Automation of application-level caching in a seamless way

Meeting performance and scalability requirements while delivering services is a critical issue in web applications. Recently, latency and cost of Internet-based services are encouraging the use of application-level caching to continue satisfying users' demands and improve the scalability and availability of origin servers. Application-level caching, in which developers manually control cached content, has been adopted when traditional forms of caching are insufficient to meet such requirements. Despite its popularity, this level of caching is typically addressed in an ad hoc way, given that it depends on specific details of the application. Furthermore, it forces application developers to reason about a crosscutting concern, which is unrelated to the application business logic. As a result, application-level caching is a time-consuming and error-prone task, becoming a common source of bugs. Among all the issues involved with application-level caching, the decision of what should be cached must frequently be adjusted to cope with the application evolution and usage, making it a challenging task. In this paper, we introduce an automated caching approach to automatically identify application-level cache content at runtime by monitoring system execution and adaptively managing caching decisions. Our approach is implemented as a framework that can be seamlessly integrated into new and existing web applications. In addition to the reduction of the effort required from developers to develop a caching solution, an empirical evaluation showed that our approach significantly speeds up and improves hit ratios with improvements ranging from 2.78% to 17.18%.

==> charts/highcharts.js <==
/*
 Highcharts JS v6.0.3 (2017-11-14)

 (c) 2009-2016 Torstein Honsi

 License: www.highcharts.com/license
*/
(function(S,N){"object"===typeof module&&module.exports?module.exports=S.document?N(S):N:S.Highcharts=N(S)})("undefined"!==typeof window?window:this,function(S){var N=function(){var a="undefined"===typeof S?window:S,D=a.document,B=a.navigator&&a.navigator.userAgent||"",G=D&&D.createElementNS&&!!D.createElementNS("http://www.w3.org/2000/svg","svg").createSVGRect,p=/(edge|msie|trident)/i.test(B)&&!a.opera,g=/Firefox/.test(B),l=g&&4>parseInt(B.split("Firefox/")[1],10);return a.Highcharts?a.Highcharts.error(16,
!0):{product:"Highcharts",version:"6.0.3",deg2rad:2*Math.PI/360,doc:D,hasBidiBug:l,hasTouch:D&&void 0!==D.documentElement.ontouchstart,isMS:p,isWebKit:/AppleWebKit/.test(B),isFirefox:g,isTouchDevice:/(Mobile|Android|Windows Phone)/.test(B),SVG_NS:"http://www.w3.org/2000/svg",chartCount:0,seriesTypes:{},symbolSizes:{},svg:G,win:a,marginNames:["plotTop","marginRight","marginBottom","plotLeft"],noop:function(){},charts:[]}}();(function(a){a.timers=[];var D=a.charts,B=a.doc,G=a.win;a.error=function(p,
g){p=a.isNumber(p)?"Highcharts error #"+p+": www.highcharts.com/errors/"+p:p;if(g)throw Error(p);G.console&&console.log(p)};a.Fx=function(a,g,l){this.options=g;this.elem=a;this.prop=l};a.Fx.prototype={dSetter:function(){var a=this.paths[0],g=this.paths[1],l=[],r=this.now,n=a.length,w;if(1===r)l=this.toD;else if(n===g.length&&1>r)for(;n--;)w=parseFloat(a[n]),l[n]=isNaN(w)?g[n]:r*parseFloat(g[n]-w)+w;else l=g;this.elem.attr("d",l,null,!0)},update:function(){var a=this.elem,g=this.prop,l=this.now,r=
this.options.step;if(this[g+"Setter"])this[g+"Setter"]();else a.attr?a.element&&a.attr(g,l,null,!0):a.style[g]=l+this.unit;r&&r.call(a,l,this)},run:function(p,g,l){var r=this,n=r.options,w=function(a){return w.stopped?!1:r.step(a)},v=G.requestAnimationFrame||function(a){setTimeout(a,13)},e=function(){a.timers=a.grep(a.timers,function(a){return a()});a.timers.length&&v(e)};p===g?(delete n.curAnim[this.prop],n.complete&&0===a.keys(n.curAnim).length&&n.complete()):(this.startTime=+new Date,this.start=
p,this.end=g,this.unit=l,this.now=this.start,this.pos=0,w.elem=this.elem,w.prop=this.prop,w()&&1===a.timers.push(w)&&v(e))},step:function(p){var g=+new Date,l,r=this.options,n=this.elem,w=r.complete,v=r.duration,e=r.curAnim;n.attr&&!n.element?p=!1:p||g>=v+this.startTime?(this.now=this.end,this.pos=1,this.update(),l=e[this.prop]=!0,a.objectEach(e,function(a){!0!==a&&(l=!1)}),l&&w&&w.call(n),p=!1):(this.pos=r.easing((g-this.startTime)/v),this.now=this.start+(this.end-this.start)*this.pos,this.update(),
p=!0);return p},initPath:function(p,g,l){function r(a){var b,f;for(d=a.length;d--;)b="M"===a[d]||"L"===a[d],f=/[a-zA-Z]/.test(a[d+3]),b&&f&&a.splice(d+1,0,a[d+1],a[d+2],a[d+1],a[d+2])}function n(a,b){for(;a.length<f;){a[0]=b[f-a.length];var e=a.slice(0,c);[].splice.apply(a,[0,0].concat(e));y&&(e=a.slice(a.length-c),[].splice.apply(a,[a.length,0].concat(e)),d--)}a[0]="M"}function w(a,d){for(var e=(f-a.length)/c;0<e&&e--;)b=a.slice().splice(a.length/H-c,c*H),b[0]=d[f-c-e*c],m&&(b[c-6]=b[c-2],b[c-5]=
b[c-1]),[].splice.apply(a,[a.length/H,0].concat(b)),y&&e--}g=g||"";var v,e=p.startX,h=p.endX,m=-1<g.indexOf("C"),c=m?7:3,f,b,d;g=g.split(" ");l=l.slice();var y=p.isArea,H=y?2:1,J;m&&(r(g),r(l));if(e&&h){for(d=0;d<e.length;d++)if(e[d]===h[0]){v=d;break}else if(e[0]===h[h.length-e.length+d]){v=d;J=!0;break}void 0===v&&(g=[])}g.length&&a.isNumber(v)&&(f=l.length+v*H*c,J?(n(g,l),w(l,g)):(n(l,g),w(g,l)));return[g,l]}};a.Fx.prototype.fillSetter=a.Fx.prototype.strokeSetter=function(){this.elem.attr(this.prop,
a.color(this.start).tweenTo(a.color(this.end),this.pos),null,!0)};a.extend=function(a,g){var l;a||(a={});for(l in g)a[l]=g[l];return a};a.merge=function(){var p,g=arguments,l,r={},n=function(l,v){"object"!==typeof l&&(l={});a.objectEach(v,function(e,h){!a.isObject(e,!0)||a.isClass(e)||a.isDOMElement(e)?l[h]=v[h]:l[h]=n(l[h]||{},e)});return l};!0===g[0]&&(r=g[1],g=Array.prototype.slice.call(g,2));l=g.length;for(p=0;p<l;p++)r=n(r,g[p]);return r};a.pInt=function(a,g){return parseInt(a,g||10)};a.isString=
function(a){return"string"===typeof a};a.isArray=function(a){a=Object.prototype.toString.call(a);return"[object Array]"===a||"[object Array Iterator]"===a};a.isObject=function(p,g){return!!p&&"object"===typeof p&&(!g||!a.isArray(p))};a.isDOMElement=function(p){return a.isObject(p)&&"number"===typeof p.nodeType};a.isClass=function(p){var g=p&&p.constructor;return!(!a.isObject(p,!0)||a.isDOMElement(p)||!g||!g.name||"Object"===g.name)};a.isNumber=function(a){return"number"===typeof a&&!isNaN(a)};a.erase=
function(a,g){for(var l=a.length;l--;)if(a[l]===g){a.splice(l,1);break}};a.defined=function(a){return void 0!==a&&null!==a};a.attr=function(p,g,l){var r;a.isString(g)?a.defined(l)?p.setAttribute(g,l):p&&p.getAttribute&&(r=p.getAttribute(g)):a.defined(g)&&a.isObject(g)&&a.objectEach(g,function(a,l){p.setAttribute(l,a)});return r};a.splat=function(p){return a.isArray(p)?p:[p]};a.syncTimeout=function(a,g,l){if(g)return setTimeout(a,g,l);a.call(0,l)};a.pick=function(){var a=arguments,g,l,r=a.length;for(g=
0;g<r;g++)if(l=a[g],void 0!==l&&null!==l)return l};a.css=function(p,g){a.isMS&&!a.svg&&g&&void 0!==g.opacity&&(g.filter="alpha(opacity\x3d"+100*g.opacity+")");a.extend(p.style,g)};a.createElement=function(p,g,l,r,n){p=B.createElement(p);var w=a.css;g&&a.extend(p,g);n&&w(p,{padding:0,border:"none",margin:0});l&&w(p,l);r&&r.appendChild(p);return p};a.extendClass=function(p,g){var l=function(){};l.prototype=new p;a.extend(l.prototype,g);return l};a.pad=function(a,g,l){return Array((g||2)+1-String(a).length).join(l||
0)+a};a.relativeLength=function(a,g,l){return/%$/.test(a)?g*parseFloat(a)/100+(l||0):parseFloat(a)};a.wrap=function(a,g,l){var r=a[g];a[g]=function(){var a=Array.prototype.slice.call(arguments),g=arguments,v=this;v.proceed=function(){r.apply(v,arguments.length?arguments:g)};a.unshift(r);a=l.apply(this,a);v.proceed=null;return a}};a.getTZOffset=function(p){var g=a.Date;return 6E4*(g.hcGetTimezoneOffset&&g.hcGetTimezoneOffset(p)||g.hcTimezoneOffset||0)};a.dateFormat=function(p,g,l){if(!a.defined(g)||
isNaN(g))return a.defaultOptions.lang.invalidDate||"";p=a.pick(p,"%Y-%m-%d %H:%M:%S");var r=a.Date,n=new r(g-a.getTZOffset(g)),w=n[r.hcGetHours](),v=n[r.hcGetDay](),e=n[r.hcGetDate](),h=n[r.hcGetMonth](),m=n[r.hcGetFullYear](),c=a.defaultOptions.lang,f=c.weekdays,b=c.shortWeekdays,d=a.pad,r=a.extend({a:b?b[v]:f[v].substr(0,3),A:f[v],d:d(e),e:d(e,2," "),w:v,b:c.shortMonths[h],B:c.months[h],m:d(h+1),y:m.toString().substr(2,2),Y:m,H:d(w),k:w,I:d(w%12||12),l:w%12||12,M:d(n[r.hcGetMinutes]()),p:12>w?"AM":
"PM",P:12>w?"am":"pm",S:d(n.getSeconds()),L:d(Math.round(g%1E3),3)},a.dateFormats);a.objectEach(r,function(a,b){for(;-1!==p.indexOf("%"+b);)p=p.replace("%"+b,"function"===typeof a?a(g):a)});return l?p.substr(0,1).toUpperCase()+p.substr(1):p};a.formatSingle=function(p,g){var l=/\.([0-9])/,r=a.defaultOptions.lang;/f$/.test(p)?(l=(l=p.match(l))?l[1]:-1,null!==g&&(g=a.numberFormat(g,l,r.decimalPoint,-1<p.indexOf(",")?r.thousandsSep:""))):g=a.dateFormat(p,g);return g};a.format=function(p,g){for(var l=
"{",r=!1,n,w,v,e,h=[],m;p;){l=p.indexOf(l);if(-1===l)break;n=p.slice(0,l);if(r){n=n.split(":");w=n.shift().split(".");e=w.length;m=g;for(v=0;v<e;v++)m&&(m=m[w[v]]);n.length&&(m=a.formatSingle(n.join(":"),m));h.push(m)}else h.push(n);p=p.slice(l+1);l=(r=!r)?"}":"{"}h.push(p);return h.join("")};a.getMagnitude=function(a){return Math.pow(10,Math.floor(Math.log(a)/Math.LN10))};a.normalizeTickInterval=function(p,g,l,r,n){var w,v=p;l=a.pick(l,1);w=p/l;g||(g=n?[1,1.2,1.5,2,2.5,3,4,5,6,8,10]:[1,2,2.5,5,10],
!1===r&&(1===l?g=a.grep(g,function(a){return 0===a%1}):.1>=l&&(g=[1/l])));for(r=0;r<g.length&&!(v=g[r],n&&v*l>=p||!n&&w<=(g[r]+(g[r+1]||g[r]))/2);r++);return v=a.correctFloat(v*l,-Math.round(Math.log(.001)/Math.LN10))};a.stableSort=function(a,g){var l=a.length,r,n;for(n=0;n<l;n++)a[n].safeI=n;a.sort(function(a,n){r=g(a,n);return 0===r?a.safeI-n.safeI:r});for(n=0;n<l;n++)delete a[n].safeI};a.arrayMin=function(a){for(var g=a.length,l=a[0];g--;)a[g]<l&&(l=a[g]);return l};a.arrayMax=function(a){for(var g=
a.length,l=a[0];g--;)a[g]>l&&(l=a[g]);return l};a.destroyObjectProperties=function(p,g){a.objectEach(p,function(a,r){a&&a!==g&&a.destroy&&a.destroy();delete p[r]})};a.discardElement=function(p){var g=a.garbageBin;g||(g=a.createElement("div"));p&&g.appendChild(p);g.innerHTML=""};a.correctFloat=function(a,g){return parseFloat(a.toPrecision(g||14))};a.setAnimation=function(p,g){g.renderer.globalAnimation=a.pick(p,g.options.chart.animation,!0)};a.animObject=function(p){return a.isObject(p)?a.merge(p):
{duration:p?500:0}};a.timeUnits={millisecond:1,second:1E3,minute:6E4,hour:36E5,day:864E5,week:6048E5,month:24192E5,year:314496E5};a.numberFormat=function(p,g,l,r){p=+p||0;g=+g;var n=a.defaultOptions.lang,w=(p.toString().split(".")[1]||"").split("e")[0].length,v,e,h=p.toString().split("e");-1===g?g=Math.min(w,20):a.isNumber(g)||(g=2);e=(Math.abs(h[1]?h[0]:p)+Math.pow(10,-Math.max(g,w)-1)).toFixed(g);w=String(a.pInt(e));v=3<w.length?w.length%3:0;l=a.pick(l,n.decimalPoint);r=a.pick(r,n.thousandsSep);
p=(0>p?"-":"")+(v?w.substr(0,v)+r:"");p+=w.substr(v).replace(/(\d{3})(?=\d)/g,"$1"+r);g&&(p+=l+e.slice(-g));h[1]&&(p+="e"+h[1]);return p};Math.easeInOutSine=function(a){return-.5*(Math.cos(Math.PI*a)-1)};a.getStyle=function(p,g,l){if("width"===g)return Math.min(p.offsetWidth,p.scrollWidth)-a.getStyle(p,"padding-left")-a.getStyle(p,"padding-right");if("height"===g)return Math.min(p.offsetHeight,p.scrollHeight)-a.getStyle(p,"padding-top")-a.getStyle(p,"padding-bottom");G.getComputedStyle||a.error(27,
!0);if(p=G.getComputedStyle(p,void 0))p=p.getPropertyValue(g),a.pick(l,"opacity"!==g)&&(p=a.pInt(p));return p};a.inArray=function(p,g){return(a.indexOfPolyfill||Array.prototype.indexOf).call(g,p)};a.grep=function(p,g){return(a.filterPolyfill||Array.prototype.filter).call(p,g)};a.find=Array.prototype.find?function(a,g){return a.find(g)}:function(a,g){var l,r=a.length;for(l=0;l<r;l++)if(g(a[l],l))return a[l]};a.map=function(a,g){for(var l=[],r=0,n=a.length;r<n;r++)l[r]=g.call(a[r],a[r],r,a);return l};
a.keys=function(p){return(a.keysPolyfill||Object.keys).call(void 0,p)};a.reduce=function(p,g,l){return(a.reducePolyfill||Array.prototype.reduce).call(p,g,l)};a.offset=function(a){var g=B.documentElement;a=a.parentElement?a.getBoundingClientRect():{top:0,left:0};return{top:a.top+(G.pageYOffset||g.scrollTop)-(g.clientTop||0),left:a.left+(G.pageXOffset||g.scrollLeft)-(g.clientLeft||0)}};a.stop=function(p,g){for(var l=a.timers.length;l--;)a.timers[l].elem!==p||g&&g!==a.timers[l].prop||(a.timers[l].stopped=
!0)};a.each=function(p,g,l){return(a.forEachPolyfill||Array.prototype.forEach).call(p,g,l)};a.objectEach=function(a,g,l){for(var r in a)a.hasOwnProperty(r)&&g.call(l,a[r],r,a)};a.addEvent=function(p,g,l){var r,n,w=p.addEventListener||a.addEventListenerPolyfill;p.hcEvents&&!p.hasOwnProperty("hcEvents")&&(n={},a.objectEach(p.hcEvents,function(a,e){n[e]=a.slice(0)}),p.hcEvents=n);r=p.hcEvents=p.hcEvents||{};w&&w.call(p,g,l,!1);r[g]||(r[g]=[]);r[g].push(l);return function(){a.removeEvent(p,g,l)}};a.removeEvent=
function(p,g,l){function r(e,m){var c=p.removeEventListener||a.removeEventListenerPolyfill;c&&c.call(p,e,m,!1)}function n(){var e,m;p.nodeName&&(g?(e={},e[g]=!0):e=v,a.objectEach(e,function(a,f){if(v[f])for(m=v[f].length;m--;)r(f,v[f][m])}))}var w,v=p.hcEvents,e;v&&(g?(w=v[g]||[],l?(e=a.inArray(l,w),-1<e&&(w.splice(e,1),v[g]=w),r(g,l)):(n(),v[g]=[])):(n(),p.hcEvents={}))};a.fireEvent=function(p,g,l,r){var n;n=p.hcEvents;var w,v;l=l||{};if(B.createEvent&&(p.dispatchEvent||p.fireEvent))n=B.createEvent("Events"),
n.initEvent(g,!0,!0),a.extend(n,l),p.dispatchEvent?p.dispatchEvent(n):p.fireEvent(g,n);else if(n)for(n=n[g]||[],w=n.length,l.target||a.extend(l,{preventDefault:function(){l.defaultPrevented=!0},target:p,type:g}),g=0;g<w;g++)(v=n[g])&&!1===v.call(p,l)&&l.preventDefault();r&&!l.defaultPrevented&&r(l)};a.animate=function(p,g,l){var r,n="",w,v,e;a.isObject(l)||(e=arguments,l={duration:e[2],easing:e[3],complete:e[4]});a.isNumber(l.duration)||(l.duration=400);l.easing="function"===typeof l.easing?l.easing:
Math[l.easing]||Math.easeInOutSine;l.curAnim=a.merge(g);a.objectEach(g,function(e,m){a.stop(p,m);v=new a.Fx(p,l,m);w=null;"d"===m?(v.paths=v.initPath(p,p.d,g.d),v.toD=g.d,r=0,w=1):p.attr?r=p.attr(m):(r=parseFloat(a.getStyle(p,m))||0,"opacity"!==m&&(n="px"));w||(w=e);w&&w.match&&w.match("px")&&(w=w.replace(/px/g,""));v.run(r,w,n)})};a.seriesType=function(p,g,l,r,n){var w=a.getOptions(),v=a.seriesTypes;w.plotOptions[p]=a.merge(w.plotOptions[g],l);v[p]=a.extendClass(v[g]||function(){},r);v[p].prototype.type=
p;n&&(v[p].prototype.pointClass=a.extendClass(a.Point,n));return v[p]};a.uniqueKey=function(){var a=Math.random().toString(36).substring(2,9),g=0;return function(){return"highcharts-"+a+"-"+g++}}();G.jQuery&&(G.jQuery.fn.highcharts=function(){var p=[].slice.call(arguments);if(this[0])return p[0]?(new (a[a.isString(p[0])?p.shift():"Chart"])(this[0],p[0],p[1]),this):D[a.attr(this[0],"data-highcharts-chart")]})})(N);(function(a){var D=a.each,B=a.isNumber,G=a.map,p=a.merge,g=a.pInt;a.Color=function(l){if(!(this instanceof
a.Color))return new a.Color(l);this.init(l)};a.Color.prototype={parsers:[{regex:/rgba\(\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]?(?:\.[0-9]+)?)\s*\)/,parse:function(a){return[g(a[1]),g(a[2]),g(a[3]),parseFloat(a[4],10)]}},{regex:/rgb\(\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*\)/,parse:function(a){return[g(a[1]),g(a[2]),g(a[3]),1]}}],names:{none:"rgba(255,255,255,0)",white:"#ffffff",black:"#000000"},init:function(l){var g,n,w,v;if((this.input=l=this.names[l&&
l.toLowerCase?l.toLowerCase():""]||l)&&l.stops)this.stops=G(l.stops,function(e){return new a.Color(e[1])});else if(l&&l.charAt&&"#"===l.charAt()&&(g=l.length,l=parseInt(l.substr(1),16),7===g?n=[(l&16711680)>>16,(l&65280)>>8,l&255,1]:4===g&&(n=[(l&3840)>>4|(l&3840)>>8,(l&240)>>4|l&240,(l&15)<<4|l&15,1])),!n)for(w=this.parsers.length;w--&&!n;)v=this.parsers[w],(g=v.regex.exec(l))&&(n=v.parse(g));this.rgba=n||[]},get:function(a){var l=this.input,n=this.rgba,g;this.stops?(g=p(l),g.stops=[].concat(g.stops),
D(this.stops,function(n,e){g.stops[e]=[g.stops[e][0],n.get(a)]})):g=n&&B(n[0])?"rgb"===a||!a&&1===n[3]?"rgb("+n[0]+","+n[1]+","+n[2]+")":"a"===a?n[3]:"rgba("+n.join(",")+")":l;return g},brighten:function(a){var l,n=this.rgba;if(this.stops)D(this.stops,function(n){n.brighten(a)});else if(B(a)&&0!==a)for(l=0;3>l;l++)n[l]+=g(255*a),0>n[l]&&(n[l]=0),255<n[l]&&(n[l]=255);return this},setOpacity:function(a){this.rgba[3]=a;return this},tweenTo:function(a,g){var n=this.rgba,l=a.rgba;l.length&&n&&n.length?
(a=1!==l[3]||1!==n[3],g=(a?"rgba(":"rgb(")+Math.round(l[0]+(n[0]-l[0])*(1-g))+","+Math.round(l[1]+(n[1]-l[1])*(1-g))+","+Math.round(l[2]+(n[2]-l[2])*(1-g))+(a?","+(l[3]+(n[3]-l[3])*(1-g)):"")+")"):g=a.input||"none";return g}};a.color=function(g){return new a.Color(g)}})(N);(function(a){var D,B,G=a.addEvent,p=a.animate,g=a.attr,l=a.charts,r=a.color,n=a.css,w=a.createElement,v=a.defined,e=a.deg2rad,h=a.destroyObjectProperties,m=a.doc,c=a.each,f=a.extend,b=a.erase,d=a.grep,y=a.hasTouch,H=a.inArray,J=
a.isArray,t=a.isFirefox,K=a.isMS,x=a.isObject,C=a.isString,L=a.isWebKit,q=a.merge,A=a.noop,E=a.objectEach,F=a.pick,k=a.pInt,u=a.removeEvent,R=a.stop,M=a.svg,P=a.SVG_NS,I=a.symbolSizes,Q=a.win;D=a.SVGElement=function(){return this};f(D.prototype,{opacity:1,SVG_NS:P,textProps:"direction fontSize fontWeight fontFamily fontStyle color lineHeight width textAlign textDecoration textOverflow textOutline".split(" "),init:function(a,k){this.element="span"===k?w(k):m.createElementNS(this.SVG_NS,k);this.renderer=
a},animate:function(z,k,b){k=a.animObject(F(k,this.renderer.globalAnimation,!0));0!==k.duration?(b&&(k.complete=b),p(this,z,k)):(this.attr(z,null,b),k.step&&k.step.call(this));return this},colorGradient:function(z,k,b){var u=this.renderer,f,O,d,e,y,m,h,M,A,I,x=[],t;z.radialGradient?O="radialGradient":z.linearGradient&&(O="linearGradient");O&&(d=z[O],y=u.gradients,h=z.stops,I=b.radialReference,J(d)&&(z[O]=d={x1:d[0],y1:d[1],x2:d[2],y2:d[3],gradientUnits:"userSpaceOnUse"}),"radialGradient"===O&&I&&
!v(d.gradientUnits)&&(e=d,d=q(d,u.getRadialAttr(I,e),{gradientUnits:"userSpaceOnUse"})),E(d,function(a,z){"id"!==z&&x.push(z,a)}),E(h,function(a){x.push(a)}),x=x.join(","),y[x]?I=y[x].attr("id"):(d.id=I=a.uniqueKey(),y[x]=m=u.createElement(O).attr(d).add(u.defs),m.radAttr=e,m.stops=[],c(h,function(z){0===z[1].indexOf("rgba")?(f=a.color(z[1]),M=f.get("rgb"),A=f.get("a")):(M=z[1],A=1);z=u.createElement("stop").attr({offset:z[0],"stop-color":M,"stop-opacity":A}).add(m);m.stops.push(z)})),t="url("+u.url+
"#"+I+")",b.setAttribute(k,t),b.gradient=x,z.toString=function(){return t})},applyTextOutline:function(z){var k=this.element,u,f,d,q,e;-1!==z.indexOf("contrast")&&(z=z.replace(/contrast/g,this.renderer.getContrast(k.style.fill)));z=z.split(" ");f=z[z.length-1];if((d=z[0])&&"none"!==d&&a.svg){this.fakeTS=!0;z=[].slice.call(k.getElementsByTagName("tspan"));this.ySetter=this.xSetter;d=d.replace(/(^[\d\.]+)(.*?)$/g,function(a,z,k){return 2*z+k});for(e=z.length;e--;)u=z[e],"highcharts-text-outline"===
u.getAttribute("class")&&b(z,k.removeChild(u));q=k.firstChild;c(z,function(a,z){0===z&&(a.setAttribute("x",k.getAttribute("x")),z=k.getAttribute("y"),a.setAttribute("y",z||0),null===z&&k.setAttribute("y",0));a=a.cloneNode(1);g(a,{"class":"highcharts-text-outline",fill:f,stroke:f,"stroke-width":d,"stroke-linejoin":"round"});k.insertBefore(a,q)})}},attr:function(a,k,b,u){var z,f=this.element,d,c=this,O,q;"string"===typeof a&&void 0!==k&&(z=a,a={},a[z]=k);"string"===typeof a?c=(this[a+"Getter"]||this._defaultGetter).call(this,
a,f):(E(a,function(z,k){O=!1;u||R(this,k);this.symbolName&&/^(x|y|width|height|r|start|end|innerR|anchorX|anchorY)$/.test(k)&&(d||(this.symbolAttr(a),d=!0),O=!0);!this.rotation||"x"!==k&&"y"!==k||(this.doTransform=!0);O||(q=this[k+"Setter"]||this._defaultSetter,q.call(this,z,k,f),this.shadows&&/^(width|height|visibility|x|y|d|transform|cx|cy|r)$/.test(k)&&this.updateShadows(k,z,q))},this),this.afterSetters());b&&b();return c},afterSetters:function(){this.doTransform&&(this.updateTransform(),this.doTransform=
!1)},updateShadows:function(a,k,b){for(var z=this.shadows,u=z.length;u--;)b.call(z[u],"height"===a?Math.max(k-(z[u].cutHeight||0),0):"d"===a?this.d:k,a,z[u])},addClass:function(a,k){var z=this.attr("class")||"";-1===z.indexOf(a)&&(k||(a=(z+(z?" ":"")+a).replace("  "," ")),this.attr("class",a));return this},hasClass:function(a){return-1!==H(a,(this.attr("class")||"").split(" "))},removeClass:function(a){return this.attr("class",(this.attr("class")||"").replace(a,""))},symbolAttr:function(a){var z=
this;c("x y r start end width height innerR anchorX anchorY".split(" "),function(k){z[k]=F(a[k],z[k])});z.attr({d:z.renderer.symbols[z.symbolName](z.x,z.y,z.width,z.height,z)})},clip:function(a){return this.attr("clip-path",a?"url("+this.renderer.url+"#"+a.id+")":"none")},crisp:function(a,k){var z=this,b={},u;k=k||a.strokeWidth||0;u=Math.round(k)%2/2;a.x=Math.floor(a.x||z.x||0)+u;a.y=Math.floor(a.y||z.y||0)+u;a.width=Math.floor((a.width||z.width||0)-2*u);a.height=Math.floor((a.height||z.height||0)-
2*u);v(a.strokeWidth)&&(a.strokeWidth=k);E(a,function(a,k){z[k]!==a&&(z[k]=b[k]=a)});return b},css:function(a){var z=this.styles,b={},u=this.element,d,c="",q,e=!z,y=["textOutline","textOverflow","width"];a&&a.color&&(a.fill=a.color);z&&E(a,function(a,k){a!==z[k]&&(b[k]=a,e=!0)});e&&(z&&(a=f(z,b)),d=this.textWidth=a&&a.width&&"auto"!==a.width&&"text"===u.nodeName.toLowerCase()&&k(a.width),this.styles=a,d&&!M&&this.renderer.forExport&&delete a.width,K&&!M?n(this.element,a):(q=function(a,z){return"-"+
z.toLowerCase()},E(a,function(a,z){-1===H(z,y)&&(c+=z.replace(/([A-Z])/g,q)+":"+a+";")}),c&&g(u,"style",c)),this.added&&("text"===this.element.nodeName&&this.renderer.buildText(this),a&&a.textOutline&&this.applyTextOutline(a.textOutline)));return this},strokeWidth:function(){return this["stroke-width"]||0},on:function(a,k){var z=this,b=z.element;y&&"click"===a?(b.ontouchstart=function(a){z.touchEventFired=Date.now();a.preventDefault();k.call(b,a)},b.onclick=function(a){(-1===Q.navigator.userAgent.indexOf("Android")||
1100<Date.now()-(z.touchEventFired||0))&&k.call(b,a)}):b["on"+a]=k;return this},setRadialReference:function(a){var z=this.renderer.gradients[this.element.gradient];this.element.radialReference=a;z&&z.radAttr&&z.animate(this.renderer.getRadialAttr(a,z.radAttr));return this},translate:function(a,k){return this.attr({translateX:a,translateY:k})},invert:function(a){this.inverted=a;this.updateTransform();return this},updateTransform:function(){var a=this.translateX||0,k=this.translateY||0,b=this.scaleX,
u=this.scaleY,f=this.inverted,d=this.rotation,c=this.matrix,q=this.element;f&&(a+=this.width,k+=this.height);a=["translate("+a+","+k+")"];v(c)&&a.push("matrix("+c.join(",")+")");f?a.push("rotate(90) scale(-1,1)"):d&&a.push("rotate("+d+" "+F(this.rotationOriginX,q.getAttribute("x"),0)+" "+F(this.rotationOriginY,q.getAttribute("y")||0)+")");(v(b)||v(u))&&a.push("scale("+F(b,1)+" "+F(u,1)+")");a.length&&q.setAttribute("transform",a.join(" "))},toFront:function(){var a=this.element;a.parentNode.appendChild(a);
return this},align:function(a,k,u){var z,f,d,c,q={};f=this.renderer;d=f.alignedObjects;var e,O;if(a){if(this.alignOptions=a,this.alignByTranslate=k,!u||C(u))this.alignTo=z=u||"renderer",b(d,this),d.push(this),u=null}else a=this.alignOptions,k=this.alignByTranslate,z=this.alignTo;u=F(u,f[z],f);z=a.align;f=a.verticalAlign;d=(u.x||0)+(a.x||0);c=(u.y||0)+(a.y||0);"right"===z?e=1:"center"===z&&(e=2);e&&(d+=(u.width-(a.width||0))/e);q[k?"translateX":"x"]=Math.round(d);"bottom"===f?O=1:"middle"===f&&(O=
2);O&&(c+=(u.height-(a.height||0))/O);q[k?"translateY":"y"]=Math.round(c);this[this.placed?"animate":"attr"](q);this.placed=!0;this.alignAttr=q;return this},getBBox:function(a,k){var z,b=this.renderer,u,d=this.element,q=this.styles,O,y=this.textStr,m,h=b.cache,M=b.cacheKeys,A;k=F(k,this.rotation);u=k*e;O=q&&q.fontSize;v(y)&&(A=y.toString(),-1===A.indexOf("\x3c")&&(A=A.replace(/[0-9]/g,"0")),A+=["",k||0,O,q&&q.width,q&&q.textOverflow].join());A&&!a&&(z=h[A]);if(!z){if(d.namespaceURI===this.SVG_NS||
b.forExport){try{(m=this.fakeTS&&function(a){c(d.querySelectorAll(".highcharts-text-outline"),function(z){z.style.display=a})})&&m("none"),z=d.getBBox?f({},d.getBBox()):{width:d.offsetWidth,height:d.offsetHeight},m&&m("")}catch(W){}if(!z||0>z.width)z={width:0,height:0}}else z=this.htmlGetBBox();b.isSVG&&(a=z.width,b=z.height,q&&"11px"===q.fontSize&&17===Math.round(b)&&(z.height=b=14),k&&(z.width=Math.abs(b*Math.sin(u))+Math.abs(a*Math.cos(u)),z.height=Math.abs(b*Math.cos(u))+Math.abs(a*Math.sin(u))));
if(A&&0<z.height){for(;250<M.length;)delete h[M.shift()];h[A]||M.push(A);h[A]=z}}return z},show:function(a){return this.attr({visibility:a?"inherit":"visible"})},hide:function(){return this.attr({visibility:"hidden"})},fadeOut:function(a){var z=this;z.animate({opacity:0},{duration:a||150,complete:function(){z.attr({y:-9999})}})},add:function(a){var z=this.renderer,k=this.element,b;a&&(this.parentGroup=a);this.parentInverted=a&&a.inverted;void 0!==this.textStr&&z.buildText(this);this.added=!0;if(!a||
a.handleZ||this.zIndex)b=this.zIndexSetter();b||(a?a.element:z.box).appendChild(k);if(this.onAdd)this.onAdd();return this},safeRemoveChild:function(a){var z=a.parentNode;z&&z.removeChild(a)},destroy:function(){var a=this,k=a.element||{},u=a.renderer.isSVG&&"SPAN"===k.nodeName&&a.parentGroup,f=k.ownerSVGElement;k.onclick=k.onmouseout=k.onmouseover=k.onmousemove=k.point=null;R(a);a.clipPath&&f&&(c(f.querySelectorAll("[clip-path],[CLIP-PATH]"),function(k){k.getAttribute("clip-path").match(RegExp('[("]#'+
a.clipPath.element.id+'[)"]'))&&k.removeAttribute("clip-path")}),a.clipPath=a.clipPath.destroy());if(a.stops){for(f=0;f<a.stops.length;f++)a.stops[f]=a.stops[f].destroy();a.stops=null}a.safeRemoveChild(k);for(a.destroyShadows();u&&u.div&&0===u.div.childNodes.length;)k=u.parentGroup,a.safeRemoveChild(u.div),delete u.div,u=k;a.alignTo&&b(a.renderer.alignedObjects,a);E(a,function(k,z){delete a[z]});return null},shadow:function(a,k,b){var z=[],u,f,d=this.element,c,q,e,y;if(!a)this.destroyShadows();else if(!this.shadows){q=
F(a.width,3);e=(a.opacity||.15)/q;y=this.parentInverted?"(-1,-1)":"("+F(a.offsetX,1)+", "+F(a.offsetY,1)+")";for(u=1;u<=q;u++)f=d.cloneNode(0),c=2*q+1-2*u,g(f,{isShadow:"true",stroke:a.color||"#000000","stroke-opacity":e*u,"stroke-width":c,transform:"translate"+y,fill:"none"}),b&&(g(f,"height",Math.max(g(f,"height")-c,0)),f.cutHeight=c),k?k.element.appendChild(f):d.parentNode&&d.parentNode.insertBefore(f,d),z.push(f);this.shadows=z}return this},destroyShadows:function(){c(this.shadows||[],function(a){this.safeRemoveChild(a)},
this);this.shadows=void 0},xGetter:function(a){"circle"===this.element.nodeName&&("x"===a?a="cx":"y"===a&&(a="cy"));return this._defaultGetter(a)},_defaultGetter:function(a){a=F(this[a],this.element?this.element.getAttribute(a):null,0);/^[\-0-9\.]+$/.test(a)&&(a=parseFloat(a));return a},dSetter:function(a,k,b){a&&a.join&&(a=a.join(" "));/(NaN| {2}|^$)/.test(a)&&(a="M 0 0");this[k]!==a&&(b.setAttribute(k,a),this[k]=a)},dashstyleSetter:function(a){var b,u=this["stroke-width"];"inherit"===u&&(u=1);if(a=
a&&a.toLowerCase()){a=a.replace("shortdashdotdot","3,1,1,1,1,1,").replace("shortdashdot","3,1,1,1").replace("shortdot","1,1,").replace("shortdash","3,1,").replace("longdash","8,3,").replace(/dot/g,"1,3,").replace("dash","4,3,").replace(/,$/,"").split(",");for(b=a.length;b--;)a[b]=k(a[b])*u;a=a.join(",").replace(/NaN/g,"none");this.element.setAttribute("stroke-dasharray",a)}},alignSetter:function(a){this.element.setAttribute("text-anchor",{left:"start",center:"middle",right:"end"}[a])},opacitySetter:function(a,
k,b){this[k]=a;b.setAttribute(k,a)},titleSetter:function(a){var k=this.element.getElementsByTagName("title")[0];k||(k=m.createElementNS(this.SVG_NS,"title"),this.element.appendChild(k));k.firstChild&&k.removeChild(k.firstChild);k.appendChild(m.createTextNode(String(F(a),"").replace(/<[^>]*>/g,"")))},textSetter:function(a){a!==this.textStr&&(delete this.bBox,this.textStr=a,this.added&&this.renderer.buildText(this))},fillSetter:function(a,k,b){"string"===typeof a?b.setAttribute(k,a):a&&this.colorGradient(a,
k,b)},visibilitySetter:function(a,k,b){"inherit"===a?b.removeAttribute(k):this[k]!==a&&b.setAttribute(k,a);this[k]=a},zIndexSetter:function(a,b){var u=this.renderer,z=this.parentGroup,f=(z||u).element||u.box,d,c=this.element,q,e,u=f===u.box;d=this.added;var y;v(a)&&(c.zIndex=a,a=+a,this[b]===a&&(d=!1),this[b]=a);if(d){(a=this.zIndex)&&z&&(z.handleZ=!0);b=f.childNodes;for(y=b.length-1;0<=y&&!q;y--)if(z=b[y],d=z.zIndex,e=!v(d),z!==c)if(0>a&&e&&!u&&!y)f.insertBefore(c,b[y]),q=!0;else if(k(d)<=a||e&&
(!v(a)||0<=a))f.insertBefore(c,b[y+1]||null),q=!0;q||(f.insertBefore(c,b[u?3:0]||null),q=!0)}return q},_defaultSetter:function(a,k,b){b.setAttribute(k,a)}});D.prototype.yGetter=D.prototype.xGetter;D.prototype.translateXSetter=D.prototype.translateYSetter=D.prototype.rotationSetter=D.prototype.verticalAlignSetter=D.prototype.rotationOriginXSetter=D.prototype.rotationOriginYSetter=D.prototype.scaleXSetter=D.prototype.scaleYSetter=D.prototype.matrixSetter=function(a,k){this[k]=a;this.doTransform=!0};
D.prototype["stroke-widthSetter"]=D.prototype.strokeSetter=function(a,k,b){this[k]=a;this.stroke&&this["stroke-width"]?(D.prototype.fillSetter.call(this,this.stroke,"stroke",b),b.setAttribute("stroke-width",this["stroke-width"]),this.hasStroke=!0):"stroke-width"===k&&0===a&&this.hasStroke&&(b.removeAttribute("stroke"),this.hasStroke=!1)};B=a.SVGRenderer=function(){this.init.apply(this,arguments)};f(B.prototype,{Element:D,SVG_NS:P,init:function(a,k,b,u,f,d){var z;u=this.createElement("svg").attr({version:"1.1",
"class":"highcharts-root"}).css(this.getStyle(u));z=u.element;a.appendChild(z);g(a,"dir","ltr");-1===a.innerHTML.indexOf("xmlns")&&g(z,"xmlns",this.SVG_NS);this.isSVG=!0;this.box=z;this.boxWrapper=u;this.alignedObjects=[];this.url=(t||L)&&m.getElementsByTagName("base").length?Q.location.href.replace(/#.*?$/,"").replace(/<[^>]*>/g,"").replace(/([\('\)])/g,"\\$1").replace(/ /g,"%20"):"";this.createElement("desc").add().element.appendChild(m.createTextNode("Created with Highcharts 6.0.3"));this.defs=
this.createElement("defs").add();this.allowHTML=d;this.forExport=f;this.gradients={};this.cache={};this.cacheKeys=[];this.imgCount=0;this.setSize(k,b,!1);var c;t&&a.getBoundingClientRect&&(k=function(){n(a,{left:0,top:0});c=a.getBoundingClientRect();n(a,{left:Math.ceil(c.left)-c.left+"px",top:Math.ceil(c.top)-c.top+"px"})},k(),this.unSubPixelFix=G(Q,"resize",k))},getStyle:function(a){return this.style=f({fontFamily:'"Lucida Grande", "Lucida Sans Unicode", Arial, Helvetica, sans-serif',fontSize:"12px"},
a)},setStyle:function(a){this.boxWrapper.css(this.getStyle(a))},isHidden:function(){return!this.boxWrapper.getBBox().width},destroy:function(){var a=this.defs;this.box=null;this.boxWrapper=this.boxWrapper.destroy();h(this.gradients||{});this.gradients=null;a&&(this.defs=a.destroy());this.unSubPixelFix&&this.unSubPixelFix();return this.alignedObjects=null},createElement:function(a){var k=new this.Element;k.init(this,a);return k},draw:A,getRadialAttr:function(a,k){return{cx:a[0]-a[2]/2+k.cx*a[2],cy:a[1]-
a[2]/2+k.cy*a[2],r:k.r*a[2]}},getSpanWidth:function(a,k){var b=a.getBBox(!0).width;!M&&this.forExport&&(b=this.measureSpanWidth(k.firstChild.data,a.styles));return b},applyEllipsis:function(a,k,b,u){var f=a.rotation,z=b,d,c=0,q=b.length,e=function(a){k.removeChild(k.firstChild);a&&k.appendChild(m.createTextNode(a))},y;a.rotation=0;z=this.getSpanWidth(a,k);if(y=z>u){for(;c<=q;)d=Math.ceil((c+q)/2),z=b.substring(0,d)+"\u2026",e(z),z=this.getSpanWidth(a,k),c===q?c=q+1:z>u?q=d-1:c=d;0===q&&e("")}a.rotation=
f;return y},escapes:{"\x26":"\x26amp;","\x3c":"\x26lt;","\x3e":"\x26gt;","'":"\x26#39;",'"':"\x26quot"},buildText:function(a){var b=a.element,u=this,f=u.forExport,z=F(a.textStr,"").toString(),q=-1!==z.indexOf("\x3c"),e=b.childNodes,y,h,A,I,x=g(b,"x"),t=a.styles,H=a.textWidth,l=t&&t.lineHeight,C=t&&t.textOutline,v=t&&"ellipsis"===t.textOverflow,R=t&&"nowrap"===t.whiteSpace,w=t&&t.fontSize,Q,J,r=e.length,t=H&&!a.added&&this.box,K=function(a){var f;f=/(px|em)$/.test(a&&a.style.fontSize)?a.style.fontSize:
w||u.style.fontSize||12;return l?k(l):u.fontMetrics(f,a.getAttribute("style")?a:b).h},p=function(a){E(u.escapes,function(k,b){a=a.replace(new RegExp(k,"g"),b)});return a};Q=[z,v,R,l,C,w,H].join();if(Q!==a.textCache){for(a.textCache=Q;r--;)b.removeChild(e[r]);q||C||v||H||-1!==z.indexOf(" ")?(y=/<.*class="([^"]+)".*>/,h=/<.*style="([^"]+)".*>/,A=/<.*href="([^"]+)".*>/,t&&t.appendChild(b),z=q?z.replace(/<(b|strong)>/g,'\x3cspan style\x3d"font-weight:bold"\x3e').replace(/<(i|em)>/g,'\x3cspan style\x3d"font-style:italic"\x3e').replace(/<a/g,
"\x3cspan").replace(/<\/(b|strong|i|em|a)>/g,"\x3c/span\x3e").split(/<br.*?>/g):[z],z=d(z,function(a){return""!==a}),c(z,function(k,z){var d,q=0;k=k.replace(/^\s+|\s+$/g,"").replace(/<span/g,"|||\x3cspan").replace(/<\/span>/g,"\x3c/span\x3e|||");d=k.split("|||");c(d,function(k){if(""!==k||1===d.length){var c={},e=m.createElementNS(u.SVG_NS,"tspan"),t,E;y.test(k)&&(t=k.match(y)[1],g(e,"class",t));h.test(k)&&(E=k.match(h)[1].replace(/(;| |^)color([ :])/,"$1fill$2"),g(e,"style",E));A.test(k)&&!f&&(g(e,
"onclick",'location.href\x3d"'+k.match(A)[1]+'"'),g(e,"class","highcharts-anchor"),n(e,{cursor:"pointer"}));k=p(k.replace(/<[a-zA-Z\/](.|\n)*?>/g,"")||" ");if(" "!==k){e.appendChild(m.createTextNode(k));q?c.dx=0:z&&null!==x&&(c.x=x);g(e,c);b.appendChild(e);!q&&J&&(!M&&f&&n(e,{display:"block"}),g(e,"dy",K(e)));if(H){c=k.replace(/([^\^])-/g,"$1- ").split(" ");t=1<d.length||z||1<c.length&&!R;var O=[],l,C=K(e),F=a.rotation;for(v&&(I=u.applyEllipsis(a,e,k,H));!v&&t&&(c.length||O.length);)a.rotation=0,
l=u.getSpanWidth(a,e),k=l>H,void 0===I&&(I=k),k&&1!==c.length?(e.removeChild(e.firstChild),O.unshift(c.pop())):(c=O,O=[],c.length&&!R&&(e=m.createElementNS(P,"tspan"),g(e,{dy:C,x:x}),E&&g(e,"style",E),b.appendChild(e)),l>H&&(H=l)),c.length&&e.appendChild(m.createTextNode(c.join(" ").replace(/- /g,"-")));a.rotation=F}q++}}});J=J||b.childNodes.length}),I&&a.attr("title",a.textStr),t&&t.removeChild(b),C&&a.applyTextOutline&&a.applyTextOutline(C)):b.appendChild(m.createTextNode(p(z)))}},getContrast:function(a){a=
r(a).rgba;return 510<a[0]+a[1]+a[2]?"#000000":"#FFFFFF"},button:function(a,k,b,u,d,c,e,y,m){var z=this.label(a,k,b,m,null,null,null,null,"button"),h=0;z.attr(q({padding:8,r:2},d));var A,M,I,t;d=q({fill:"#f7f7f7",stroke:"#cccccc","stroke-width":1,style:{color:"#333333",cursor:"pointer",fontWeight:"normal"}},d);A=d.style;delete d.style;c=q(d,{fill:"#e6e6e6"},c);M=c.style;delete c.style;e=q(d,{fill:"#e6ebf5",style:{color:"#000000",fontWeight:"bold"}},e);I=e.style;delete e.style;y=q(d,{style:{color:"#cccccc"}},
y);t=y.style;delete y.style;G(z.element,K?"mouseover":"mouseenter",function(){3!==h&&z.setState(1)});G(z.element,K?"mouseout":"mouseleave",function(){3!==h&&z.setState(h)});z.setState=function(a){1!==a&&(z.state=h=a);z.removeClass(/highcharts-button-(normal|hover|pressed|disabled)/).addClass("highcharts-button-"+["normal","hover","pressed","disabled"][a||0]);z.attr([d,c,e,y][a||0]).css([A,M,I,t][a||0])};z.attr(d).css(f({cursor:"default"},A));return z.on("click",function(a){3!==h&&u.call(z,a)})},crispLine:function(a,
k){a[1]===a[4]&&(a[1]=a[4]=Math.round(a[1])-k%2/2);a[2]===a[5]&&(a[2]=a[5]=Math.round(a[2])+k%2/2);return a},path:function(a){var k={fill:"none"};J(a)?k.d=a:x(a)&&f(k,a);return this.createElement("path").attr(k)},circle:function(a,k,b){a=x(a)?a:{x:a,y:k,r:b};k=this.createElement("circle");k.xSetter=k.ySetter=function(a,k,b){b.setAttribute("c"+k,a)};return k.attr(a)},arc:function(a,k,b,u,d,f){x(a)?(u=a,k=u.y,b=u.r,a=u.x):u={innerR:u,start:d,end:f};a=this.symbol("arc",a,k,b,b,u);a.r=b;return a},rect:function(a,
k,b,u,d,f){d=x(a)?a.r:d;var c=this.createElement("rect");a=x(a)?a:void 0===a?{}:{x:a,y:k,width:Math.max(b,0),height:Math.max(u,0)};void 0!==f&&(a.strokeWidth=f,a=c.crisp(a));a.fill="none";d&&(a.r=d);c.rSetter=function(a,k,b){g(b,{rx:a,ry:a})};return c.attr(a)},setSize:function(a,k,b){var u=this.alignedObjects,d=u.length;this.width=a;this.height=k;for(this.boxWrapper.animate({width:a,height:k},{step:function(){this.attr({viewBox:"0 0 "+this.attr("width")+" "+this.attr("height")})},duration:F(b,!0)?
void 0:0});d--;)u[d].align()},g:function(a){var k=this.createElement("g");return a?k.attr({"class":"highcharts-"+a}):k},image:function(a,k,b,u,d){var c={preserveAspectRatio:"none"};1<arguments.length&&f(c,{x:k,y:b,width:u,height:d});c=this.createElement("image").attr(c);c.element.setAttributeNS?c.element.setAttributeNS("http://www.w3.org/1999/xlink","href",a):c.element.setAttribute("hc-svg-href",a);return c},symbol:function(a,k,b,u,d,q){var e=this,z,y=/^url\((.*?)\)$/,h=y.test(a),A=!h&&(this.symbols[a]?
a:"circle"),M=A&&this.symbols[A],t=v(k)&&M&&M.call(this.symbols,Math.round(k),Math.round(b),u,d,q),x,E;M?(z=this.path(t),z.attr("fill","none"),f(z,{symbolName:A,x:k,y:b,width:u,height:d}),q&&f(z,q)):h&&(x=a.match(y)[1],z=this.image(x),z.imgwidth=F(I[x]&&I[x].width,q&&q.width),z.imgheight=F(I[x]&&I[x].height,q&&q.height),E=function(){z.attr({width:z.width,height:z.height})},c(["width","height"],function(a){z[a+"Setter"]=function(a,k){var b={},u=this["img"+k],d="width"===k?"translateX":"translateY";
this[k]=a;v(u)&&(this.element&&this.element.setAttribute(k,u),this.alignByTranslate||(b[d]=((this[k]||0)-u)/2,this.attr(b)))}}),v(k)&&z.attr({x:k,y:b}),z.isImg=!0,v(z.imgwidth)&&v(z.imgheight)?E():(z.attr({width:0,height:0}),w("img",{onload:function(){var a=l[e.chartIndex];0===this.width&&(n(this,{position:"absolute",top:"-999em"}),m.body.appendChild(this));I[x]={width:this.width,height:this.height};z.imgwidth=this.width;z.imgheight=this.height;z.element&&E();this.parentNode&&this.parentNode.removeChild(this);
e.imgCount--;if(!e.imgCount&&a&&a.onload)a.onload()},src:x}),this.imgCount++));return z},symbols:{circle:function(a,k,b,u){return this.arc(a+b/2,k+u/2,b/2,u/2,{start:0,end:2*Math.PI,open:!1})},square:function(a,k,b,u){return["M",a,k,"L",a+b,k,a+b,k+u,a,k+u,"Z"]},triangle:function(a,k,b,u){return["M",a+b/2,k,"L",a+b,k+u,a,k+u,"Z"]},"triangle-down":function(a,k,b,u){return["M",a,k,"L",a+b,k,a+b/2,k+u,"Z"]},diamond:function(a,k,b,u){return["M",a+b/2,k,"L",a+b,k+u/2,a+b/2,k+u,a,k+u/2,"Z"]},arc:function(a,
k,b,u,d){var f=d.start,c=d.r||b,q=d.r||u||b,e=d.end-.001;b=d.innerR;u=F(d.open,.001>Math.abs(d.end-d.start-2*Math.PI));var z=Math.cos(f),y=Math.sin(f),h=Math.cos(e),e=Math.sin(e);d=.001>d.end-f-Math.PI?0:1;c=["M",a+c*z,k+q*y,"A",c,q,0,d,1,a+c*h,k+q*e];v(b)&&c.push(u?"M":"L",a+b*h,k+b*e,"A",b,b,0,d,0,a+b*z,k+b*y);c.push(u?"":"Z");return c},callout:function(a,k,b,u,d){var f=Math.min(d&&d.r||0,b,u),c=f+6,q=d&&d.anchorX;d=d&&d.anchorY;var e;e=["M",a+f,k,"L",a+b-f,k,"C",a+b,k,a+b,k,a+b,k+f,"L",a+b,k+u-
f,"C",a+b,k+u,a+b,k+u,a+b-f,k+u,"L",a+f,k+u,"C",a,k+u,a,k+u,a,k+u-f,"L",a,k+f,"C",a,k,a,k,a+f,k];q&&q>b?d>k+c&&d<k+u-c?e.splice(13,3,"L",a+b,d-6,a+b+6,d,a+b,d+6,a+b,k+u-f):e.splice(13,3,"L",a+b,u/2,q,d,a+b,u/2,a+b,k+u-f):q&&0>q?d>k+c&&d<k+u-c?e.splice(33,3,"L",a,d+6,a-6,d,a,d-6,a,k+f):e.splice(33,3,"L",a,u/2,q,d,a,u/2,a,k+f):d&&d>u&&q>a+c&&q<a+b-c?e.splice(23,3,"L",q+6,k+u,q,k+u+6,q-6,k+u,a+f,k+u):d&&0>d&&q>a+c&&q<a+b-c&&e.splice(3,3,"L",q-6,k,q,k-6,q+6,k,b-f,k);return e}},clipRect:function(k,b,u,
d){var f=a.uniqueKey(),c=this.createElement("clipPath").attr({id:f}).add(this.defs);k=this.rect(k,b,u,d,0).add(c);k.id=f;k.clipPath=c;k.count=0;return k},text:function(a,k,b,u){var d={};if(u&&(this.allowHTML||!this.forExport))return this.html(a,k,b);d.x=Math.round(k||0);b&&(d.y=Math.round(b));if(a||0===a)d.text=a;a=this.createElement("text").attr(d);u||(a.xSetter=function(a,k,b){var u=b.getElementsByTagName("tspan"),d,f=b.getAttribute(k),c;for(c=0;c<u.length;c++)d=u[c],d.getAttribute(k)===f&&d.setAttribute(k,
a);b.setAttribute(k,a)});return a},fontMetrics:function(a,b){a=a||b&&b.style&&b.style.fontSize||this.style&&this.style.fontSize;a=/px/.test(a)?k(a):/em/.test(a)?parseFloat(a)*(b?this.fontMetrics(null,b.parentNode).f:16):12;b=24>a?a+3:Math.round(1.2*a);return{h:b,b:Math.round(.8*b),f:a}},rotCorr:function(a,k,b){var u=a;k&&b&&(u=Math.max(u*Math.cos(k*e),4));return{x:-a/3*Math.sin(k*e),y:u}},label:function(k,b,d,e,y,h,m,A,M){var z=this,I=z.g("button"!==M&&"label"),x=I.text=z.text("",0,0,m).attr({zIndex:1}),
t,E,H=0,n=3,l=0,g,C,R,F,w,Q={},P,J,r=/^url\((.*?)\)$/.test(e),K=r,p,O,L,T;M&&I.addClass("highcharts-"+M);K=r;p=function(){return(P||0)%2/2};O=function(){var a=x.element.style,k={};E=(void 0===g||void 0===C||w)&&v(x.textStr)&&x.getBBox();I.width=(g||E.width||0)+2*n+l;I.height=(C||E.height||0)+2*n;J=n+z.fontMetrics(a&&a.fontSize,x).b;K&&(t||(I.box=t=z.symbols[e]||r?z.symbol(e):z.rect(),t.addClass(("button"===M?"":"highcharts-label-box")+(M?" highcharts-"+M+"-box":"")),t.add(I),a=p(),k.x=a,k.y=(A?-J:
0)+a),k.width=Math.round(I.width),k.height=Math.round(I.height),t.attr(f(k,Q)),Q={})};L=function(){var a=l+n,k;k=A?0:J;v(g)&&E&&("center"===w||"right"===w)&&(a+={center:.5,right:1}[w]*(g-E.width));if(a!==x.x||k!==x.y)x.attr("x",a),void 0!==k&&x.attr("y",k);x.x=a;x.y=k};T=function(a,k){t?t.attr(a,k):Q[a]=k};I.onAdd=function(){x.add(I);I.attr({text:k||0===k?k:"",x:b,y:d});t&&v(y)&&I.attr({anchorX:y,anchorY:h})};I.widthSetter=function(k){g=a.isNumber(k)?k:null};I.heightSetter=function(a){C=a};I["text-alignSetter"]=
function(a){w=a};I.paddingSetter=function(a){v(a)&&a!==n&&(n=I.padding=a,L())};I.paddingLeftSetter=function(a){v(a)&&a!==l&&(l=a,L())};I.alignSetter=function(a){a={left:0,center:.5,right:1}[a];a!==H&&(H=a,E&&I.attr({x:R}))};I.textSetter=function(a){void 0!==a&&x.textSetter(a);O();L()};I["stroke-widthSetter"]=function(a,k){a&&(K=!0);P=this["stroke-width"]=a;T(k,a)};I.strokeSetter=I.fillSetter=I.rSetter=function(a,k){"r"!==k&&("fill"===k&&a&&(K=!0),I[k]=a);T(k,a)};I.anchorXSetter=function(a,k){y=I.anchorX=
a;T(k,Math.round(a)-p()-R)};I.anchorYSetter=function(a,k){h=I.anchorY=a;T(k,a-F)};I.xSetter=function(a){I.x=a;H&&(a-=H*((g||E.width)+2*n));R=Math.round(a);I.attr("translateX",R)};I.ySetter=function(a){F=I.y=Math.round(a);I.attr("translateY",F)};var U=I.css;return f(I,{css:function(a){if(a){var k={};a=q(a);c(I.textProps,function(b){void 0!==a[b]&&(k[b]=a[b],delete a[b])});x.css(k)}return U.call(I,a)},getBBox:function(){return{width:E.width+2*n,height:E.height+2*n,x:E.x-n,y:E.y-n}},shadow:function(a){a&&
(O(),t&&t.shadow(a));return I},destroy:function(){u(I.element,"mouseenter");u(I.element,"mouseleave");x&&(x=x.destroy());t&&(t=t.destroy());D.prototype.destroy.call(I);I=z=O=L=T=null}})}});a.Renderer=B})(N);(function(a){var D=a.attr,B=a.createElement,G=a.css,p=a.defined,g=a.each,l=a.extend,r=a.isFirefox,n=a.isMS,w=a.isWebKit,v=a.pick,e=a.pInt,h=a.SVGRenderer,m=a.win,c=a.wrap;l(a.SVGElement.prototype,{htmlCss:function(a){var b=this.element;if(b=a&&"SPAN"===b.tagName&&a.width)delete a.width,this.textWidth=
b,this.updateTransform();a&&"ellipsis"===a.textOverflow&&(a.whiteSpace="nowrap",a.overflow="hidden");this.styles=l(this.styles,a);G(this.element,a);return this},htmlGetBBox:function(){var a=this.element;return{x:a.offsetLeft,y:a.offsetTop,width:a.offsetWidth,height:a.offsetHeight}},htmlUpdateTransform:function(){if(this.added){var a=this.renderer,b=this.element,d=this.translateX||0,c=this.translateY||0,h=this.x||0,m=this.y||0,t=this.textAlign||"left",n={left:0,center:.5,right:1}[t],x=this.styles;
G(b,{marginLeft:d,marginTop:c});this.shadows&&g(this.shadows,function(a){G(a,{marginLeft:d+1,marginTop:c+1})});this.inverted&&g(b.childNodes,function(d){a.invertChild(d,b)});if("SPAN"===b.tagName){var l=this.rotation,v=e(this.textWidth),q=x&&x.whiteSpace,A=[l,t,b.innerHTML,this.textWidth,this.textAlign].join();A!==this.cTT&&(x=a.fontMetrics(b.style.fontSize).b,p(l)&&this.setSpanRotation(l,n,x),G(b,{width:"",whiteSpace:q||"nowrap"}),b.offsetWidth>v&&/[ \-]/.test(b.textContent||b.innerText)&&G(b,{width:v+
"px",display:"block",whiteSpace:q||"normal"}),this.getSpanCorrection(b.offsetWidth,x,n,l,t));G(b,{left:h+(this.xCorr||0)+"px",top:m+(this.yCorr||0)+"px"});w&&(x=b.offsetHeight);this.cTT=A}}else this.alignOnAdd=!0},setSpanRotation:function(a,b,d){var c={},f=this.renderer.getTransformKey();c[f]=c.transform="rotate("+a+"deg)";c[f+(r?"Origin":"-origin")]=c.transformOrigin=100*b+"% "+d+"px";G(this.element,c)},getSpanCorrection:function(a,b,d){this.xCorr=-a*d;this.yCorr=-b}});l(h.prototype,{getTransformKey:function(){return n&&
!/Edge/.test(m.navigator.userAgent)?"-ms-transform":w?"-webkit-transform":r?"MozTransform":m.opera?"-o-transform":""},html:function(a,b,d){var f=this.createElement("span"),e=f.element,h=f.renderer,m=h.isSVG,w=function(a,b){g(["opacity","visibility"],function(d){c(a,d+"Setter",function(a,d,f,c){a.call(this,d,f,c);b[f]=d})})};f.textSetter=function(a){a!==e.innerHTML&&delete this.bBox;this.textStr=a;e.innerHTML=v(a,"");f.htmlUpdateTransform()};m&&w(f,f.element.style);f.xSetter=f.ySetter=f.alignSetter=
f.rotationSetter=function(a,b){"align"===b&&(b="textAlign");f[b]=a;f.htmlUpdateTransform()};f.attr({text:a,x:Math.round(b),y:Math.round(d)}).css({fontFamily:this.style.fontFamily,fontSize:this.style.fontSize,position:"absolute"});e.style.whiteSpace="nowrap";f.css=f.htmlCss;m&&(f.add=function(a){var b,d=h.box.parentNode,c=[];if(this.parentGroup=a){if(b=a.div,!b){for(;a;)c.push(a),a=a.parentGroup;g(c.reverse(),function(a){function e(k,b){a[b]=k;n?q[h.getTransformKey()]="translate("+(a.x||a.translateX)+
"px,"+(a.y||a.translateY)+"px)":"translateX"===b?q.left=k+"px":q.top=k+"px";a.doTransform=!0}var q,k=D(a.element,"class");k&&(k={className:k});b=a.div=a.div||B("div",k,{position:"absolute",left:(a.translateX||0)+"px",top:(a.translateY||0)+"px",display:a.display,opacity:a.opacity,pointerEvents:a.styles&&a.styles.pointerEvents},b||d);q=b.style;l(a,{classSetter:function(a){this.element.setAttribute("class",a);b.className=a},on:function(){c[0].div&&f.on.apply({element:c[0].div},arguments);return a},translateXSetter:e,
translateYSetter:e});w(a,q)})}}else b=d;b.appendChild(e);f.added=!0;f.alignOnAdd&&f.htmlUpdateTransform();return f});return f}})})(N);(function(a){function D(){var n=a.defaultOptions.global,l=r.moment;if(n.timezone){if(l)return function(a){return-l.tz(a,n.timezone).utcOffset()};a.error(25)}return n.useUTC&&n.getTimezoneOffset}function B(){var n=a.defaultOptions.global,g,v=n.useUTC,e=v?"getUTC":"get",h=v?"setUTC":"set",m="Minutes Hours Day Date Month FullYear".split(" "),c=m.concat(["Milliseconds",
"Seconds"]);a.Date=g=n.Date||r.Date;g.hcTimezoneOffset=v&&n.timezoneOffset;g.hcGetTimezoneOffset=D();g.hcMakeTime=function(a,b,d,c,e,h){var f;v?(f=g.UTC.apply(0,arguments),f+=p(f)):f=(new g(a,b,l(d,1),l(c,0),l(e,0),l(h,0))).getTime();return f};for(n=0;n<m.length;n++)g["hcGet"+m[n]]=e+m[n];for(n=0;n<c.length;n++)g["hcSet"+c[n]]=h+c[n]}var G=a.color,p=a.getTZOffset,g=a.merge,l=a.pick,r=a.win;a.defaultOptions={colors:"#7cb5ec #434348 #90ed7d #f7a35c #8085e9 #f15c80 #e4d354 #2b908f #f45b5b #91e8e1".split(" "),
symbols:["circle","diamond","square","triangle","triangle-down"],lang:{loading:"Loading...",months:"January February March April May June July August September October November December".split(" "),shortMonths:"Jan Feb Mar Apr May Jun Jul Aug Sep Oct Nov Dec".split(" "),weekdays:"Sunday Monday Tuesday Wednesday Thursday Friday Saturday".split(" "),decimalPoint:".",numericSymbols:"kMGTPE".split(""),resetZoom:"Reset zoom",resetZoomTitle:"Reset zoom level 1:1",thousandsSep:" "},global:{useUTC:!0},chart:{borderRadius:0,
defaultSeriesType:"line",ignoreHiddenSeries:!0,spacing:[10,10,15,10],resetZoomButton:{theme:{zIndex:20},position:{align:"right",x:-10,y:10}},width:null,height:null,borderColor:"#335cad",backgroundColor:"#ffffff",plotBorderColor:"#cccccc"},title:{text:"Chart title",align:"center",margin:15,widthAdjust:-44},subtitle:{text:"",align:"center",widthAdjust:-44},plotOptions:{},labels:{style:{position:"absolute",color:"#333333"}},legend:{enabled:!0,align:"center",layout:"horizontal",labelFormatter:function(){return this.name},
borderColor:"#999999",borderRadius:0,navigation:{activeColor:"#003399",inactiveColor:"#cccccc"},itemStyle:{color:"#333333",fontSize:"12px",fontWeight:"bold",textOverflow:"ellipsis"},itemHoverStyle:{color:"#000000"},itemHiddenStyle:{color:"#cccccc"},shadow:!1,itemCheckboxStyle:{position:"absolute",width:"13px",height:"13px"},squareSymbol:!0,symbolPadding:5,verticalAlign:"bottom",x:0,y:0,title:{style:{fontWeight:"bold"}}},loading:{labelStyle:{fontWeight:"bold",position:"relative",top:"45%"},style:{position:"absolute",
backgroundColor:"#ffffff",opacity:.5,textAlign:"center"}},tooltip:{enabled:!0,animation:a.svg,borderRadius:3,dateTimeLabelFormats:{millisecond:"%A, %b %e, %H:%M:%S.%L",second:"%A, %b %e, %H:%M:%S",minute:"%A, %b %e, %H:%M",hour:"%A, %b %e, %H:%M",day:"%A, %b %e, %Y",week:"Week from %A, %b %e, %Y",month:"%B %Y",year:"%Y"},footerFormat:"",padding:8,snap:a.isTouchDevice?25:10,backgroundColor:G("#f7f7f7").setOpacity(.85).get(),borderWidth:1,headerFormat:'\x3cspan style\x3d"font-size: 10px"\x3e{point.key}\x3c/span\x3e\x3cbr/\x3e',
pointFormat:'\x3cspan style\x3d"color:{point.color}"\x3e\u25cf\x3c/span\x3e {series.name}: \x3cb\x3e{point.y}\x3c/b\x3e\x3cbr/\x3e',shadow:!0,style:{color:"#333333",cursor:"default",fontSize:"12px",pointerEvents:"none",whiteSpace:"nowrap"}},credits:{enabled:0,href:"http://www.highcharts.com",position:{align:"right",x:-10,verticalAlign:"bottom",y:-5},style:{cursor:"pointer",color:"#999999",fontSize:"9px"},text:"Highcharts.com"}};a.setOptions=function(n){a.defaultOptions=g(!0,a.defaultOptions,n);B();
return a.defaultOptions};a.getOptions=function(){return a.defaultOptions};a.defaultPlotOptions=a.defaultOptions.plotOptions;B()})(N);(function(a){var D=a.correctFloat,B=a.defined,G=a.destroyObjectProperties,p=a.isNumber,g=a.merge,l=a.pick,r=a.deg2rad;a.Tick=function(a,g,l,e){this.axis=a;this.pos=g;this.type=l||"";this.isNewLabel=this.isNew=!0;l||e||this.addLabel()};a.Tick.prototype={addLabel:function(){var a=this.axis,w=a.options,v=a.chart,e=a.categories,h=a.names,m=this.pos,c=w.labels,f=a.tickPositions,
b=m===f[0],d=m===f[f.length-1],h=e?l(e[m],h[m],m):m,e=this.label,f=f.info,y;a.isDatetimeAxis&&f&&(y=w.dateTimeLabelFormats[f.higherRanks[m]||f.unitName]);this.isFirst=b;this.isLast=d;w=a.labelFormatter.call({axis:a,chart:v,isFirst:b,isLast:d,dateTimeLabelFormat:y,value:a.isLog?D(a.lin2log(h)):h,pos:m});B(e)?e&&e.attr({text:w}):(this.labelLength=(this.label=e=B(w)&&c.enabled?v.renderer.text(w,0,0,c.useHTML).css(g(c.style)).add(a.labelGroup):null)&&e.getBBox().width,this.rotation=0)},getLabelSize:function(){return this.label?
this.label.getBBox()[this.axis.horiz?"height":"width"]:0},handleOverflow:function(a){var g=this.axis,n=a.x,e=g.chart.chartWidth,h=g.chart.spacing,m=l(g.labelLeft,Math.min(g.pos,h[3])),h=l(g.labelRight,Math.max(g.pos+g.len,e-h[1])),c=this.label,f=this.rotation,b={left:0,center:.5,right:1}[g.labelAlign],d=c.getBBox().width,y=g.getSlotWidth(),H=y,J=1,t,p={};if(f)0>f&&n-b*d<m?t=Math.round(n/Math.cos(f*r)-m):0<f&&n+b*d>h&&(t=Math.round((e-n)/Math.cos(f*r)));else if(e=n+(1-b)*d,n-b*d<m?H=a.x+H*(1-b)-m:
e>h&&(H=h-a.x+H*b,J=-1),H=Math.min(y,H),H<y&&"center"===g.labelAlign&&(a.x+=J*(y-H-b*(y-Math.min(d,H)))),d>H||g.autoRotation&&(c.styles||{}).width)t=H;t&&(p.width=t,(g.options.labels.style||{}).textOverflow||(p.textOverflow="ellipsis"),c.css(p))},getPosition:function(a,g,l,e){var h=this.axis,m=h.chart,c=e&&m.oldChartHeight||m.chartHeight;return{x:a?h.translate(g+l,null,null,e)+h.transB:h.left+h.offset+(h.opposite?(e&&m.oldChartWidth||m.chartWidth)-h.right-h.left:0),y:a?c-h.bottom+h.offset-(h.opposite?
h.height:0):c-h.translate(g+l,null,null,e)-h.transB}},getLabelPosition:function(a,g,l,e,h,m,c,f){var b=this.axis,d=b.transA,y=b.reversed,n=b.staggerLines,v=b.tickRotCorr||{x:0,y:0},t=h.y;B(t)||(t=0===b.side?l.rotation?-8:-l.getBBox().height:2===b.side?v.y+8:Math.cos(l.rotation*r)*(v.y-l.getBBox(!1,0).height/2));a=a+h.x+v.x-(m&&e?m*d*(y?-1:1):0);g=g+t-(m&&!e?m*d*(y?1:-1):0);n&&(l=c/(f||1)%n,b.opposite&&(l=n-l-1),g+=b.labelOffset/n*l);return{x:a,y:Math.round(g)}},getMarkPath:function(a,g,l,e,h,m){return m.crispLine(["M",
a,g,"L",a+(h?0:-l),g+(h?l:0)],e)},renderGridLine:function(a,g,l){var e=this.axis,h=e.options,m=this.gridLine,c={},f=this.pos,b=this.type,d=e.tickmarkOffset,y=e.chart.renderer,n=b?b+"Grid":"grid",v=h[n+"LineWidth"],t=h[n+"LineColor"],h=h[n+"LineDashStyle"];m||(c.stroke=t,c["stroke-width"]=v,h&&(c.dashstyle=h),b||(c.zIndex=1),a&&(c.opacity=0),this.gridLine=m=y.path().attr(c).addClass("highcharts-"+(b?b+"-":"")+"grid-line").add(e.gridGroup));if(!a&&m&&(a=e.getPlotLinePath(f+d,m.strokeWidth()*l,a,!0)))m[this.isNew?
"attr":"animate"]({d:a,opacity:g})},renderMark:function(a,g,v){var e=this.axis,h=e.options,m=e.chart.renderer,c=this.type,f=c?c+"Tick":"tick",b=e.tickSize(f),d=this.mark,y=!d,n=a.x;a=a.y;var r=l(h[f+"Width"],!c&&e.isXAxis?1:0),h=h[f+"Color"];b&&(e.opposite&&(b[0]=-b[0]),y&&(this.mark=d=m.path().addClass("highcharts-"+(c?c+"-":"")+"tick").add(e.axisGroup),d.attr({stroke:h,"stroke-width":r})),d[y?"attr":"animate"]({d:this.getMarkPath(n,a,b[0],d.strokeWidth()*v,e.horiz,m),opacity:g}))},renderLabel:function(a,
g,v,e){var h=this.axis,m=h.horiz,c=h.options,f=this.label,b=c.labels,d=b.step,y=h.tickmarkOffset,H=!0,n=a.x;a=a.y;f&&p(n)&&(f.xy=a=this.getLabelPosition(n,a,f,m,b,y,e,d),this.isFirst&&!this.isLast&&!l(c.showFirstLabel,1)||this.isLast&&!this.isFirst&&!l(c.showLastLabel,1)?H=!1:!m||h.isRadial||b.step||b.rotation||g||0===v||this.handleOverflow(a),d&&e%d&&(H=!1),H&&p(a.y)?(a.opacity=v,f[this.isNewLabel?"attr":"animate"](a),this.isNewLabel=!1):(f.attr("y",-9999),this.isNewLabel=!0))},render:function(a,
g,v){var e=this.axis,h=e.horiz,m=this.getPosition(h,this.pos,e.tickmarkOffset,g),c=m.x,f=m.y,e=h&&c===e.pos+e.len||!h&&f===e.pos?-1:1;v=l(v,1);this.isActive=!0;this.renderGridLine(g,v,e);this.renderMark(m,v,e);this.renderLabel(m,g,v,a);this.isNew=!1},destroy:function(){G(this,this.axis)}}})(N);var V=function(a){var D=a.addEvent,B=a.animObject,G=a.arrayMax,p=a.arrayMin,g=a.color,l=a.correctFloat,r=a.defaultOptions,n=a.defined,w=a.deg2rad,v=a.destroyObjectProperties,e=a.each,h=a.extend,m=a.fireEvent,
c=a.format,f=a.getMagnitude,b=a.grep,d=a.inArray,y=a.isArray,H=a.isNumber,J=a.isString,t=a.merge,K=a.normalizeTickInterval,x=a.objectEach,C=a.pick,L=a.removeEvent,q=a.splat,A=a.syncTimeout,E=a.Tick,F=function(){this.init.apply(this,arguments)};a.extend(F.prototype,{defaultOptions:{dateTimeLabelFormats:{millisecond:"%H:%M:%S.%L",second:"%H:%M:%S",minute:"%H:%M",hour:"%H:%M",day:"%e. %b",week:"%e. %b",month:"%b '%y",year:"%Y"},endOnTick:!1,labels:{enabled:!0,style:{color:"#666666",cursor:"default",
fontSize:"11px"},x:0},maxPadding:.01,minorTickLength:2,minorTickPosition:"outside",minPadding:.01,startOfWeek:1,startOnTick:!1,tickLength:10,tickmarkPlacement:"between",tickPixelInterval:100,tickPosition:"outside",title:{align:"middle",style:{color:"#666666"}},type:"linear",minorGridLineColor:"#f2f2f2",minorGridLineWidth:1,minorTickColor:"#999999",lineColor:"#ccd6eb",lineWidth:1,gridLineColor:"#e6e6e6",tickColor:"#ccd6eb"},defaultYAxisOptions:{endOnTick:!0,tickPixelInterval:72,showLastLabel:!0,labels:{x:-8},
maxPadding:.05,minPadding:.05,startOnTick:!0,title:{rotation:270,text:"Values"},stackLabels:{allowOverlap:!1,enabled:!1,formatter:function(){return a.numberFormat(this.total,-1)},style:{fontSize:"11px",fontWeight:"bold",color:"#000000",textOutline:"1px contrast"}},gridLineWidth:1,lineWidth:0},defaultLeftAxisOptions:{labels:{x:-15},title:{rotation:270}},defaultRightAxisOptions:{labels:{x:15},title:{rotation:90}},defaultBottomAxisOptions:{labels:{autoRotation:[-45],x:0},title:{rotation:0}},defaultTopAxisOptions:{labels:{autoRotation:[-45],
x:0},title:{rotation:0}},init:function(a,b){var k=b.isX,u=this;u.chart=a;u.horiz=a.inverted&&!u.isZAxis?!k:k;u.isXAxis=k;u.coll=u.coll||(k?"xAxis":"yAxis");u.opposite=b.opposite;u.side=b.side||(u.horiz?u.opposite?0:2:u.opposite?1:3);u.setOptions(b);var f=this.options,c=f.type;u.labelFormatter=f.labels.formatter||u.defaultLabelFormatter;u.userOptions=b;u.minPixelPadding=0;u.reversed=f.reversed;u.visible=!1!==f.visible;u.zoomEnabled=!1!==f.zoomEnabled;u.hasNames="category"===c||!0===f.categories;u.categories=
f.categories||u.hasNames;u.names=u.names||[];u.plotLinesAndBandsGroups={};u.isLog="logarithmic"===c;u.isDatetimeAxis="datetime"===c;u.positiveValuesOnly=u.isLog&&!u.allowNegativeLog;u.isLinked=n(f.linkedTo);u.ticks={};u.labelEdge=[];u.minorTicks={};u.plotLinesAndBands=[];u.alternateBands={};u.len=0;u.minRange=u.userMinRange=f.minRange||f.maxZoom;u.range=f.range;u.offset=f.offset||0;u.stacks={};u.oldStacks={};u.stacksTouched=0;u.max=null;u.min=null;u.crosshair=C(f.crosshair,q(a.options.tooltip.crosshairs)[k?
0:1],!1);b=u.options.events;-1===d(u,a.axes)&&(k?a.axes.splice(a.xAxis.length,0,u):a.axes.push(u),a[u.coll].push(u));u.series=u.series||[];a.inverted&&!u.isZAxis&&k&&void 0===u.reversed&&(u.reversed=!0);x(b,function(a,k){D(u,k,a)});u.lin2log=f.linearToLogConverter||u.lin2log;u.isLog&&(u.val2lin=u.log2lin,u.lin2val=u.lin2log)},setOptions:function(a){this.options=t(this.defaultOptions,"yAxis"===this.coll&&this.defaultYAxisOptions,[this.defaultTopAxisOptions,this.defaultRightAxisOptions,this.defaultBottomAxisOptions,
this.defaultLeftAxisOptions][this.side],t(r[this.coll],a))},defaultLabelFormatter:function(){var k=this.axis,b=this.value,d=k.categories,f=this.dateTimeLabelFormat,e=r.lang,q=e.numericSymbols,e=e.numericSymbolMagnitude||1E3,h=q&&q.length,m,y=k.options.labels.format,k=k.isLog?Math.abs(b):k.tickInterval;if(y)m=c(y,this);else if(d)m=b;else if(f)m=a.dateFormat(f,b);else if(h&&1E3<=k)for(;h--&&void 0===m;)d=Math.pow(e,h+1),k>=d&&0===10*b%d&&null!==q[h]&&0!==b&&(m=a.numberFormat(b/d,-1)+q[h]);void 0===
m&&(m=1E4<=Math.abs(b)?a.numberFormat(b,-1):a.numberFormat(b,-1,void 0,""));return m},getSeriesExtremes:function(){var a=this,u=a.chart;a.hasVisibleSeries=!1;a.dataMin=a.dataMax=a.threshold=null;a.softThreshold=!a.isXAxis;a.buildStacks&&a.buildStacks();e(a.series,function(k){if(k.visible||!u.options.chart.ignoreHiddenSeries){var d=k.options,f=d.threshold,c;a.hasVisibleSeries=!0;a.positiveValuesOnly&&0>=f&&(f=null);if(a.isXAxis)d=k.xData,d.length&&(k=p(d),c=G(d),H(k)||k instanceof Date||(d=b(d,H),
k=p(d)),a.dataMin=Math.min(C(a.dataMin,d[0],k),k),a.dataMax=Math.max(C(a.dataMax,d[0],c),c));else if(k.getExtremes(),c=k.dataMax,k=k.dataMin,n(k)&&n(c)&&(a.dataMin=Math.min(C(a.dataMin,k),k),a.dataMax=Math.max(C(a.dataMax,c),c)),n(f)&&(a.threshold=f),!d.softThreshold||a.positiveValuesOnly)a.softThreshold=!1}})},translate:function(a,b,d,f,c,e){var k=this.linkedParent||this,u=1,q=0,h=f?k.oldTransA:k.transA;f=f?k.oldMin:k.min;var m=k.minPixelPadding;c=(k.isOrdinal||k.isBroken||k.isLog&&c)&&k.lin2val;
h||(h=k.transA);d&&(u*=-1,q=k.len);k.reversed&&(u*=-1,q-=u*(k.sector||k.len));b?(a=(a*u+q-m)/h+f,c&&(a=k.lin2val(a))):(c&&(a=k.val2lin(a)),a=H(f)?u*(a-f)*h+q+u*m+(H(e)?h*e:0):void 0);return a},toPixels:function(a,b){return this.translate(a,!1,!this.horiz,null,!0)+(b?0:this.pos)},toValue:function(a,b){return this.translate(a-(b?0:this.pos),!0,!this.horiz,null,!0)},getPlotLinePath:function(a,b,d,f,c){var k=this.chart,u=this.left,q=this.top,e,h,m=d&&k.oldChartHeight||k.chartHeight,y=d&&k.oldChartWidth||
k.chartWidth,A;e=this.transB;var t=function(a,k,b){if(a<k||a>b)f?a=Math.min(Math.max(k,a),b):A=!0;return a};c=C(c,this.translate(a,null,null,d));a=d=Math.round(c+e);e=h=Math.round(m-c-e);H(c)?this.horiz?(e=q,h=m-this.bottom,a=d=t(a,u,u+this.width)):(a=u,d=y-this.right,e=h=t(e,q,q+this.height)):(A=!0,f=!1);return A&&!f?null:k.renderer.crispLine(["M",a,e,"L",d,h],b||1)},getLinearTickPositions:function(a,b,d){var k,u=l(Math.floor(b/a)*a);d=l(Math.ceil(d/a)*a);var f=[],c;l(u+a)===u&&(c=20);if(this.single)return[b];
for(b=u;b<=d;){f.push(b);b=l(b+a,c);if(b===k)break;k=b}return f},getMinorTickInterval:function(){var a=this.options;return!0===a.minorTicks?C(a.minorTickInterval,"auto"):!1===a.minorTicks?null:a.minorTickInterval},getMinorTickPositions:function(){var a=this,b=a.options,d=a.tickPositions,f=a.minorTickInterval,c=[],q=a.pointRangePadding||0,h=a.min-q,q=a.max+q,m=q-h;if(m&&m/f<a.len/3)if(a.isLog)e(this.paddedTicks,function(k,b,u){b&&c.push.apply(c,a.getLogTickPositions(f,u[b-1],u[b],!0))});else if(a.isDatetimeAxis&&
"auto"===this.getMinorTickInterval())c=c.concat(a.getTimeTicks(a.normalizeTimeTickInterval(f),h,q,b.startOfWeek));else for(b=h+(d[0]-h)%f;b<=q&&b!==c[0];b+=f)c.push(b);0!==c.length&&a.trimTicks(c);return c},adjustForMinRange:function(){var a=this.options,b=this.min,d=this.max,f,c,q,h,m,y,A,t;this.isXAxis&&void 0===this.minRange&&!this.isLog&&(n(a.min)||n(a.max)?this.minRange=null:(e(this.series,function(a){y=a.xData;for(h=A=a.xIncrement?1:y.length-1;0<h;h--)if(m=y[h]-y[h-1],void 0===q||m<q)q=m}),
this.minRange=Math.min(5*q,this.dataMax-this.dataMin)));d-b<this.minRange&&(c=this.dataMax-this.dataMin>=this.minRange,t=this.minRange,f=(t-d+b)/2,f=[b-f,C(a.min,b-f)],c&&(f[2]=this.isLog?this.log2lin(this.dataMin):this.dataMin),b=G(f),d=[b+t,C(a.max,b+t)],c&&(d[2]=this.isLog?this.log2lin(this.dataMax):this.dataMax),d=p(d),d-b<t&&(f[0]=d-t,f[1]=C(a.min,d-t),b=G(f)));this.min=b;this.max=d},getClosest:function(){var a;this.categories?a=1:e(this.series,function(k){var b=k.closestPointRange,u=k.visible||
!k.chart.options.chart.ignoreHiddenSeries;!k.noSharedTooltip&&n(b)&&u&&(a=n(a)?Math.min(a,b):b)});return a},nameToX:function(a){var k=y(this.categories),b=k?this.categories:this.names,f=a.options.x,c;a.series.requireSorting=!1;n(f)||(f=!1===this.options.uniqueNames?a.series.autoIncrement():d(a.name,b));-1===f?k||(c=b.length):c=f;void 0!==c&&(this.names[c]=a.name);return c},updateNames:function(){var a=this;0<this.names.length&&(this.names.length=0,this.minRange=this.userMinRange,e(this.series||[],
function(k){k.xIncrement=null;if(!k.points||k.isDirtyData)k.processData(),k.generatePoints();e(k.points,function(b,u){var d;b.options&&(d=a.nameToX(b),void 0!==d&&d!==b.x&&(b.x=d,k.xData[u]=d))})}))},setAxisTranslation:function(a){var k=this,b=k.max-k.min,d=k.axisPointRange||0,f,c=0,q=0,h=k.linkedParent,m=!!k.categories,y=k.transA,A=k.isXAxis;if(A||m||d)f=k.getClosest(),h?(c=h.minPointOffset,q=h.pointRangePadding):e(k.series,function(a){var b=m?1:A?C(a.options.pointRange,f,0):k.axisPointRange||0;
a=a.options.pointPlacement;d=Math.max(d,b);k.single||(c=Math.max(c,J(a)?0:b/2),q=Math.max(q,"on"===a?0:b))}),h=k.ordinalSlope&&f?k.ordinalSlope/f:1,k.minPointOffset=c*=h,k.pointRangePadding=q*=h,k.pointRange=Math.min(d,b),A&&(k.closestPointRange=f);a&&(k.oldTransA=y);k.translationSlope=k.transA=y=k.options.staticScale||k.len/(b+q||1);k.transB=k.horiz?k.left:k.bottom;k.minPixelPadding=y*c},minFromRange:function(){return this.max-this.range},setTickInterval:function(k){var b=this,d=b.chart,c=b.options,
q=b.isLog,h=b.log2lin,y=b.isDatetimeAxis,A=b.isXAxis,t=b.isLinked,x=c.maxPadding,g=c.minPadding,E=c.tickInterval,v=c.tickPixelInterval,F=b.categories,r=b.threshold,J=b.softThreshold,p,w,L,B;y||F||t||this.getTickAmount();L=C(b.userMin,c.min);B=C(b.userMax,c.max);t?(b.linkedParent=d[b.coll][c.linkedTo],d=b.linkedParent.getExtremes(),b.min=C(d.min,d.dataMin),b.max=C(d.max,d.dataMax),c.type!==b.linkedParent.options.type&&a.error(11,1)):(!J&&n(r)&&(b.dataMin>=r?(p=r,g=0):b.dataMax<=r&&(w=r,x=0)),b.min=
C(L,p,b.dataMin),b.max=C(B,w,b.dataMax));q&&(b.positiveValuesOnly&&!k&&0>=Math.min(b.min,C(b.dataMin,b.min))&&a.error(10,1),b.min=l(h(b.min),15),b.max=l(h(b.max),15));b.range&&n(b.max)&&(b.userMin=b.min=L=Math.max(b.dataMin,b.minFromRange()),b.userMax=B=b.max,b.range=null);m(b,"foundExtremes");b.beforePadding&&b.beforePadding();b.adjustForMinRange();!(F||b.axisPointRange||b.usePercentage||t)&&n(b.min)&&n(b.max)&&(h=b.max-b.min)&&(!n(L)&&g&&(b.min-=h*g),!n(B)&&x&&(b.max+=h*x));H(c.softMin)&&(b.min=
Math.min(b.min,c.softMin));H(c.softMax)&&(b.max=Math.max(b.max,c.softMax));H(c.floor)&&(b.min=Math.max(b.min,c.floor));H(c.ceiling)&&(b.max=Math.min(b.max,c.ceiling));J&&n(b.dataMin)&&(r=r||0,!n(L)&&b.min<r&&b.dataMin>=r?b.min=r:!n(B)&&b.max>r&&b.dataMax<=r&&(b.max=r));b.tickInterval=b.min===b.max||void 0===b.min||void 0===b.max?1:t&&!E&&v===b.linkedParent.options.tickPixelInterval?E=b.linkedParent.tickInterval:C(E,this.tickAmount?(b.max-b.min)/Math.max(this.tickAmount-1,1):void 0,F?1:(b.max-b.min)*
v/Math.max(b.len,v));A&&!k&&e(b.series,function(a){a.processData(b.min!==b.oldMin||b.max!==b.oldMax)});b.setAxisTranslation(!0);b.beforeSetTickPositions&&b.beforeSetTickPositions();b.postProcessTickInterval&&(b.tickInterval=b.postProcessTickInterval(b.tickInterval));b.pointRange&&!E&&(b.tickInterval=Math.max(b.pointRange,b.tickInterval));k=C(c.minTickInterval,b.isDatetimeAxis&&b.closestPointRange);!E&&b.tickInterval<k&&(b.tickInterval=k);y||q||E||(b.tickInterval=K(b.tickInterval,null,f(b.tickInterval),
C(c.allowDecimals,!(.5<b.tickInterval&&5>b.tickInterval&&1E3<b.max&&9999>b.max)),!!this.tickAmount));this.tickAmount||(b.tickInterval=b.unsquish());this.setTickPositions()},setTickPositions:function(){var a=this.options,b,d=a.tickPositions;b=this.getMinorTickInterval();var c=a.tickPositioner,f=a.startOnTick,q=a.endOnTick;this.tickmarkOffset=this.categories&&"between"===a.tickmarkPlacement&&1===this.tickInterval?.5:0;this.minorTickInterval="auto"===b&&this.tickInterval?this.tickInterval/5:b;this.single=
this.min===this.max&&n(this.min)&&!this.tickAmount&&(parseInt(this.min,10)===this.min||!1!==a.allowDecimals);this.tickPositions=b=d&&d.slice();!b&&(b=this.isDatetimeAxis?this.getTimeTicks(this.normalizeTimeTickInterval(this.tickInterval,a.units),this.min,this.max,a.startOfWeek,this.ordinalPositions,this.closestPointRange,!0):this.isLog?this.getLogTickPositions(this.tickInterval,this.min,this.max):this.getLinearTickPositions(this.tickInterval,this.min,this.max),b.length>this.len&&(b=[b[0],b.pop()],
b[0]===b[1]&&(b.length=1)),this.tickPositions=b,c&&(c=c.apply(this,[this.min,this.max])))&&(this.tickPositions=b=c);this.paddedTicks=b.slice(0);this.trimTicks(b,f,q);this.isLinked||(this.single&&2>b.length&&(this.min-=.5,this.max+=.5),d||c||this.adjustTickAmount())},trimTicks:function(a,b,d){var k=a[0],c=a[a.length-1],f=this.minPointOffset||0;if(!this.isLinked){if(b&&-Infinity!==k)this.min=k;else for(;this.min-f>a[0];)a.shift();if(d)this.max=c;else for(;this.max+f<a[a.length-1];)a.pop();0===a.length&&
n(k)&&a.push((c+k)/2)}},alignToOthers:function(){var a={},b,d=this.options;!1===this.chart.options.chart.alignTicks||!1===d.alignTicks||this.isLog||e(this.chart[this.coll],function(k){var d=k.options,d=[k.horiz?d.left:d.top,d.width,d.height,d.pane].join();k.series.length&&(a[d]?b=!0:a[d]=1)});return b},getTickAmount:function(){var a=this.options,b=a.tickAmount,d=a.tickPixelInterval;!n(a.tickInterval)&&this.len<d&&!this.isRadial&&!this.isLog&&a.startOnTick&&a.endOnTick&&(b=2);!b&&this.alignToOthers()&&
(b=Math.ceil(this.len/d)+1);4>b&&(this.finalTickAmt=b,b=5);this.tickAmount=b},adjustTickAmount:function(){var a=this.tickInterval,b=this.tickPositions,d=this.tickAmount,c=this.finalTickAmt,f=b&&b.length;if(f<d){for(;b.length<d;)b.push(l(b[b.length-1]+a));this.transA*=(f-1)/(d-1);this.max=b[b.length-1]}else f>d&&(this.tickInterval*=2,this.setTickPositions());if(n(c)){for(a=d=b.length;a--;)(3===c&&1===a%2||2>=c&&0<a&&a<d-1)&&b.splice(a,1);this.finalTickAmt=void 0}},setScale:function(){var a,b;this.oldMin=
this.min;this.oldMax=this.max;this.oldAxisLength=this.len;this.setAxisSize();b=this.len!==this.oldAxisLength;e(this.series,function(b){if(b.isDirtyData||b.isDirty||b.xAxis.isDirty)a=!0});b||a||this.isLinked||this.forceRedraw||this.userMin!==this.oldUserMin||this.userMax!==this.oldUserMax||this.alignToOthers()?(this.resetStacks&&this.resetStacks(),this.forceRedraw=!1,this.getSeriesExtremes(),this.setTickInterval(),this.oldUserMin=this.userMin,this.oldUserMax=this.userMax,this.isDirty||(this.isDirty=
b||this.min!==this.oldMin||this.max!==this.oldMax)):this.cleanStacks&&this.cleanStacks()},setExtremes:function(a,b,d,c,f){var k=this,q=k.chart;d=C(d,!0);e(k.series,function(a){delete a.kdTree});f=h(f,{min:a,max:b});m(k,"setExtremes",f,function(){k.userMin=a;k.userMax=b;k.eventArgs=f;d&&q.redraw(c)})},zoom:function(a,b){var k=this.dataMin,d=this.dataMax,c=this.options,f=Math.min(k,C(c.min,k)),c=Math.max(d,C(c.max,d));if(a!==this.min||b!==this.max)this.allowZoomOutside||(n(k)&&(a<f&&(a=f),a>c&&(a=c)),
n(d)&&(b<f&&(b=f),b>c&&(b=c))),this.displayBtn=void 0!==a||void 0!==b,this.setExtremes(a,b,!1,void 0,{trigger:"zoom"});return!0},setAxisSize:function(){var b=this.chart,d=this.options,c=d.offsets||[0,0,0,0],f=this.horiz,q=this.width=Math.round(a.relativeLength(C(d.width,b.plotWidth-c[3]+c[1]),b.plotWidth)),e=this.height=Math.round(a.relativeLength(C(d.height,b.plotHeight-c[0]+c[2]),b.plotHeight)),h=this.top=Math.round(a.relativeLength(C(d.top,b.plotTop+c[0]),b.plotHeight,b.plotTop)),d=this.left=Math.round(a.relativeLength(C(d.left,
b.plotLeft+c[3]),b.plotWidth,b.plotLeft));this.bottom=b.chartHeight-e-h;this.right=b.chartWidth-q-d;this.len=Math.max(f?q:e,0);this.pos=f?d:h},getExtremes:function(){var a=this.isLog,b=this.lin2log;return{min:a?l(b(this.min)):this.min,max:a?l(b(this.max)):this.max,dataMin:this.dataMin,dataMax:this.dataMax,userMin:this.userMin,userMax:this.userMax}},getThreshold:function(a){var b=this.isLog,k=this.lin2log,d=b?k(this.min):this.min,b=b?k(this.max):this.max;null===a?a=d:d>a?a=d:b<a&&(a=b);return this.translate(a,
0,1,0,1)},autoLabelAlign:function(a){a=(C(a,0)-90*this.side+720)%360;return 15<a&&165>a?"right":195<a&&345>a?"left":"center"},tickSize:function(a){var b=this.options,k=b[a+"Length"],d=C(b[a+"Width"],"tick"===a&&this.isXAxis?1:0);if(d&&k)return"inside"===b[a+"Position"]&&(k=-k),[k,d]},labelMetrics:function(){var a=this.tickPositions&&this.tickPositions[0]||0;return this.chart.renderer.fontMetrics(this.options.labels.style&&this.options.labels.style.fontSize,this.ticks[a]&&this.ticks[a].label)},unsquish:function(){var a=
this.options.labels,b=this.horiz,d=this.tickInterval,c=d,f=this.len/(((this.categories?1:0)+this.max-this.min)/d),q,h=a.rotation,m=this.labelMetrics(),y,A=Number.MAX_VALUE,t,x=function(a){a/=f||1;a=1<a?Math.ceil(a):1;return a*d};b?(t=!a.staggerLines&&!a.step&&(n(h)?[h]:f<C(a.autoRotationLimit,80)&&a.autoRotation))&&e(t,function(a){var b;if(a===h||a&&-90<=a&&90>=a)y=x(Math.abs(m.h/Math.sin(w*a))),b=y+Math.abs(a/360),b<A&&(A=b,q=a,c=y)}):a.step||(c=x(m.h));this.autoRotation=t;this.labelRotation=C(q,
h);return c},getSlotWidth:function(){var a=this.chart,b=this.horiz,d=this.options.labels,c=Math.max(this.tickPositions.length-(this.categories?0:1),1),f=a.margin[3];return b&&2>(d.step||0)&&!d.rotation&&(this.staggerLines||1)*this.len/c||!b&&(d.style&&parseInt(d.style.width,10)||f&&f-a.spacing[3]||.33*a.chartWidth)},renderUnsquish:function(){var a=this.chart,b=a.renderer,d=this.tickPositions,c=this.ticks,f=this.options.labels,q=this.horiz,h=this.getSlotWidth(),m=Math.max(1,Math.round(h-2*(f.padding||
5))),y={},A=this.labelMetrics(),x=f.style&&f.style.textOverflow,g,E=0,l,n;J(f.rotation)||(y.rotation=f.rotation||0);e(d,function(a){(a=c[a])&&a.labelLength>E&&(E=a.labelLength)});this.maxLabelLength=E;if(this.autoRotation)E>m&&E>A.h?y.rotation=this.labelRotation:this.labelRotation=0;else if(h&&(g={width:m+"px"},!x))for(g.textOverflow="clip",l=d.length;!q&&l--;)if(n=d[l],m=c[n].label)m.styles&&"ellipsis"===m.styles.textOverflow?m.css({textOverflow:"clip"}):c[n].labelLength>h&&m.css({width:h+"px"}),
m.getBBox().height>this.len/d.length-(A.h-A.f)&&(m.specCss={textOverflow:"ellipsis"});y.rotation&&(g={width:(E>.5*a.chartHeight?.33*a.chartHeight:a.chartHeight)+"px"},x||(g.textOverflow="ellipsis"));if(this.labelAlign=f.align||this.autoLabelAlign(this.labelRotation))y.align=this.labelAlign;e(d,function(a){var b=(a=c[a])&&a.label;b&&(b.attr(y),g&&b.css(t(g,b.specCss)),delete b.specCss,a.rotation=y.rotation)});this.tickRotCorr=b.rotCorr(A.b,this.labelRotation||0,0!==this.side)},hasData:function(){return this.hasVisibleSeries||
n(this.min)&&n(this.max)&&this.tickPositions&&0<this.tickPositions.length},addTitle:function(a){var b=this.chart.renderer,k=this.horiz,d=this.opposite,c=this.options.title,f;this.axisTitle||((f=c.textAlign)||(f=(k?{low:"left",middle:"center",high:"right"}:{low:d?"right":"left",middle:"center",high:d?"left":"right"})[c.align]),this.axisTitle=b.text(c.text,0,0,c.useHTML).attr({zIndex:7,rotation:c.rotation||0,align:f}).addClass("highcharts-axis-title").css(c.style).add(this.axisGroup),this.axisTitle.isNew=
!0);c.style.width||this.isRadial||this.axisTitle.css({width:this.len});this.axisTitle[a?"show":"hide"](!0)},generateTick:function(a){var b=this.ticks;b[a]?b[a].addLabel():b[a]=new E(this,a)},getOffset:function(){var a=this,b=a.chart,d=b.renderer,c=a.options,f=a.tickPositions,q=a.ticks,h=a.horiz,m=a.side,y=b.inverted&&!a.isZAxis?[1,0,3,2][m]:m,A,t,g=0,E,l=0,H=c.title,v=c.labels,F=0,r=b.axisOffset,b=b.clipOffset,J=[-1,1,1,-1][m],p=c.className,w=a.axisParent,K=this.tickSize("tick");A=a.hasData();a.showAxis=
t=A||C(c.showEmpty,!0);a.staggerLines=a.horiz&&v.staggerLines;a.axisGroup||(a.gridGroup=d.g("grid").attr({zIndex:c.gridZIndex||1}).addClass("highcharts-"+this.coll.toLowerCase()+"-grid "+(p||"")).add(w),a.axisGroup=d.g("axis").attr({zIndex:c.zIndex||2}).addClass("highcharts-"+this.coll.toLowerCase()+" "+(p||"")).add(w),a.labelGroup=d.g("axis-labels").attr({zIndex:v.zIndex||7}).addClass("highcharts-"+a.coll.toLowerCase()+"-labels "+(p||"")).add(w));A||a.isLinked?(e(f,function(b,k){a.generateTick(b,
k)}),a.renderUnsquish(),!1===v.reserveSpace||0!==m&&2!==m&&{1:"left",3:"right"}[m]!==a.labelAlign&&"center"!==a.labelAlign||e(f,function(a){F=Math.max(q[a].getLabelSize(),F)}),a.staggerLines&&(F*=a.staggerLines,a.labelOffset=F*(a.opposite?-1:1))):x(q,function(a,b){a.destroy();delete q[b]});H&&H.text&&!1!==H.enabled&&(a.addTitle(t),t&&!1!==H.reserveSpace&&(a.titleOffset=g=a.axisTitle.getBBox()[h?"height":"width"],E=H.offset,l=n(E)?0:C(H.margin,h?5:10)));a.renderLine();a.offset=J*C(c.offset,r[m]);a.tickRotCorr=
a.tickRotCorr||{x:0,y:0};d=0===m?-a.labelMetrics().h:2===m?a.tickRotCorr.y:0;l=Math.abs(F)+l;F&&(l=l-d+J*(h?C(v.y,a.tickRotCorr.y+8*J):v.x));a.axisTitleMargin=C(E,l);r[m]=Math.max(r[m],a.axisTitleMargin+g+J*a.offset,l,A&&f.length&&K?K[0]+J*a.offset:0);c=c.offset?0:2*Math.floor(a.axisLine.strokeWidth()/2);b[y]=Math.max(b[y],c)},getLinePath:function(a){var b=this.chart,k=this.opposite,d=this.offset,c=this.horiz,f=this.left+(k?this.width:0)+d,d=b.chartHeight-this.bottom-(k?this.height:0)+d;k&&(a*=-1);
return b.renderer.crispLine(["M",c?this.left:f,c?d:this.top,"L",c?b.chartWidth-this.right:f,c?d:b.chartHeight-this.bottom],a)},renderLine:function(){this.axisLine||(this.axisLine=this.chart.renderer.path().addClass("highcharts-axis-line").add(this.axisGroup),this.axisLine.attr({stroke:this.options.lineColor,"stroke-width":this.options.lineWidth,zIndex:7}))},getTitlePosition:function(){var a=this.horiz,b=this.left,d=this.top,c=this.len,f=this.options.title,q=a?b:d,e=this.opposite,h=this.offset,m=f.x||
0,y=f.y||0,A=this.axisTitle,t=this.chart.renderer.fontMetrics(f.style&&f.style.fontSize,A),A=Math.max(A.getBBox(null,0).height-t.h-1,0),c={low:q+(a?0:c),middle:q+c/2,high:q+(a?c:0)}[f.align],b=(a?d+this.height:b)+(a?1:-1)*(e?-1:1)*this.axisTitleMargin+[-A,A,t.f,-A][this.side];return{x:a?c+m:b+(e?this.width:0)+h+m,y:a?b+y-(e?this.height:0)+h:c+y}},renderMinorTick:function(a){var b=this.chart.hasRendered&&H(this.oldMin),d=this.minorTicks;d[a]||(d[a]=new E(this,a,"minor"));b&&d[a].isNew&&d[a].render(null,
!0);d[a].render(null,!1,1)},renderTick:function(a,b){var d=this.isLinked,k=this.ticks,c=this.chart.hasRendered&&H(this.oldMin);if(!d||a>=this.min&&a<=this.max)k[a]||(k[a]=new E(this,a)),c&&k[a].isNew&&k[a].render(b,!0,.1),k[a].render(b)},render:function(){var b=this,d=b.chart,c=b.options,f=b.isLog,q=b.lin2log,h=b.isLinked,m=b.tickPositions,y=b.axisTitle,t=b.ticks,g=b.minorTicks,l=b.alternateBands,n=c.stackLabels,C=c.alternateGridColor,v=b.tickmarkOffset,F=b.axisLine,r=b.showAxis,J=B(d.renderer.globalAnimation),
p,w;b.labelEdge.length=0;b.overlap=!1;e([t,g,l],function(a){x(a,function(a){a.isActive=!1})});if(b.hasData()||h)b.minorTickInterval&&!b.categories&&e(b.getMinorTickPositions(),function(a){b.renderMinorTick(a)}),m.length&&(e(m,function(a,d){b.renderTick(a,d)}),v&&(0===b.min||b.single)&&(t[-1]||(t[-1]=new E(b,-1,null,!0)),t[-1].render(-1))),C&&e(m,function(c,k){w=void 0!==m[k+1]?m[k+1]+v:b.max-v;0===k%2&&c<b.max&&w<=b.max+(d.polar?-v:v)&&(l[c]||(l[c]=new a.PlotLineOrBand(b)),p=c+v,l[c].options={from:f?
q(p):p,to:f?q(w):w,color:C},l[c].render(),l[c].isActive=!0)}),b._addedPlotLB||(e((c.plotLines||[]).concat(c.plotBands||[]),function(a){b.addPlotBandOrLine(a)}),b._addedPlotLB=!0);e([t,g,l],function(a){var b,c=[],k=J.duration;x(a,function(a,b){a.isActive||(a.render(b,!1,0),a.isActive=!1,c.push(b))});A(function(){for(b=c.length;b--;)a[c[b]]&&!a[c[b]].isActive&&(a[c[b]].destroy(),delete a[c[b]])},a!==l&&d.hasRendered&&k?k:0)});F&&(F[F.isPlaced?"animate":"attr"]({d:this.getLinePath(F.strokeWidth())}),
F.isPlaced=!0,F[r?"show":"hide"](!0));y&&r&&(c=b.getTitlePosition(),H(c.y)?(y[y.isNew?"attr":"animate"](c),y.isNew=!1):(y.attr("y",-9999),y.isNew=!0));n&&n.enabled&&b.renderStackTotals();b.isDirty=!1},redraw:function(){this.visible&&(this.render(),e(this.plotLinesAndBands,function(a){a.render()}));e(this.series,function(a){a.isDirty=!0})},keepProps:"extKey hcEvents names series userMax userMin".split(" "),destroy:function(a){var b=this,c=b.stacks,k=b.plotLinesAndBands,f;a||L(b);x(c,function(a,b){v(a);
c[b]=null});e([b.ticks,b.minorTicks,b.alternateBands],function(a){v(a)});if(k)for(a=k.length;a--;)k[a].destroy();e("stackTotalGroup axisLine axisTitle axisGroup gridGroup labelGroup cross".split(" "),function(a){b[a]&&(b[a]=b[a].destroy())});for(f in b.plotLinesAndBandsGroups)b.plotLinesAndBandsGroups[f]=b.plotLinesAndBandsGroups[f].destroy();x(b,function(a,c){-1===d(c,b.keepProps)&&delete b[c]})},drawCrosshair:function(a,b){var d,c=this.crosshair,k=C(c.snap,!0),f,q=this.cross;a||(a=this.cross&&this.cross.e);
this.crosshair&&!1!==(n(b)||!k)?(k?n(b)&&(f=this.isXAxis?b.plotX:this.len-b.plotY):f=a&&(this.horiz?a.chartX-this.pos:this.len-a.chartY+this.pos),n(f)&&(d=this.getPlotLinePath(b&&(this.isXAxis?b.x:C(b.stackY,b.y)),null,null,null,f)||null),n(d)?(b=this.categories&&!this.isRadial,q||(this.cross=q=this.chart.renderer.path().addClass("highcharts-crosshair highcharts-crosshair-"+(b?"category ":"thin ")+c.className).attr({zIndex:C(c.zIndex,2)}).add(),q.attr({stroke:c.color||(b?g("#ccd6eb").setOpacity(.25).get():
"#cccccc"),"stroke-width":C(c.width,1)}).css({"pointer-events":"none"}),c.dashStyle&&q.attr({dashstyle:c.dashStyle})),q.show().attr({d:d}),b&&!c.width&&q.attr({"stroke-width":this.transA}),this.cross.e=a):this.hideCrosshair()):this.hideCrosshair()},hideCrosshair:function(){this.cross&&this.cross.hide()}});return a.Axis=F}(N);(function(a){var D=a.Axis,B=a.Date,G=a.dateFormat,p=a.defaultOptions,g=a.defined,l=a.each,r=a.extend,n=a.getMagnitude,w=a.getTZOffset,v=a.normalizeTickInterval,e=a.pick,h=a.timeUnits;
D.prototype.getTimeTicks=function(a,c,f,b){var d=[],m={},n=p.global.useUTC,v,t=new B(c-Math.max(w(c),w(f))),K=B.hcMakeTime,x=a.unitRange,C=a.count,L,q;if(g(c)){t[B.hcSetMilliseconds](x>=h.second?0:C*Math.floor(t.getMilliseconds()/C));if(x>=h.second)t[B.hcSetSeconds](x>=h.minute?0:C*Math.floor(t.getSeconds()/C));if(x>=h.minute)t[B.hcSetMinutes](x>=h.hour?0:C*Math.floor(t[B.hcGetMinutes]()/C));if(x>=h.hour)t[B.hcSetHours](x>=h.day?0:C*Math.floor(t[B.hcGetHours]()/C));if(x>=h.day)t[B.hcSetDate](x>=h.month?
1:C*Math.floor(t[B.hcGetDate]()/C));x>=h.month&&(t[B.hcSetMonth](x>=h.year?0:C*Math.floor(t[B.hcGetMonth]()/C)),v=t[B.hcGetFullYear]());if(x>=h.year)t[B.hcSetFullYear](v-v%C);if(x===h.week)t[B.hcSetDate](t[B.hcGetDate]()-t[B.hcGetDay]()+e(b,1));v=t[B.hcGetFullYear]();b=t[B.hcGetMonth]();var A=t[B.hcGetDate](),E=t[B.hcGetHours]();if(B.hcTimezoneOffset||B.hcGetTimezoneOffset)q=(!n||!!B.hcGetTimezoneOffset)&&(f-c>4*h.month||w(c)!==w(f)),t=t.getTime(),L=w(t),t=new B(t+L);n=t.getTime();for(c=1;n<f;)d.push(n),
n=x===h.year?K(v+c*C,0):x===h.month?K(v,b+c*C):!q||x!==h.day&&x!==h.week?q&&x===h.hour?K(v,b,A,E+c*C,0,0,L)-L:n+x*C:K(v,b,A+c*C*(x===h.day?1:7)),c++;d.push(n);x<=h.hour&&1E4>d.length&&l(d,function(a){0===a%18E5&&"000000000"===G("%H%M%S%L",a)&&(m[a]="day")})}d.info=r(a,{higherRanks:m,totalRange:x*C});return d};D.prototype.normalizeTimeTickInterval=function(a,c){var f=c||[["millisecond",[1,2,5,10,20,25,50,100,200,500]],["second",[1,2,5,10,15,30]],["minute",[1,2,5,10,15,30]],["hour",[1,2,3,4,6,8,12]],
["day",[1,2]],["week",[1,2]],["month",[1,2,3,4,6]],["year",null]];c=f[f.length-1];var b=h[c[0]],d=c[1],e;for(e=0;e<f.length&&!(c=f[e],b=h[c[0]],d=c[1],f[e+1]&&a<=(b*d[d.length-1]+h[f[e+1][0]])/2);e++);b===h.year&&a<5*b&&(d=[1,2,5]);a=v(a/b,d,"year"===c[0]?Math.max(n(a/b),1):1);return{unitRange:b,count:a,unitName:c[0]}}})(N);(function(a){var D=a.Axis,B=a.getMagnitude,G=a.map,p=a.normalizeTickInterval,g=a.pick;D.prototype.getLogTickPositions=function(a,r,n,w){var l=this.options,e=this.len,h=this.lin2log,
m=this.log2lin,c=[];w||(this._minorAutoInterval=null);if(.5<=a)a=Math.round(a),c=this.getLinearTickPositions(a,r,n);else if(.08<=a)for(var e=Math.floor(r),f,b,d,y,H,l=.3<a?[1,2,4]:.15<a?[1,2,4,6,8]:[1,2,3,4,5,6,7,8,9];e<n+1&&!H;e++)for(b=l.length,f=0;f<b&&!H;f++)d=m(h(e)*l[f]),d>r&&(!w||y<=n)&&void 0!==y&&c.push(y),y>n&&(H=!0),y=d;else r=h(r),n=h(n),a=w?this.getMinorTickInterval():l.tickInterval,a=g("auto"===a?null:a,this._minorAutoInterval,l.tickPixelInterval/(w?5:1)*(n-r)/((w?e/this.tickPositions.length:
e)||1)),a=p(a,null,B(a)),c=G(this.getLinearTickPositions(a,r,n),m),w||(this._minorAutoInterval=a/5);w||(this.tickInterval=a);return c};D.prototype.log2lin=function(a){return Math.log(a)/Math.LN10};D.prototype.lin2log=function(a){return Math.pow(10,a)}})(N);(function(a,D){var B=a.arrayMax,G=a.arrayMin,p=a.defined,g=a.destroyObjectProperties,l=a.each,r=a.erase,n=a.merge,w=a.pick;a.PlotLineOrBand=function(a,e){this.axis=a;e&&(this.options=e,this.id=e.id)};a.PlotLineOrBand.prototype={render:function(){var g=
this,e=g.axis,h=e.horiz,m=g.options,c=m.label,f=g.label,b=m.to,d=m.from,y=m.value,l=p(d)&&p(b),r=p(y),t=g.svgElem,K=!t,x=[],C=m.color,L=w(m.zIndex,0),q=m.events,x={"class":"highcharts-plot-"+(l?"band ":"line ")+(m.className||"")},A={},E=e.chart.renderer,F=l?"bands":"lines",k=e.log2lin;e.isLog&&(d=k(d),b=k(b),y=k(y));r?(x={stroke:C,"stroke-width":m.width},m.dashStyle&&(x.dashstyle=m.dashStyle)):l&&(C&&(x.fill=C),m.borderWidth&&(x.stroke=m.borderColor,x["stroke-width"]=m.borderWidth));A.zIndex=L;F+=
"-"+L;(C=e.plotLinesAndBandsGroups[F])||(e.plotLinesAndBandsGroups[F]=C=E.g("plot-"+F).attr(A).add());K&&(g.svgElem=t=E.path().attr(x).add(C));if(r)x=e.getPlotLinePath(y,t.strokeWidth());else if(l)x=e.getPlotBandPath(d,b,m);else return;K&&x&&x.length?(t.attr({d:x}),q&&a.objectEach(q,function(a,b){t.on(b,function(a){q[b].apply(g,[a])})})):t&&(x?(t.show(),t.animate({d:x})):(t.hide(),f&&(g.label=f=f.destroy())));c&&p(c.text)&&x&&x.length&&0<e.width&&0<e.height&&!x.flat?(c=n({align:h&&l&&"center",x:h?
!l&&4:10,verticalAlign:!h&&l&&"middle",y:h?l?16:10:l?6:-4,rotation:h&&!l&&90},c),this.renderLabel(c,x,l,L)):f&&f.hide();return g},renderLabel:function(a,e,h,m){var c=this.label,f=this.axis.chart.renderer;c||(c={align:a.textAlign||a.align,rotation:a.rotation,"class":"highcharts-plot-"+(h?"band":"line")+"-label "+(a.className||"")},c.zIndex=m,this.label=c=f.text(a.text,0,0,a.useHTML).attr(c).add(),c.css(a.style));m=e.xBounds||[e[1],e[4],h?e[6]:e[1]];e=e.yBounds||[e[2],e[5],h?e[7]:e[2]];h=G(m);f=G(e);
c.align(a,!1,{x:h,y:f,width:B(m)-h,height:B(e)-f});c.show()},destroy:function(){r(this.axis.plotLinesAndBands,this);delete this.axis;g(this)}};a.extend(D.prototype,{getPlotBandPath:function(a,e){var h=this.getPlotLinePath(e,null,null,!0),m=this.getPlotLinePath(a,null,null,!0),c=[],f=this.horiz,b=1,d;a=a<this.min&&e<this.min||a>this.max&&e>this.max;if(m&&h)for(a&&(d=m.toString()===h.toString(),b=0),a=0;a<m.length;a+=6)f&&h[a+1]===m[a+1]?(h[a+1]+=b,h[a+4]+=b):f||h[a+2]!==m[a+2]||(h[a+2]+=b,h[a+5]+=
b),c.push("M",m[a+1],m[a+2],"L",m[a+4],m[a+5],h[a+4],h[a+5],h[a+1],h[a+2],"z"),c.flat=d;return c},addPlotBand:function(a){return this.addPlotBandOrLine(a,"plotBands")},addPlotLine:function(a){return this.addPlotBandOrLine(a,"plotLines")},addPlotBandOrLine:function(g,e){var h=(new a.PlotLineOrBand(this,g)).render(),m=this.userOptions;h&&(e&&(m[e]=m[e]||[],m[e].push(g)),this.plotLinesAndBands.push(h));return h},removePlotBandOrLine:function(a){for(var e=this.plotLinesAndBands,h=this.options,m=this.userOptions,
c=e.length;c--;)e[c].id===a&&e[c].destroy();l([h.plotLines||[],m.plotLines||[],h.plotBands||[],m.plotBands||[]],function(f){for(c=f.length;c--;)f[c].id===a&&r(f,f[c])})},removePlotBand:function(a){this.removePlotBandOrLine(a)},removePlotLine:function(a){this.removePlotBandOrLine(a)}})})(N,V);(function(a){var D=a.dateFormat,B=a.each,G=a.extend,p=a.format,g=a.isNumber,l=a.map,r=a.merge,n=a.pick,w=a.splat,v=a.syncTimeout,e=a.timeUnits;a.Tooltip=function(){this.init.apply(this,arguments)};a.Tooltip.prototype=
{init:function(a,e){this.chart=a;this.options=e;this.crosshairs=[];this.now={x:0,y:0};this.isHidden=!0;this.split=e.split&&!a.inverted;this.shared=e.shared||this.split},cleanSplit:function(a){B(this.chart.series,function(e){var c=e&&e.tt;c&&(!c.isActive||a?e.tt=c.destroy():c.isActive=!1)})},getLabel:function(){var a=this.chart.renderer,e=this.options;this.label||(this.split?this.label=a.g("tooltip"):(this.label=a.label("",0,0,e.shape||"callout",null,null,e.useHTML,null,"tooltip").attr({padding:e.padding,
r:e.borderRadius}),this.label.attr({fill:e.backgroundColor,"stroke-width":e.borderWidth}).css(e.style).shadow(e.shadow)),this.label.attr({zIndex:8}).add());return this.label},update:function(a){this.destroy();r(!0,this.chart.options.tooltip.userOptions,a);this.init(this.chart,r(!0,this.options,a))},destroy:function(){this.label&&(this.label=this.label.destroy());this.split&&this.tt&&(this.cleanSplit(this.chart,!0),this.tt=this.tt.destroy());clearTimeout(this.hideTimer);clearTimeout(this.tooltipTimeout)},
move:function(a,e,c,f){var b=this,d=b.now,h=!1!==b.options.animation&&!b.isHidden&&(1<Math.abs(a-d.x)||1<Math.abs(e-d.y)),m=b.followPointer||1<b.len;G(d,{x:h?(2*d.x+a)/3:a,y:h?(d.y+e)/2:e,anchorX:m?void 0:h?(2*d.anchorX+c)/3:c,anchorY:m?void 0:h?(d.anchorY+f)/2:f});b.getLabel().attr(d);h&&(clearTimeout(this.tooltipTimeout),this.tooltipTimeout=setTimeout(function(){b&&b.move(a,e,c,f)},32))},hide:function(a){var e=this;clearTimeout(this.hideTimer);a=n(a,this.options.hideDelay,500);this.isHidden||(this.hideTimer=
v(function(){e.getLabel()[a?"fadeOut":"hide"]();e.isHidden=!0},a))},getAnchor:function(a,e){var c,f=this.chart,b=f.inverted,d=f.plotTop,h=f.plotLeft,m=0,g=0,t,n;a=w(a);c=a[0].tooltipPos;this.followPointer&&e&&(void 0===e.chartX&&(e=f.pointer.normalize(e)),c=[e.chartX-f.plotLeft,e.chartY-d]);c||(B(a,function(a){t=a.series.yAxis;n=a.series.xAxis;m+=a.plotX+(!b&&n?n.left-h:0);g+=(a.plotLow?(a.plotLow+a.plotHigh)/2:a.plotY)+(!b&&t?t.top-d:0)}),m/=a.length,g/=a.length,c=[b?f.plotWidth-g:m,this.shared&&
!b&&1<a.length&&e?e.chartY-d:b?f.plotHeight-m:g]);return l(c,Math.round)},getPosition:function(a,e,c){var f=this.chart,b=this.distance,d={},h=f.inverted&&c.h||0,m,g=["y",f.chartHeight,e,c.plotY+f.plotTop,f.plotTop,f.plotTop+f.plotHeight],t=["x",f.chartWidth,a,c.plotX+f.plotLeft,f.plotLeft,f.plotLeft+f.plotWidth],l=!this.followPointer&&n(c.ttBelow,!f.inverted===!!c.negative),x=function(a,c,f,k,e,q){var m=f<k-b,y=k+b+f<c,u=k-b-f;k+=b;if(l&&y)d[a]=k;else if(!l&&m)d[a]=u;else if(m)d[a]=Math.min(q-f,0>
u-h?u:u-h);else if(y)d[a]=Math.max(e,k+h+f>c?k:k+h);else return!1},C=function(a,c,f,k){var e;k<b||k>c-b?e=!1:d[a]=k<f/2?1:k>c-f/2?c-f-2:k-f/2;return e},r=function(a){var b=g;g=t;t=b;m=a},q=function(){!1!==x.apply(0,g)?!1!==C.apply(0,t)||m||(r(!0),q()):m?d.x=d.y=0:(r(!0),q())};(f.inverted||1<this.len)&&r();q();return d},defaultFormatter:function(a){var e=this.points||w(this),c;c=[a.tooltipFooterHeaderFormatter(e[0])];c=c.concat(a.bodyFormatter(e));c.push(a.tooltipFooterHeaderFormatter(e[0],!0));return c},
refresh:function(a,e){var c,f=this.options,b,d=a,h,m={},g=[];c=f.formatter||this.defaultFormatter;var m=this.shared,t;f.enabled&&(clearTimeout(this.hideTimer),this.followPointer=w(d)[0].series.tooltipOptions.followPointer,h=this.getAnchor(d,e),e=h[0],b=h[1],!m||d.series&&d.series.noSharedTooltip?m=d.getLabelConfig():(B(d,function(a){a.setState("hover");g.push(a.getLabelConfig())}),m={x:d[0].category,y:d[0].y},m.points=g,d=d[0]),this.len=g.length,m=c.call(m,this),t=d.series,this.distance=n(t.tooltipOptions.distance,
16),!1===m?this.hide():(c=this.getLabel(),this.isHidden&&c.attr({opacity:1}).show(),this.split?this.renderSplit(m,w(a)):(f.style.width||c.css({width:this.chart.spacingBox.width}),c.attr({text:m&&m.join?m.join(""):m}),c.removeClass(/highcharts-color-[\d]+/g).addClass("highcharts-color-"+n(d.colorIndex,t.colorIndex)),c.attr({stroke:f.borderColor||d.color||t.color||"#666666"}),this.updatePosition({plotX:e,plotY:b,negative:d.negative,ttBelow:d.ttBelow,h:h[2]||0})),this.isHidden=!1))},renderSplit:function(e,
m){var c=this,f=[],b=this.chart,d=b.renderer,h=!0,g=this.options,l=0,t=this.getLabel();a.isString(e)&&(e=[!1,e]);B(e.slice(0,m.length+1),function(a,e){if(!1!==a){e=m[e-1]||{isHeader:!0,plotX:m[0].plotX};var y=e.series||c,x=y.tt,q=e.series||{},A="highcharts-color-"+n(e.colorIndex,q.colorIndex,"none");x||(y.tt=x=d.label(null,null,null,"callout",null,null,g.useHTML).addClass("highcharts-tooltip-box "+A).attr({padding:g.padding,r:g.borderRadius,fill:g.backgroundColor,stroke:g.borderColor||e.color||q.color||
"#333333","stroke-width":g.borderWidth}).add(t));x.isActive=!0;x.attr({text:a});x.css(g.style).shadow(g.shadow);a=x.getBBox();q=a.width+x.strokeWidth();e.isHeader?(l=a.height,q=Math.max(0,Math.min(e.plotX+b.plotLeft-q/2,b.chartWidth-q))):q=e.plotX+b.plotLeft-n(g.distance,16)-q;0>q&&(h=!1);a=(e.series&&e.series.yAxis&&e.series.yAxis.pos)+(e.plotY||0);a-=b.plotTop;f.push({target:e.isHeader?b.plotHeight+l:a,rank:e.isHeader?1:0,size:y.tt.getBBox().height+1,point:e,x:q,tt:x})}});this.cleanSplit();a.distribute(f,
b.plotHeight+l);B(f,function(a){var d=a.point,c=d.series;a.tt.attr({visibility:void 0===a.pos?"hidden":"inherit",x:h||d.isHeader?a.x:d.plotX+b.plotLeft+n(g.distance,16),y:a.pos+b.plotTop,anchorX:d.isHeader?d.plotX+b.plotLeft:d.plotX+c.xAxis.pos,anchorY:d.isHeader?a.pos+b.plotTop-15:d.plotY+c.yAxis.pos})})},updatePosition:function(a){var e=this.chart,c=this.getLabel(),c=(this.options.positioner||this.getPosition).call(this,c.width,c.height,a);this.move(Math.round(c.x),Math.round(c.y||0),a.plotX+e.plotLeft,
a.plotY+e.plotTop)},getDateFormat:function(a,m,c,f){var b=D("%m-%d %H:%M:%S.%L",m),d,h,g={millisecond:15,second:12,minute:9,hour:6,day:3},l="millisecond";for(h in e){if(a===e.week&&+D("%w",m)===c&&"00:00:00.000"===b.substr(6)){h="week";break}if(e[h]>a){h=l;break}if(g[h]&&b.substr(g[h])!=="01-01 00:00:00.000".substr(g[h]))break;"week"!==h&&(l=h)}h&&(d=f[h]);return d},getXDateFormat:function(a,e,c){e=e.dateTimeLabelFormats;var f=c&&c.closestPointRange;return(f?this.getDateFormat(f,a.x,c.options.startOfWeek,
e):e.day)||e.year},tooltipFooterHeaderFormatter:function(a,e){e=e?"footer":"header";var c=a.series,f=c.tooltipOptions,b=f.xDateFormat,d=c.xAxis,h=d&&"datetime"===d.options.type&&g(a.key),m=f[e+"Format"];h&&!b&&(b=this.getXDateFormat(a,f,d));h&&b&&B(a.point&&a.point.tooltipDateKeys||["key"],function(a){m=m.replace("{point."+a+"}","{point."+a+":"+b+"}")});return p(m,{point:a,series:c})},bodyFormatter:function(a){return l(a,function(a){var c=a.series.tooltipOptions;return(c[(a.point.formatPrefix||"point")+
"Formatter"]||a.point.tooltipFormatter).call(a.point,c[(a.point.formatPrefix||"point")+"Format"])})}}})(N);(function(a){var D=a.addEvent,B=a.attr,G=a.charts,p=a.color,g=a.css,l=a.defined,r=a.each,n=a.extend,w=a.find,v=a.fireEvent,e=a.isObject,h=a.offset,m=a.pick,c=a.splat,f=a.Tooltip;a.Pointer=function(a,d){this.init(a,d)};a.Pointer.prototype={init:function(a,d){this.options=d;this.chart=a;this.runChartClick=d.chart.events&&!!d.chart.events.click;this.pinchDown=[];this.lastValidTouch={};f&&(a.tooltip=
new f(a,d.tooltip),this.followTouchMove=m(d.tooltip.followTouchMove,!0));this.setDOMEvents()},zoomOption:function(a){var b=this.chart,c=b.options.chart,f=c.zoomType||"",b=b.inverted;/touch/.test(a.type)&&(f=m(c.pinchType,f));this.zoomX=a=/x/.test(f);this.zoomY=f=/y/.test(f);this.zoomHor=a&&!b||f&&b;this.zoomVert=f&&!b||a&&b;this.hasZoom=a||f},normalize:function(a,d){var b;b=a.touches?a.touches.length?a.touches.item(0):a.changedTouches[0]:a;d||(this.chartPosition=d=h(this.chart.container));return n(a,
{chartX:Math.round(b.pageX-d.left),chartY:Math.round(b.pageY-d.top)})},getCoordinates:function(a){var b={xAxis:[],yAxis:[]};r(this.chart.axes,function(d){b[d.isXAxis?"xAxis":"yAxis"].push({axis:d,value:d.toValue(a[d.horiz?"chartX":"chartY"])})});return b},findNearestKDPoint:function(a,d,c){var b;r(a,function(a){var f=!(a.noSharedTooltip&&d)&&0>a.options.findNearestPointBy.indexOf("y");a=a.searchPoint(c,f);if((f=e(a,!0))&&!(f=!e(b,!0)))var f=b.distX-a.distX,h=b.dist-a.dist,m=(a.series.group&&a.series.group.zIndex)-
(b.series.group&&b.series.group.zIndex),f=0<(0!==f&&d?f:0!==h?h:0!==m?m:b.series.index>a.series.index?-1:1);f&&(b=a)});return b},getPointFromEvent:function(a){a=a.target;for(var b;a&&!b;)b=a.point,a=a.parentNode;return b},getChartCoordinatesFromPoint:function(a,d){var b=a.series,c=b.xAxis,b=b.yAxis,f=m(a.clientX,a.plotX);if(c&&b)return d?{chartX:c.len+c.pos-f,chartY:b.len+b.pos-a.plotY}:{chartX:f+c.pos,chartY:a.plotY+b.pos}},getHoverData:function(b,c,f,h,g,t,l){var d,y=[],n=l&&l.isBoosting;h=!(!h||
!b);l=c&&!c.stickyTracking?[c]:a.grep(f,function(a){return a.visible&&!(!g&&a.directTouch)&&m(a.options.enableMouseTracking,!0)&&a.stickyTracking});c=(d=h?b:this.findNearestKDPoint(l,g,t))&&d.series;d&&(g&&!c.noSharedTooltip?(l=a.grep(f,function(a){return a.visible&&!(!g&&a.directTouch)&&m(a.options.enableMouseTracking,!0)&&!a.noSharedTooltip}),r(l,function(a){var b=w(a.points,function(a){return a.x===d.x&&!a.isNull});e(b)&&(n&&(b=a.getPoint(b)),y.push(b))})):y.push(d));return{hoverPoint:d,hoverSeries:c,
hoverPoints:y}},runPointActions:function(b,c){var d=this.chart,f=d.tooltip&&d.tooltip.options.enabled?d.tooltip:void 0,e=f?f.shared:!1,h=c||d.hoverPoint,g=h&&h.series||d.hoverSeries,g=this.getHoverData(h,g,d.series,!!c||g&&g.directTouch&&this.isDirectTouch,e,b,{isBoosting:d.isBoosting}),l,h=g.hoverPoint;l=g.hoverPoints;c=(g=g.hoverSeries)&&g.tooltipOptions.followPointer;e=e&&g&&!g.noSharedTooltip;if(h&&(h!==d.hoverPoint||f&&f.isHidden)){r(d.hoverPoints||[],function(b){-1===a.inArray(b,l)&&b.setState()});
r(l||[],function(a){a.setState("hover")});if(d.hoverSeries!==g)g.onMouseOver();d.hoverPoint&&d.hoverPoint.firePointEvent("mouseOut");if(!h.series)return;h.firePointEvent("mouseOver");d.hoverPoints=l;d.hoverPoint=h;f&&f.refresh(e?l:h,b)}else c&&f&&!f.isHidden&&(h=f.getAnchor([{}],b),f.updatePosition({plotX:h[0],plotY:h[1]}));this.unDocMouseMove||(this.unDocMouseMove=D(d.container.ownerDocument,"mousemove",function(b){var c=G[a.hoverChartIndex];if(c)c.pointer.onDocumentMouseMove(b)}));r(d.axes,function(c){var d=
m(c.crosshair.snap,!0),f=d?a.find(l,function(a){return a.series[c.coll]===c}):void 0;f||!d?c.drawCrosshair(b,f):c.hideCrosshair()})},reset:function(a,d){var b=this.chart,f=b.hoverSeries,e=b.hoverPoint,h=b.hoverPoints,g=b.tooltip,m=g&&g.shared?h:e;a&&m&&r(c(m),function(b){b.series.isCartesian&&void 0===b.plotX&&(a=!1)});if(a)g&&m&&(g.refresh(m),e&&(e.setState(e.state,!0),r(b.axes,function(a){a.crosshair&&a.drawCrosshair(null,e)})));else{if(e)e.onMouseOut();h&&r(h,function(a){a.setState()});if(f)f.onMouseOut();
g&&g.hide(d);this.unDocMouseMove&&(this.unDocMouseMove=this.unDocMouseMove());r(b.axes,function(a){a.hideCrosshair()});this.hoverX=b.hoverPoints=b.hoverPoint=null}},scaleGroups:function(a,c){var b=this.chart,d;r(b.series,function(f){d=a||f.getPlotBox();f.xAxis&&f.xAxis.zoomEnabled&&f.group&&(f.group.attr(d),f.markerGroup&&(f.markerGroup.attr(d),f.markerGroup.clip(c?b.clipRect:null)),f.dataLabelsGroup&&f.dataLabelsGroup.attr(d))});b.clipRect.attr(c||b.clipBox)},dragStart:function(a){var b=this.chart;
b.mouseIsDown=a.type;b.cancelClick=!1;b.mouseDownX=this.mouseDownX=a.chartX;b.mouseDownY=this.mouseDownY=a.chartY},drag:function(a){var b=this.chart,c=b.options.chart,f=a.chartX,e=a.chartY,h=this.zoomHor,g=this.zoomVert,m=b.plotLeft,l=b.plotTop,n=b.plotWidth,q=b.plotHeight,A,E=this.selectionMarker,F=this.mouseDownX,k=this.mouseDownY,u=c.panKey&&a[c.panKey+"Key"];E&&E.touch||(f<m?f=m:f>m+n&&(f=m+n),e<l?e=l:e>l+q&&(e=l+q),this.hasDragged=Math.sqrt(Math.pow(F-f,2)+Math.pow(k-e,2)),10<this.hasDragged&&
(A=b.isInsidePlot(F-m,k-l),b.hasCartesianSeries&&(this.zoomX||this.zoomY)&&A&&!u&&!E&&(this.selectionMarker=E=b.renderer.rect(m,l,h?1:n,g?1:q,0).attr({fill:c.selectionMarkerFill||p("#335cad").setOpacity(.25).get(),"class":"highcharts-selection-marker",zIndex:7}).add()),E&&h&&(f-=F,E.attr({width:Math.abs(f),x:(0<f?0:f)+F})),E&&g&&(f=e-k,E.attr({height:Math.abs(f),y:(0<f?0:f)+k})),A&&!E&&c.panning&&b.pan(a,c.panning)))},drop:function(a){var b=this,c=this.chart,f=this.hasPinched;if(this.selectionMarker){var e=
{originalEvent:a,xAxis:[],yAxis:[]},h=this.selectionMarker,m=h.attr?h.attr("x"):h.x,x=h.attr?h.attr("y"):h.y,C=h.attr?h.attr("width"):h.width,p=h.attr?h.attr("height"):h.height,q;if(this.hasDragged||f)r(c.axes,function(c){if(c.zoomEnabled&&l(c.min)&&(f||b[{xAxis:"zoomX",yAxis:"zoomY"}[c.coll]])){var d=c.horiz,h="touchend"===a.type?c.minPixelPadding:0,k=c.toValue((d?m:x)+h),d=c.toValue((d?m+C:x+p)-h);e[c.coll].push({axis:c,min:Math.min(k,d),max:Math.max(k,d)});q=!0}}),q&&v(c,"selection",e,function(a){c.zoom(n(a,
f?{animation:!1}:null))});this.selectionMarker=this.selectionMarker.destroy();f&&this.scaleGroups()}c&&(g(c.container,{cursor:c._cursor}),c.cancelClick=10<this.hasDragged,c.mouseIsDown=this.hasDragged=this.hasPinched=!1,this.pinchDown=[])},onContainerMouseDown:function(a){a=this.normalize(a);this.zoomOption(a);a.preventDefault&&a.preventDefault();this.dragStart(a)},onDocumentMouseUp:function(b){G[a.hoverChartIndex]&&G[a.hoverChartIndex].pointer.drop(b)},onDocumentMouseMove:function(a){var b=this.chart,
c=this.chartPosition;a=this.normalize(a,c);!c||this.inClass(a.target,"highcharts-tracker")||b.isInsidePlot(a.chartX-b.plotLeft,a.chartY-b.plotTop)||this.reset()},onContainerMouseLeave:function(b){var c=G[a.hoverChartIndex];c&&(b.relatedTarget||b.toElement)&&(c.pointer.reset(),c.pointer.chartPosition=null)},onContainerMouseMove:function(b){var c=this.chart;l(a.hoverChartIndex)&&G[a.hoverChartIndex]&&G[a.hoverChartIndex].mouseIsDown||(a.hoverChartIndex=c.index);b=this.normalize(b);b.returnValue=!1;
"mousedown"===c.mouseIsDown&&this.drag(b);!this.inClass(b.target,"highcharts-tracker")&&!c.isInsidePlot(b.chartX-c.plotLeft,b.chartY-c.plotTop)||c.openMenu||this.runPointActions(b)},inClass:function(a,c){for(var b;a;){if(b=B(a,"class")){if(-1!==b.indexOf(c))return!0;if(-1!==b.indexOf("highcharts-container"))return!1}a=a.parentNode}},onTrackerMouseOut:function(a){var b=this.chart.hoverSeries;a=a.relatedTarget||a.toElement;this.isDirectTouch=!1;if(!(!b||!a||b.stickyTracking||this.inClass(a,"highcharts-tooltip")||
this.inClass(a,"highcharts-series-"+b.index)&&this.inClass(a,"highcharts-tracker")))b.onMouseOut()},onContainerClick:function(a){var b=this.chart,c=b.hoverPoint,f=b.plotLeft,e=b.plotTop;a=this.normalize(a);b.cancelClick||(c&&this.inClass(a.target,"highcharts-tracker")?(v(c.series,"click",n(a,{point:c})),b.hoverPoint&&c.firePointEvent("click",a)):(n(a,this.getCoordinates(a)),b.isInsidePlot(a.chartX-f,a.chartY-e)&&v(b,"click",a)))},setDOMEvents:function(){var b=this,c=b.chart.container,f=c.ownerDocument;
c.onmousedown=function(a){b.onContainerMouseDown(a)};c.onmousemove=function(a){b.onContainerMouseMove(a)};c.onclick=function(a){b.onContainerClick(a)};this.unbindContainerMouseLeave=D(c,"mouseleave",b.onContainerMouseLeave);a.unbindDocumentMouseUp||(a.unbindDocumentMouseUp=D(f,"mouseup",b.onDocumentMouseUp));a.hasTouch&&(c.ontouchstart=function(a){b.onContainerTouchStart(a)},c.ontouchmove=function(a){b.onContainerTouchMove(a)},a.unbindDocumentTouchEnd||(a.unbindDocumentTouchEnd=D(f,"touchend",b.onDocumentTouchEnd)))},
destroy:function(){var b=this;b.unDocMouseMove&&b.unDocMouseMove();this.unbindContainerMouseLeave();a.chartCount||(a.unbindDocumentMouseUp&&(a.unbindDocumentMouseUp=a.unbindDocumentMouseUp()),a.unbindDocumentTouchEnd&&(a.unbindDocumentTouchEnd=a.unbindDocumentTouchEnd()));clearInterval(b.tooltipTimeout);a.objectEach(b,function(a,c){b[c]=null})}}})(N);(function(a){var D=a.charts,B=a.each,G=a.extend,p=a.map,g=a.noop,l=a.pick;G(a.Pointer.prototype,{pinchTranslate:function(a,g,l,p,e,h){this.zoomHor&&
this.pinchTranslateDirection(!0,a,g,l,p,e,h);this.zoomVert&&this.pinchTranslateDirection(!1,a,g,l,p,e,h)},pinchTranslateDirection:function(a,g,l,p,e,h,m,c){var f=this.chart,b=a?"x":"y",d=a?"X":"Y",y="chart"+d,n=a?"width":"height",r=f["plot"+(a?"Left":"Top")],t,v,x=c||1,C=f.inverted,w=f.bounds[a?"h":"v"],q=1===g.length,A=g[0][y],E=l[0][y],F=!q&&g[1][y],k=!q&&l[1][y],u;l=function(){!q&&20<Math.abs(A-F)&&(x=c||Math.abs(E-k)/Math.abs(A-F));v=(r-E)/x+A;t=f["plot"+(a?"Width":"Height")]/x};l();g=v;g<w.min?
(g=w.min,u=!0):g+t>w.max&&(g=w.max-t,u=!0);u?(E-=.8*(E-m[b][0]),q||(k-=.8*(k-m[b][1])),l()):m[b]=[E,k];C||(h[b]=v-r,h[n]=t);h=C?1/x:x;e[n]=t;e[b]=g;p[C?a?"scaleY":"scaleX":"scale"+d]=x;p["translate"+d]=h*r+(E-h*A)},pinch:function(a){var n=this,r=n.chart,v=n.pinchDown,e=a.touches,h=e.length,m=n.lastValidTouch,c=n.hasZoom,f=n.selectionMarker,b={},d=1===h&&(n.inClass(a.target,"highcharts-tracker")&&r.runTrackerClick||n.runChartClick),y={};1<h&&(n.initiated=!0);c&&n.initiated&&!d&&a.preventDefault();
p(e,function(a){return n.normalize(a)});"touchstart"===a.type?(B(e,function(a,b){v[b]={chartX:a.chartX,chartY:a.chartY}}),m.x=[v[0].chartX,v[1]&&v[1].chartX],m.y=[v[0].chartY,v[1]&&v[1].chartY],B(r.axes,function(a){if(a.zoomEnabled){var b=r.bounds[a.horiz?"h":"v"],c=a.minPixelPadding,f=a.toPixels(l(a.options.min,a.dataMin)),d=a.toPixels(l(a.options.max,a.dataMax)),e=Math.max(f,d);b.min=Math.min(a.pos,Math.min(f,d)-c);b.max=Math.max(a.pos+a.len,e+c)}}),n.res=!0):n.followTouchMove&&1===h?this.runPointActions(n.normalize(a)):
v.length&&(f||(n.selectionMarker=f=G({destroy:g,touch:!0},r.plotBox)),n.pinchTranslate(v,e,b,f,y,m),n.hasPinched=c,n.scaleGroups(b,y),n.res&&(n.res=!1,this.reset(!1,0)))},touch:function(g,n){var r=this.chart,p,e;if(r.index!==a.hoverChartIndex)this.onContainerMouseLeave({relatedTarget:!0});a.hoverChartIndex=r.index;1===g.touches.length?(g=this.normalize(g),(e=r.isInsidePlot(g.chartX-r.plotLeft,g.chartY-r.plotTop))&&!r.openMenu?(n&&this.runPointActions(g),"touchmove"===g.type&&(n=this.pinchDown,p=n[0]?
4<=Math.sqrt(Math.pow(n[0].chartX-g.chartX,2)+Math.pow(n[0].chartY-g.chartY,2)):!1),l(p,!0)&&this.pinch(g)):n&&this.reset()):2===g.touches.length&&this.pinch(g)},onContainerTouchStart:function(a){this.zoomOption(a);this.touch(a,!0)},onContainerTouchMove:function(a){this.touch(a)},onDocumentTouchEnd:function(g){D[a.hoverChartIndex]&&D[a.hoverChartIndex].pointer.drop(g)}})})(N);(function(a){var D=a.addEvent,B=a.charts,G=a.css,p=a.doc,g=a.extend,l=a.noop,r=a.Pointer,n=a.removeEvent,w=a.win,v=a.wrap;
if(!a.hasTouch&&(w.PointerEvent||w.MSPointerEvent)){var e={},h=!!w.PointerEvent,m=function(){var c=[];c.item=function(a){return this[a]};a.objectEach(e,function(a){c.push({pageX:a.pageX,pageY:a.pageY,target:a.target})});return c},c=function(c,b,d,e){"touch"!==c.pointerType&&c.pointerType!==c.MSPOINTER_TYPE_TOUCH||!B[a.hoverChartIndex]||(e(c),e=B[a.hoverChartIndex].pointer,e[b]({type:d,target:c.currentTarget,preventDefault:l,touches:m()}))};g(r.prototype,{onContainerPointerDown:function(a){c(a,"onContainerTouchStart",
"touchstart",function(a){e[a.pointerId]={pageX:a.pageX,pageY:a.pageY,target:a.currentTarget}})},onContainerPointerMove:function(a){c(a,"onContainerTouchMove","touchmove",function(a){e[a.pointerId]={pageX:a.pageX,pageY:a.pageY};e[a.pointerId].target||(e[a.pointerId].target=a.currentTarget)})},onDocumentPointerUp:function(a){c(a,"onDocumentTouchEnd","touchend",function(a){delete e[a.pointerId]})},batchMSEvents:function(a){a(this.chart.container,h?"pointerdown":"MSPointerDown",this.onContainerPointerDown);
a(this.chart.container,h?"pointermove":"MSPointerMove",this.onContainerPointerMove);a(p,h?"pointerup":"MSPointerUp",this.onDocumentPointerUp)}});v(r.prototype,"init",function(a,b,c){a.call(this,b,c);this.hasZoom&&G(b.container,{"-ms-touch-action":"none","touch-action":"none"})});v(r.prototype,"setDOMEvents",function(a){a.apply(this);(this.hasZoom||this.followTouchMove)&&this.batchMSEvents(D)});v(r.prototype,"destroy",function(a){this.batchMSEvents(n);a.call(this)})}})(N);(function(a){var D=a.addEvent,
B=a.css,G=a.discardElement,p=a.defined,g=a.each,l=a.isFirefox,r=a.marginNames,n=a.merge,w=a.pick,v=a.setAnimation,e=a.stableSort,h=a.win,m=a.wrap;a.Legend=function(a,f){this.init(a,f)};a.Legend.prototype={init:function(a,f){this.chart=a;this.setOptions(f);f.enabled&&(this.render(),D(this.chart,"endResize",function(){this.legend.positionCheckboxes()}))},setOptions:function(a){var c=w(a.padding,8);this.options=a;this.itemStyle=a.itemStyle;this.itemHiddenStyle=n(this.itemStyle,a.itemHiddenStyle);this.itemMarginTop=
a.itemMarginTop||0;this.padding=c;this.initialItemY=c-5;this.itemHeight=this.maxItemWidth=0;this.symbolWidth=w(a.symbolWidth,16);this.pages=[]},update:function(a,f){var b=this.chart;this.setOptions(n(!0,this.options,a));this.destroy();b.isDirtyLegend=b.isDirtyBox=!0;w(f,!0)&&b.redraw()},colorizeItem:function(a,f){a.legendGroup[f?"removeClass":"addClass"]("highcharts-legend-item-hidden");var b=this.options,c=a.legendItem,e=a.legendLine,h=a.legendSymbol,g=this.itemHiddenStyle.color,b=f?b.itemStyle.color:
g,m=f?a.color||g:g,l=a.options&&a.options.marker,x={fill:m};c&&c.css({fill:b,color:b});e&&e.attr({stroke:m});h&&(l&&h.isMarker&&(x=a.pointAttribs(),f||(x.stroke=x.fill=g)),h.attr(x))},positionItem:function(a){var c=this.options,b=c.symbolPadding,c=!c.rtl,d=a._legendItemPos,e=d[0],d=d[1],h=a.checkbox;(a=a.legendGroup)&&a.element&&a.translate(c?e:this.legendWidth-e-2*b-4,d);h&&(h.x=e,h.y=d)},destroyItem:function(a){var c=a.checkbox;g(["legendItem","legendLine","legendSymbol","legendGroup"],function(b){a[b]&&
(a[b]=a[b].destroy())});c&&G(a.checkbox)},destroy:function(){function a(a){this[a]&&(this[a]=this[a].destroy())}g(this.getAllItems(),function(c){g(["legendItem","legendGroup"],a,c)});g("clipRect up down pager nav box title group".split(" "),a,this);this.display=null},positionCheckboxes:function(){var a=this.group&&this.group.alignAttr,f,b=this.clipHeight||this.legendHeight,d=this.titleHeight;a&&(f=a.translateY,g(this.allItems,function(c){var e=c.checkbox,h;e&&(h=f+d+e.y+(this.scrollOffset||0)+3,B(e,
{left:a.translateX+c.checkboxOffset+e.x-20+"px",top:h+"px",display:h>f-6&&h<f+b-6?"":"none"}))},this))},renderTitle:function(){var a=this.options,f=this.padding,b=a.title,d=0;b.text&&(this.title||(this.title=this.chart.renderer.label(b.text,f-3,f-4,null,null,null,a.useHTML,null,"legend-title").attr({zIndex:1}).css(b.style).add(this.group)),a=this.title.getBBox(),d=a.height,this.offsetWidth=a.width,this.contentGroup.attr({translateY:d}));this.titleHeight=d},setText:function(c){var f=this.options;c.legendItem.attr({text:f.labelFormat?
a.format(f.labelFormat,c):f.labelFormatter.call(c)})},renderItem:function(a){var c=this.chart,b=c.renderer,d=this.options,e="horizontal"===d.layout,h=this.symbolWidth,g=d.symbolPadding,m=this.itemStyle,l=this.itemHiddenStyle,x=this.padding,C=e?w(d.itemDistance,20):0,r=!d.rtl,q=d.width,A=d.itemMarginBottom||0,E=this.itemMarginTop,F=a.legendItem,k=!a.series,u=!k&&a.series.drawLegendSymbol?a.series:a,p=u.options,v=this.createCheckboxForItem&&p&&p.showCheckbox,p=h+g+C+(v?20:0),P=d.useHTML,I=a.options.className;
F||(a.legendGroup=b.g("legend-item").addClass("highcharts-"+u.type+"-series highcharts-color-"+a.colorIndex+(I?" "+I:"")+(k?" highcharts-series-"+a.index:"")).attr({zIndex:1}).add(this.scrollGroup),a.legendItem=F=b.text("",r?h+g:-g,this.baseline||0,P).css(n(a.visible?m:l)).attr({align:r?"left":"right",zIndex:2}).add(a.legendGroup),this.baseline||(h=m.fontSize,this.fontMetrics=b.fontMetrics(h,F),this.baseline=this.fontMetrics.f+3+E,F.attr("y",this.baseline)),this.symbolHeight=d.symbolHeight||this.fontMetrics.f,
u.drawLegendSymbol(this,a),this.setItemEvents&&this.setItemEvents(a,F,P),v&&this.createCheckboxForItem(a));this.colorizeItem(a,a.visible);m.width||F.css({width:(d.itemWidth||d.width||c.spacingBox.width)-p});this.setText(a);b=F.getBBox();m=a.checkboxOffset=d.itemWidth||a.legendItemWidth||b.width+p;this.itemHeight=b=Math.round(a.legendItemHeight||b.height||this.symbolHeight);e&&this.itemX-x+m>(q||c.spacingBox.width-2*x-d.x)&&(this.itemX=x,this.itemY+=E+this.lastLineHeight+A,this.lastLineHeight=0);this.maxItemWidth=
Math.max(this.maxItemWidth,m);this.lastItemY=E+this.itemY+A;this.lastLineHeight=Math.max(b,this.lastLineHeight);a._legendItemPos=[this.itemX,this.itemY];e?this.itemX+=m:(this.itemY+=E+b+A,this.lastLineHeight=b);this.offsetWidth=q||Math.max((e?this.itemX-x-(a.checkbox?0:C):m)+x,this.offsetWidth)},getAllItems:function(){var a=[];g(this.chart.series,function(c){var b=c&&c.options;c&&w(b.showInLegend,p(b.linkedTo)?!1:void 0,!0)&&(a=a.concat(c.legendItems||("point"===b.legendType?c.data:c)))});return a},
adjustMargins:function(a,f){var b=this.chart,c=this.options,e=c.align.charAt(0)+c.verticalAlign.charAt(0)+c.layout.charAt(0);c.floating||g([/(lth|ct|rth)/,/(rtv|rm|rbv)/,/(rbh|cb|lbh)/,/(lbv|lm|ltv)/],function(d,h){d.test(e)&&!p(a[h])&&(b[r[h]]=Math.max(b[r[h]],b.legend[(h+1)%2?"legendHeight":"legendWidth"]+[1,-1,-1,1][h]*c[h%2?"x":"y"]+w(c.margin,12)+f[h]))})},render:function(){var a=this,f=a.chart,b=f.renderer,d=a.group,h,m,l,t,p=a.box,x=a.options,r=a.padding;a.itemX=r;a.itemY=a.initialItemY;a.offsetWidth=
0;a.lastItemY=0;d||(a.group=d=b.g("legend").attr({zIndex:7}).add(),a.contentGroup=b.g().attr({zIndex:1}).add(d),a.scrollGroup=b.g().add(a.contentGroup));a.renderTitle();h=a.getAllItems();e(h,function(a,b){return(a.options&&a.options.legendIndex||0)-(b.options&&b.options.legendIndex||0)});x.reversed&&h.reverse();a.allItems=h;a.display=m=!!h.length;a.lastLineHeight=0;g(h,function(b){a.renderItem(b)});l=(x.width||a.offsetWidth)+r;t=a.lastItemY+a.lastLineHeight+a.titleHeight;t=a.handleOverflow(t);t+=
r;p||(a.box=p=b.rect().addClass("highcharts-legend-box").attr({r:x.borderRadius}).add(d),p.isNew=!0);p.attr({stroke:x.borderColor,"stroke-width":x.borderWidth||0,fill:x.backgroundColor||"none"}).shadow(x.shadow);0<l&&0<t&&(p[p.isNew?"attr":"animate"](p.crisp.call({},{x:0,y:0,width:l,height:t},p.strokeWidth())),p.isNew=!1);p[m?"show":"hide"]();a.legendWidth=l;a.legendHeight=t;g(h,function(b){a.positionItem(b)});m&&d.align(n(x,{width:l,height:t}),!0,"spacingBox");f.isResizing||this.positionCheckboxes()},
handleOverflow:function(a){var c=this,b=this.chart,d=b.renderer,e=this.options,h=e.y,m=this.padding,b=b.spacingBox.height+("top"===e.verticalAlign?-h:h)-m,h=e.maxHeight,l,n=this.clipRect,x=e.navigation,p=w(x.animation,!0),r=x.arrowSize||12,q=this.nav,A=this.pages,E,F=this.allItems,k=function(a){"number"===typeof a?n.attr({height:a}):n&&(c.clipRect=n.destroy(),c.contentGroup.clip());c.contentGroup.div&&(c.contentGroup.div.style.clip=a?"rect("+m+"px,9999px,"+(m+a)+"px,0)":"auto")};"horizontal"!==e.layout||
"middle"===e.verticalAlign||e.floating||(b/=2);h&&(b=Math.min(b,h));A.length=0;a>b&&!1!==x.enabled?(this.clipHeight=l=Math.max(b-20-this.titleHeight-m,0),this.currentPage=w(this.currentPage,1),this.fullHeight=a,g(F,function(a,b){var c=a._legendItemPos[1];a=Math.round(a.legendItem.getBBox().height);var d=A.length;if(!d||c-A[d-1]>l&&(E||c)!==A[d-1])A.push(E||c),d++;b===F.length-1&&c+a-A[d-1]>l&&A.push(c);c!==E&&(E=c)}),n||(n=c.clipRect=d.clipRect(0,m,9999,0),c.contentGroup.clip(n)),k(l),q||(this.nav=
q=d.g().attr({zIndex:1}).add(this.group),this.up=d.symbol("triangle",0,0,r,r).on("click",function(){c.scroll(-1,p)}).add(q),this.pager=d.text("",15,10).addClass("highcharts-legend-navigation").css(x.style).add(q),this.down=d.symbol("triangle-down",0,0,r,r).on("click",function(){c.scroll(1,p)}).add(q)),c.scroll(0),a=b):q&&(k(),this.nav=q.destroy(),this.scrollGroup.attr({translateY:1}),this.clipHeight=0);return a},scroll:function(a,f){var b=this.pages,c=b.length;a=this.currentPage+a;var e=this.clipHeight,
h=this.options.navigation,g=this.pager,m=this.padding;a>c&&(a=c);0<a&&(void 0!==f&&v(f,this.chart),this.nav.attr({translateX:m,translateY:e+this.padding+7+this.titleHeight,visibility:"visible"}),this.up.attr({"class":1===a?"highcharts-legend-nav-inactive":"highcharts-legend-nav-active"}),g.attr({text:a+"/"+c}),this.down.attr({x:18+this.pager.getBBox().width,"class":a===c?"highcharts-legend-nav-inactive":"highcharts-legend-nav-active"}),this.up.attr({fill:1===a?h.inactiveColor:h.activeColor}).css({cursor:1===
a?"default":"pointer"}),this.down.attr({fill:a===c?h.inactiveColor:h.activeColor}).css({cursor:a===c?"default":"pointer"}),this.scrollOffset=-b[a-1]+this.initialItemY,this.scrollGroup.animate({translateY:this.scrollOffset}),this.currentPage=a,this.positionCheckboxes())}};a.LegendSymbolMixin={drawRectangle:function(a,f){var b=a.symbolHeight,c=a.options.squareSymbol;f.legendSymbol=this.chart.renderer.rect(c?(a.symbolWidth-b)/2:0,a.baseline-b+1,c?b:a.symbolWidth,b,w(a.options.symbolRadius,b/2)).addClass("highcharts-point").attr({zIndex:3}).add(f.legendGroup)},
drawLineMarker:function(a){var c=this.options,b=c.marker,d=a.symbolWidth,e=a.symbolHeight,h=e/2,g=this.chart.renderer,m=this.legendGroup;a=a.baseline-Math.round(.3*a.fontMetrics.b);var l;l={"stroke-width":c.lineWidth||0};c.dashStyle&&(l.dashstyle=c.dashStyle);this.legendLine=g.path(["M",0,a,"L",d,a]).addClass("highcharts-graph").attr(l).add(m);b&&!1!==b.enabled&&(c=Math.min(w(b.radius,h),h),0===this.symbol.indexOf("url")&&(b=n(b,{width:e,height:e}),c=0),this.legendSymbol=b=g.symbol(this.symbol,d/
2-c,a-c,2*c,2*c,b).addClass("highcharts-point").add(m),b.isMarker=!0)}};(/Trident\/7\.0/.test(h.navigator.userAgent)||l)&&m(a.Legend.prototype,"positionItem",function(a,f){var b=this,c=function(){f._legendItemPos&&a.call(b,f)};c();setTimeout(c)})})(N);(function(a){var D=a.addEvent,B=a.animate,G=a.animObject,p=a.attr,g=a.doc,l=a.Axis,r=a.createElement,n=a.defaultOptions,w=a.discardElement,v=a.charts,e=a.css,h=a.defined,m=a.each,c=a.extend,f=a.find,b=a.fireEvent,d=a.grep,y=a.isNumber,H=a.isObject,J=
a.isString,t=a.Legend,K=a.marginNames,x=a.merge,C=a.objectEach,L=a.Pointer,q=a.pick,A=a.pInt,E=a.removeEvent,F=a.seriesTypes,k=a.splat,u=a.svg,R=a.syncTimeout,M=a.win,P=a.Chart=function(){this.getArgs.apply(this,arguments)};a.chart=function(a,b,c){return new P(a,b,c)};c(P.prototype,{callbacks:[],getArgs:function(){var a=[].slice.call(arguments);if(J(a[0])||a[0].nodeName)this.renderTo=a.shift();this.init(a[0],a[1])},init:function(b,c){var d,f,k=b.series,e=b.plotOptions||{};b.series=null;d=x(n,b);for(f in d.plotOptions)d.plotOptions[f].tooltip=
e[f]&&x(e[f].tooltip)||void 0;d.tooltip.userOptions=b.chart&&b.chart.forExport&&b.tooltip.userOptions||b.tooltip;d.series=b.series=k;this.userOptions=b;b=d.chart;f=b.events;this.margin=[];this.spacing=[];this.bounds={h:{},v:{}};this.labelCollectors=[];this.callback=c;this.isResizing=0;this.options=d;this.axes=[];this.series=[];this.hasCartesianSeries=b.showAxes;var q=this;q.index=v.length;v.push(q);a.chartCount++;f&&C(f,function(a,b){D(q,b,a)});q.xAxis=[];q.yAxis=[];q.pointCount=q.colorCounter=q.symbolCounter=
0;q.firstRender()},initSeries:function(b){var c=this.options.chart;(c=F[b.type||c.type||c.defaultSeriesType])||a.error(17,!0);c=new c;c.init(this,b);return c},orderSeries:function(a){var b=this.series;for(a=a||0;a<b.length;a++)b[a]&&(b[a].index=a,b[a].name=b[a].name||"Series "+(b[a].index+1))},isInsidePlot:function(a,b,c){var d=c?b:a;a=c?a:b;return 0<=d&&d<=this.plotWidth&&0<=a&&a<=this.plotHeight},redraw:function(d){var f=this.axes,k=this.series,e=this.pointer,q=this.legend,h=this.isDirtyLegend,
g,l,u=this.hasCartesianSeries,A=this.isDirtyBox,E,t=this.renderer,n=t.isHidden(),x=[];this.setResponsive&&this.setResponsive(!1);a.setAnimation(d,this);n&&this.temporaryDisplay();this.layOutTitles();for(d=k.length;d--;)if(E=k[d],E.options.stacking&&(g=!0,E.isDirty)){l=!0;break}if(l)for(d=k.length;d--;)E=k[d],E.options.stacking&&(E.isDirty=!0);m(k,function(a){a.isDirty&&"point"===a.options.legendType&&(a.updateTotals&&a.updateTotals(),h=!0);a.isDirtyData&&b(a,"updatedData")});h&&q.options.enabled&&
(q.render(),this.isDirtyLegend=!1);g&&this.getStacks();u&&m(f,function(a){a.updateNames();a.setScale()});this.getMargins();u&&(m(f,function(a){a.isDirty&&(A=!0)}),m(f,function(a){var d=a.min+","+a.max;a.extKey!==d&&(a.extKey=d,x.push(function(){b(a,"afterSetExtremes",c(a.eventArgs,a.getExtremes()));delete a.eventArgs}));(A||g)&&a.redraw()}));A&&this.drawChartBox();b(this,"predraw");m(k,function(a){(A||a.isDirty)&&a.visible&&a.redraw();a.isDirtyData=!1});e&&e.reset(!0);t.draw();b(this,"redraw");b(this,
"render");n&&this.temporaryDisplay(!0);m(x,function(a){a.call()})},get:function(a){function b(b){return b.id===a||b.options&&b.options.id===a}var c,d=this.series,k;c=f(this.axes,b)||f(this.series,b);for(k=0;!c&&k<d.length;k++)c=f(d[k].points||[],b);return c},getAxes:function(){var a=this,b=this.options,c=b.xAxis=k(b.xAxis||{}),b=b.yAxis=k(b.yAxis||{});m(c,function(a,b){a.index=b;a.isX=!0});m(b,function(a,b){a.index=b});c=c.concat(b);m(c,function(b){new l(a,b)})},getSelectedPoints:function(){var a=
[];m(this.series,function(b){a=a.concat(d(b.data||[],function(a){return a.selected}))});return a},getSelectedSeries:function(){return d(this.series,function(a){return a.selected})},setTitle:function(a,b,c){var d=this,f=d.options,k;k=f.title=x({style:{color:"#333333",fontSize:f.isStock?"16px":"18px"}},f.title,a);f=f.subtitle=x({style:{color:"#666666"}},f.subtitle,b);m([["title",a,k],["subtitle",b,f]],function(a,b){var c=a[0],f=d[c],k=a[1];a=a[2];f&&k&&(d[c]=f=f.destroy());a&&!f&&(d[c]=d.renderer.text(a.text,
0,0,a.useHTML).attr({align:a.align,"class":"highcharts-"+c,zIndex:a.zIndex||4}).add(),d[c].update=function(a){d.setTitle(!b&&a,b&&a)},d[c].css(a.style))});d.layOutTitles(c)},layOutTitles:function(a){var b=0,d,f=this.renderer,k=this.spacingBox;m(["title","subtitle"],function(a){var d=this[a],e=this.options[a];a="title"===a?-3:e.verticalAlign?0:b+2;var q;d&&(q=e.style.fontSize,q=f.fontMetrics(q,d).b,d.css({width:(e.width||k.width+e.widthAdjust)+"px"}).align(c({y:a+q},e),!1,"spacingBox"),e.floating||
e.verticalAlign||(b=Math.ceil(b+d.getBBox(e.useHTML).height)))},this);d=this.titleOffset!==b;this.titleOffset=b;!this.isDirtyBox&&d&&(this.isDirtyBox=d,this.hasRendered&&q(a,!0)&&this.isDirtyBox&&this.redraw())},getChartSize:function(){var b=this.options.chart,c=b.width,b=b.height,d=this.renderTo;h(c)||(this.containerWidth=a.getStyle(d,"width"));h(b)||(this.containerHeight=a.getStyle(d,"height"));this.chartWidth=Math.max(0,c||this.containerWidth||600);this.chartHeight=Math.max(0,a.relativeLength(b,
this.chartWidth)||(1<this.containerHeight?this.containerHeight:400))},temporaryDisplay:function(b){var c=this.renderTo;if(b)for(;c&&c.style;)c.hcOrigStyle&&(a.css(c,c.hcOrigStyle),delete c.hcOrigStyle),c.hcOrigDetached&&(g.body.removeChild(c),c.hcOrigDetached=!1),c=c.parentNode;else for(;c&&c.style;){g.body.contains(c)||c.parentNode||(c.hcOrigDetached=!0,g.body.appendChild(c));if("none"===a.getStyle(c,"display",!1)||c.hcOricDetached)c.hcOrigStyle={display:c.style.display,height:c.style.height,overflow:c.style.overflow},
b={display:"block",overflow:"hidden"},c!==this.renderTo&&(b.height=0),a.css(c,b),c.offsetWidth||c.style.setProperty("display","block","important");c=c.parentNode;if(c===g.body)break}},setClassName:function(a){this.container.className="highcharts-container "+(a||"")},getContainer:function(){var b,d=this.options,f=d.chart,k,e;b=this.renderTo;var q=a.uniqueKey(),h;b||(this.renderTo=b=f.renderTo);J(b)&&(this.renderTo=b=g.getElementById(b));b||a.error(13,!0);k=A(p(b,"data-highcharts-chart"));y(k)&&v[k]&&
v[k].hasRendered&&v[k].destroy();p(b,"data-highcharts-chart",this.index);b.innerHTML="";f.skipClone||b.offsetWidth||this.temporaryDisplay();this.getChartSize();k=this.chartWidth;e=this.chartHeight;h=c({position:"relative",overflow:"hidden",width:k+"px",height:e+"px",textAlign:"left",lineHeight:"normal",zIndex:0,"-webkit-tap-highlight-color":"rgba(0,0,0,0)"},f.style);this.container=b=r("div",{id:q},h,b);this._cursor=b.style.cursor;this.renderer=new (a[f.renderer]||a.Renderer)(b,k,e,null,f.forExport,
d.exporting&&d.exporting.allowHTML);this.setClassName(f.className);this.renderer.setStyle(f.style);this.renderer.chartIndex=this.index},getMargins:function(a){var b=this.spacing,c=this.margin,d=this.titleOffset;this.resetMargins();d&&!h(c[0])&&(this.plotTop=Math.max(this.plotTop,d+this.options.title.margin+b[0]));this.legend&&this.legend.display&&this.legend.adjustMargins(c,b);this.extraMargin&&(this[this.extraMargin.type]=(this[this.extraMargin.type]||0)+this.extraMargin.value);this.adjustPlotArea&&
this.adjustPlotArea();a||this.getAxisMargins()},getAxisMargins:function(){var a=this,b=a.axisOffset=[0,0,0,0],c=a.margin;a.hasCartesianSeries&&m(a.axes,function(a){a.visible&&a.getOffset()});m(K,function(d,f){h(c[f])||(a[d]+=b[f])});a.setChartSize()},reflow:function(b){var c=this,d=c.options.chart,f=c.renderTo,k=h(d.width)&&h(d.height),e=d.width||a.getStyle(f,"width"),d=d.height||a.getStyle(f,"height"),f=b?b.target:M;if(!k&&!c.isPrinting&&e&&d&&(f===M||f===g)){if(e!==c.containerWidth||d!==c.containerHeight)clearTimeout(c.reflowTimeout),
c.reflowTimeout=R(function(){c.container&&c.setSize(void 0,void 0,!1)},b?100:0);c.containerWidth=e;c.containerHeight=d}},initReflow:function(){var a=this,b;b=D(M,"resize",function(b){a.reflow(b)});D(a,"destroy",b)},setSize:function(c,d,f){var k=this,q=k.renderer;k.isResizing+=1;a.setAnimation(f,k);k.oldChartHeight=k.chartHeight;k.oldChartWidth=k.chartWidth;void 0!==c&&(k.options.chart.width=c);void 0!==d&&(k.options.chart.height=d);k.getChartSize();c=q.globalAnimation;(c?B:e)(k.container,{width:k.chartWidth+
"px",height:k.chartHeight+"px"},c);k.setChartSize(!0);q.setSize(k.chartWidth,k.chartHeight,f);m(k.axes,function(a){a.isDirty=!0;a.setScale()});k.isDirtyLegend=!0;k.isDirtyBox=!0;k.layOutTitles();k.getMargins();k.redraw(f);k.oldChartHeight=null;b(k,"resize");R(function(){k&&b(k,"endResize",null,function(){--k.isResizing})},G(c).duration)},setChartSize:function(a){var b=this.inverted,c=this.renderer,d=this.chartWidth,k=this.chartHeight,f=this.options.chart,e=this.spacing,q=this.clipOffset,h,g,l,u;this.plotLeft=
h=Math.round(this.plotLeft);this.plotTop=g=Math.round(this.plotTop);this.plotWidth=l=Math.max(0,Math.round(d-h-this.marginRight));this.plotHeight=u=Math.max(0,Math.round(k-g-this.marginBottom));this.plotSizeX=b?u:l;this.plotSizeY=b?l:u;this.plotBorderWidth=f.plotBorderWidth||0;this.spacingBox=c.spacingBox={x:e[3],y:e[0],width:d-e[3]-e[1],height:k-e[0]-e[2]};this.plotBox=c.plotBox={x:h,y:g,width:l,height:u};d=2*Math.floor(this.plotBorderWidth/2);b=Math.ceil(Math.max(d,q[3])/2);c=Math.ceil(Math.max(d,
q[0])/2);this.clipBox={x:b,y:c,width:Math.floor(this.plotSizeX-Math.max(d,q[1])/2-b),height:Math.max(0,Math.floor(this.plotSizeY-Math.max(d,q[2])/2-c))};a||m(this.axes,function(a){a.setAxisSize();a.setAxisTranslation()})},resetMargins:function(){var a=this,b=a.options.chart;m(["margin","spacing"],function(c){var d=b[c],k=H(d)?d:[d,d,d,d];m(["Top","Right","Bottom","Left"],function(d,f){a[c][f]=q(b[c+d],k[f])})});m(K,function(b,c){a[b]=q(a.margin[c],a.spacing[c])});a.axisOffset=[0,0,0,0];a.clipOffset=
[0,0,0,0]},drawChartBox:function(){var a=this.options.chart,b=this.renderer,c=this.chartWidth,d=this.chartHeight,k=this.chartBackground,f=this.plotBackground,e=this.plotBorder,q,h=this.plotBGImage,g=a.backgroundColor,m=a.plotBackgroundColor,l=a.plotBackgroundImage,u,A=this.plotLeft,E=this.plotTop,t=this.plotWidth,n=this.plotHeight,x=this.plotBox,y=this.clipRect,F=this.clipBox,p="animate";k||(this.chartBackground=k=b.rect().addClass("highcharts-background").add(),p="attr");q=a.borderWidth||0;u=q+(a.shadow?
8:0);g={fill:g||"none"};if(q||k["stroke-width"])g.stroke=a.borderColor,g["stroke-width"]=q;k.attr(g).shadow(a.shadow);k[p]({x:u/2,y:u/2,width:c-u-q%2,height:d-u-q%2,r:a.borderRadius});p="animate";f||(p="attr",this.plotBackground=f=b.rect().addClass("highcharts-plot-background").add());f[p](x);f.attr({fill:m||"none"}).shadow(a.plotShadow);l&&(h?h.animate(x):this.plotBGImage=b.image(l,A,E,t,n).add());y?y.animate({width:F.width,height:F.height}):this.clipRect=b.clipRect(F);p="animate";e||(p="attr",this.plotBorder=
e=b.rect().addClass("highcharts-plot-border").attr({zIndex:1}).add());e.attr({stroke:a.plotBorderColor,"stroke-width":a.plotBorderWidth||0,fill:"none"});e[p](e.crisp({x:A,y:E,width:t,height:n},-e.strokeWidth()));this.isDirtyBox=!1},propFromSeries:function(){var a=this,b=a.options.chart,c,d=a.options.series,k,f;m(["inverted","angular","polar"],function(e){c=F[b.type||b.defaultSeriesType];f=b[e]||c&&c.prototype[e];for(k=d&&d.length;!f&&k--;)(c=F[d[k].type])&&c.prototype[e]&&(f=!0);a[e]=f})},linkSeries:function(){var a=
this,b=a.series;m(b,function(a){a.linkedSeries.length=0});m(b,function(b){var c=b.options.linkedTo;J(c)&&(c=":previous"===c?a.series[b.index-1]:a.get(c))&&c.linkedParent!==b&&(c.linkedSeries.push(b),b.linkedParent=c,b.visible=q(b.options.visible,c.options.visible,b.visible))})},renderSeries:function(){m(this.series,function(a){a.translate();a.render()})},renderLabels:function(){var a=this,b=a.options.labels;b.items&&m(b.items,function(d){var k=c(b.style,d.style),f=A(k.left)+a.plotLeft,e=A(k.top)+
a.plotTop+12;delete k.left;delete k.top;a.renderer.text(d.html,f,e).attr({zIndex:2}).css(k).add()})},render:function(){var a=this.axes,b=this.renderer,c=this.options,d,k,f;this.setTitle();this.legend=new t(this,c.legend);this.getStacks&&this.getStacks();this.getMargins(!0);this.setChartSize();c=this.plotWidth;d=this.plotHeight=Math.max(this.plotHeight-21,0);m(a,function(a){a.setScale()});this.getAxisMargins();k=1.1<c/this.plotWidth;f=1.05<d/this.plotHeight;if(k||f)m(a,function(a){(a.horiz&&k||!a.horiz&&
f)&&a.setTickInterval(!0)}),this.getMargins();this.drawChartBox();this.hasCartesianSeries&&m(a,function(a){a.visible&&a.render()});this.seriesGroup||(this.seriesGroup=b.g("series-group").attr({zIndex:3}).add());this.renderSeries();this.renderLabels();this.addCredits();this.setResponsive&&this.setResponsive();this.hasRendered=!0},addCredits:function(a){var b=this;a=x(!0,this.options.credits,a);a.enabled&&!this.credits&&(this.credits=this.renderer.text(a.text+(this.mapCredits||""),0,0).addClass("highcharts-credits").on("click",
function(){a.href&&(M.location.href=a.href)}).attr({align:a.position.align,zIndex:8}).css(a.style).add().align(a.position),this.credits.update=function(a){b.credits=b.credits.destroy();b.addCredits(a)})},destroy:function(){var c=this,d=c.axes,k=c.series,f=c.container,e,q=f&&f.parentNode;b(c,"destroy");c.renderer.forExport?a.erase(v,c):v[c.index]=void 0;a.chartCount--;c.renderTo.removeAttribute("data-highcharts-chart");E(c);for(e=d.length;e--;)d[e]=d[e].destroy();this.scroller&&this.scroller.destroy&&
this.scroller.destroy();for(e=k.length;e--;)k[e]=k[e].destroy();m("title subtitle chartBackground plotBackground plotBGImage plotBorder seriesGroup clipRect credits pointer rangeSelector legend resetZoomButton tooltip renderer".split(" "),function(a){var b=c[a];b&&b.destroy&&(c[a]=b.destroy())});f&&(f.innerHTML="",E(f),q&&w(f));C(c,function(a,b){delete c[b]})},isReadyToRender:function(){var a=this;return u||M!=M.top||"complete"===g.readyState?!0:(g.attachEvent("onreadystatechange",function(){g.detachEvent("onreadystatechange",
a.firstRender);"complete"===g.readyState&&a.firstRender()}),!1)},firstRender:function(){var a=this,c=a.options;if(a.isReadyToRender()){a.getContainer();b(a,"init");a.resetMargins();a.setChartSize();a.propFromSeries();a.getAxes();m(c.series||[],function(b){a.initSeries(b)});a.linkSeries();b(a,"beforeRender");L&&(a.pointer=new L(a,c));a.render();if(!a.renderer.imgCount&&a.onload)a.onload();a.temporaryDisplay(!0)}},onload:function(){m([this.callback].concat(this.callbacks),function(a){a&&void 0!==this.index&&
a.apply(this,[this])},this);b(this,"load");b(this,"render");h(this.index)&&!1!==this.options.chart.reflow&&this.initReflow();this.onload=null}})})(N);(function(a){var D,B=a.each,G=a.extend,p=a.erase,g=a.fireEvent,l=a.format,r=a.isArray,n=a.isNumber,w=a.pick,v=a.removeEvent;a.Point=D=function(){};a.Point.prototype={init:function(a,h,g){this.series=a;this.color=a.color;this.applyOptions(h,g);a.options.colorByPoint?(h=a.options.colors||a.chart.options.colors,this.color=this.color||h[a.colorCounter],
h=h.length,g=a.colorCounter,a.colorCounter++,a.colorCounter===h&&(a.colorCounter=0)):g=a.colorIndex;this.colorIndex=w(this.colorIndex,g);a.chart.pointCount++;return this},applyOptions:function(a,h){var e=this.series,c=e.options.pointValKey||e.pointValKey;a=D.prototype.optionsToObject.call(this,a);G(this,a);this.options=this.options?G(this.options,a):a;a.group&&delete this.group;c&&(this.y=this[c]);this.isNull=w(this.isValid&&!this.isValid(),null===this.x||!n(this.y,!0));this.selected&&(this.state=
"select");"name"in this&&void 0===h&&e.xAxis&&e.xAxis.hasNames&&(this.x=e.xAxis.nameToX(this));void 0===this.x&&e&&(this.x=void 0===h?e.autoIncrement(this):h);return this},optionsToObject:function(a){var e={},g=this.series,c=g.options.keys,f=c||g.pointArrayMap||["y"],b=f.length,d=0,l=0;if(n(a)||null===a)e[f[0]]=a;else if(r(a))for(!c&&a.length>b&&(g=typeof a[0],"string"===g?e.name=a[0]:"number"===g&&(e.x=a[0]),d++);l<b;)c&&void 0===a[d]||(e[f[l]]=a[d]),d++,l++;else"object"===typeof a&&(e=a,a.dataLabels&&
(g._hasPointLabels=!0),a.marker&&(g._hasPointMarkers=!0));return e},getClassName:function(){return"highcharts-point"+(this.selected?" highcharts-point-select":"")+(this.negative?" highcharts-negative":"")+(this.isNull?" highcharts-null-point":"")+(void 0!==this.colorIndex?" highcharts-color-"+this.colorIndex:"")+(this.options.className?" "+this.options.className:"")+(this.zone&&this.zone.className?" "+this.zone.className.replace("highcharts-negative",""):"")},getZone:function(){var a=this.series,
h=a.zones,a=a.zoneAxis||"y",g=0,c;for(c=h[g];this[a]>=c.value;)c=h[++g];c&&c.color&&!this.options.color&&(this.color=c.color);return c},destroy:function(){var a=this.series.chart,h=a.hoverPoints,g;a.pointCount--;h&&(this.setState(),p(h,this),h.length||(a.hoverPoints=null));if(this===a.hoverPoint)this.onMouseOut();if(this.graphic||this.dataLabel)v(this),this.destroyElements();this.legendItem&&a.legend.destroyItem(this);for(g in this)this[g]=null},destroyElements:function(){for(var a=["graphic","dataLabel",
"dataLabelUpper","connector","shadowGroup"],h,g=6;g--;)h=a[g],this[h]&&(this[h]=this[h].destroy())},getLabelConfig:function(){return{x:this.category,y:this.y,color:this.color,colorIndex:this.colorIndex,key:this.name||this.category,series:this.series,point:this,percentage:this.percentage,total:this.total||this.stackTotal}},tooltipFormatter:function(a){var e=this.series,g=e.tooltipOptions,c=w(g.valueDecimals,""),f=g.valuePrefix||"",b=g.valueSuffix||"";B(e.pointArrayMap||["y"],function(d){d="{point."+
d;if(f||b)a=a.replace(d+"}",f+d+"}"+b);a=a.replace(d+"}",d+":,."+c+"f}")});return l(a,{point:this,series:this.series})},firePointEvent:function(a,h,m){var c=this,f=this.series.options;(f.point.events[a]||c.options&&c.options.events&&c.options.events[a])&&this.importEvents();"click"===a&&f.allowPointSelect&&(m=function(a){c.select&&c.select(null,a.ctrlKey||a.metaKey||a.shiftKey)});g(this,a,h,m)},visible:!0}})(N);(function(a){var D=a.addEvent,B=a.animObject,G=a.arrayMax,p=a.arrayMin,g=a.correctFloat,
l=a.Date,r=a.defaultOptions,n=a.defaultPlotOptions,w=a.defined,v=a.each,e=a.erase,h=a.extend,m=a.fireEvent,c=a.grep,f=a.isArray,b=a.isNumber,d=a.isString,y=a.merge,H=a.objectEach,J=a.pick,t=a.removeEvent,K=a.splat,x=a.SVGElement,C=a.syncTimeout,L=a.win;a.Series=a.seriesType("line",null,{lineWidth:2,allowPointSelect:!1,showCheckbox:!1,animation:{duration:1E3},events:{},marker:{lineWidth:0,lineColor:"#ffffff",radius:4,states:{hover:{animation:{duration:50},enabled:!0,radiusPlus:2,lineWidthPlus:1},select:{fillColor:"#cccccc",
lineColor:"#000000",lineWidth:2}}},point:{events:{}},dataLabels:{align:"center",formatter:function(){return null===this.y?"":a.numberFormat(this.y,-1)},style:{fontSize:"11px",fontWeight:"bold",color:"contrast",textOutline:"1px contrast"},verticalAlign:"bottom",x:0,y:0,padding:5},cropThreshold:300,pointRange:0,softThreshold:!0,states:{hover:{animation:{duration:50},lineWidthPlus:1,marker:{},halo:{size:10,opacity:.25}},select:{marker:{}}},stickyTracking:!0,turboThreshold:1E3,findNearestPointBy:"x"},
{isCartesian:!0,pointClass:a.Point,sorted:!0,requireSorting:!0,directTouch:!1,axisTypes:["xAxis","yAxis"],colorCounter:0,parallelArrays:["x","y"],coll:"series",init:function(a,b){var c=this,d,k=a.series,f;c.chart=a;c.options=b=c.setOptions(b);c.linkedSeries=[];c.bindAxes();h(c,{name:b.name,state:"",visible:!1!==b.visible,selected:!0===b.selected});d=b.events;H(d,function(a,b){D(c,b,a)});if(d&&d.click||b.point&&b.point.events&&b.point.events.click||b.allowPointSelect)a.runTrackerClick=!0;c.getColor();
c.getSymbol();v(c.parallelArrays,function(a){c[a+"Data"]=[]});c.setData(b.data,!1);c.isCartesian&&(a.hasCartesianSeries=!0);k.length&&(f=k[k.length-1]);c._i=J(f&&f._i,-1)+1;a.orderSeries(this.insert(k))},insert:function(a){var c=this.options.index,d;if(b(c)){for(d=a.length;d--;)if(c>=J(a[d].options.index,a[d]._i)){a.splice(d+1,0,this);break}-1===d&&a.unshift(this);d+=1}else a.push(this);return J(d,a.length-1)},bindAxes:function(){var b=this,c=b.options,d=b.chart,f;v(b.axisTypes||[],function(k){v(d[k],
function(a){f=a.options;if(c[k]===f.index||void 0!==c[k]&&c[k]===f.id||void 0===c[k]&&0===f.index)b.insert(a.series),b[k]=a,a.isDirty=!0});b[k]||b.optionalAxis===k||a.error(18,!0)})},updateParallelArrays:function(a,c){var d=a.series,f=arguments,k=b(c)?function(b){var f="y"===b&&d.toYData?d.toYData(a):a[b];d[b+"Data"][c]=f}:function(a){Array.prototype[c].apply(d[a+"Data"],Array.prototype.slice.call(f,2))};v(d.parallelArrays,k)},autoIncrement:function(){var a=this.options,b=this.xIncrement,c,d=a.pointIntervalUnit,
b=J(b,a.pointStart,0);this.pointInterval=c=J(this.pointInterval,a.pointInterval,1);d&&(a=new l(b),"day"===d?a=+a[l.hcSetDate](a[l.hcGetDate]()+c):"month"===d?a=+a[l.hcSetMonth](a[l.hcGetMonth]()+c):"year"===d&&(a=+a[l.hcSetFullYear](a[l.hcGetFullYear]()+c)),c=a-b);this.xIncrement=b+c;return b},setOptions:function(a){var b=this.chart,c=b.options,d=c.plotOptions,f=(b.userOptions||{}).plotOptions||{},e=d[this.type];this.userOptions=a;b=y(e,d.series,a);this.tooltipOptions=y(r.tooltip,r.plotOptions.series&&
r.plotOptions.series.tooltip,r.plotOptions[this.type].tooltip,c.tooltip.userOptions,d.series&&d.series.tooltip,d[this.type].tooltip,a.tooltip);this.stickyTracking=J(a.stickyTracking,f[this.type]&&f[this.type].stickyTracking,f.series&&f.series.stickyTracking,this.tooltipOptions.shared&&!this.noSharedTooltip?!0:b.stickyTracking);null===e.marker&&delete b.marker;this.zoneAxis=b.zoneAxis;a=this.zones=(b.zones||[]).slice();!b.negativeColor&&!b.negativeFillColor||b.zones||a.push({value:b[this.zoneAxis+
"Threshold"]||b.threshold||0,className:"highcharts-negative",color:b.negativeColor,fillColor:b.negativeFillColor});a.length&&w(a[a.length-1].value)&&a.push({color:this.color,fillColor:this.fillColor});return b},getCyclic:function(a,b,c){var d,f=this.chart,e=this.userOptions,h=a+"Index",q=a+"Counter",g=c?c.length:J(f.options.chart[a+"Count"],f[a+"Count"]);b||(d=J(e[h],e["_"+h]),w(d)||(f.series.length||(f[q]=0),e["_"+h]=d=f[q]%g,f[q]+=1),c&&(b=c[d]));void 0!==d&&(this[h]=d);this[a]=b},getColor:function(){this.options.colorByPoint?
this.options.color=null:this.getCyclic("color",this.options.color||n[this.type].color,this.chart.options.colors)},getSymbol:function(){this.getCyclic("symbol",this.options.marker.symbol,this.chart.options.symbols)},drawLegendSymbol:a.LegendSymbolMixin.drawLineMarker,setData:function(c,e,h,g){var k=this,q=k.points,m=q&&q.length||0,l,t=k.options,A=k.chart,n=null,x=k.xAxis,E=t.turboThreshold,y=this.xData,p=this.yData,r=(l=k.pointArrayMap)&&l.length;c=c||[];l=c.length;e=J(e,!0);if(!1!==g&&l&&m===l&&!k.cropped&&
!k.hasGroupedData&&k.visible)v(c,function(a,b){q[b].update&&a!==t.data[b]&&q[b].update(a,!1,null,!1)});else{k.xIncrement=null;k.colorCounter=0;v(this.parallelArrays,function(a){k[a+"Data"].length=0});if(E&&l>E){for(h=0;null===n&&h<l;)n=c[h],h++;if(b(n))for(h=0;h<l;h++)y[h]=this.autoIncrement(),p[h]=c[h];else if(f(n))if(r)for(h=0;h<l;h++)n=c[h],y[h]=n[0],p[h]=n.slice(1,r+1);else for(h=0;h<l;h++)n=c[h],y[h]=n[0],p[h]=n[1];else a.error(12)}else for(h=0;h<l;h++)void 0!==c[h]&&(n={series:k},k.pointClass.prototype.applyOptions.apply(n,
[c[h]]),k.updateParallelArrays(n,h));p&&d(p[0])&&a.error(14,!0);k.data=[];k.options.data=k.userOptions.data=c;for(h=m;h--;)q[h]&&q[h].destroy&&q[h].destroy();x&&(x.minRange=x.userMinRange);k.isDirty=A.isDirtyBox=!0;k.isDirtyData=!!q;h=!1}"point"===t.legendType&&(this.processData(),this.generatePoints());e&&A.redraw(h)},processData:function(b){var c=this.xData,d=this.yData,f=c.length,k;k=0;var e,h,q=this.xAxis,g,l=this.options;g=l.cropThreshold;var m=this.getExtremesFromAll||l.getExtremesFromAll,n=
this.isCartesian,l=q&&q.val2lin,t=q&&q.isLog,x=this.requireSorting,y,p;if(n&&!this.isDirty&&!q.isDirty&&!this.yAxis.isDirty&&!b)return!1;q&&(b=q.getExtremes(),y=b.min,p=b.max);if(n&&this.sorted&&!m&&(!g||f>g||this.forceCrop))if(c[f-1]<y||c[0]>p)c=[],d=[];else if(c[0]<y||c[f-1]>p)k=this.cropData(this.xData,this.yData,y,p),c=k.xData,d=k.yData,k=k.start,e=!0;for(g=c.length||1;--g;)f=t?l(c[g])-l(c[g-1]):c[g]-c[g-1],0<f&&(void 0===h||f<h)?h=f:0>f&&x&&(a.error(15),x=!1);this.cropped=e;this.cropStart=k;
this.processedXData=c;this.processedYData=d;this.closestPointRange=h},cropData:function(a,b,c,d){var f=a.length,e=0,h=f,g=J(this.cropShoulder,1),q;for(q=0;q<f;q++)if(a[q]>=c){e=Math.max(0,q-g);break}for(c=q;c<f;c++)if(a[c]>d){h=c+g;break}return{xData:a.slice(e,h),yData:b.slice(e,h),start:e,end:h}},generatePoints:function(){var a=this.options,b=a.data,c=this.data,d,f=this.processedXData,e=this.processedYData,h=this.pointClass,g=f.length,l=this.cropStart||0,m,n=this.hasGroupedData,a=a.keys,t,x=[],y;
c||n||(c=[],c.length=b.length,c=this.data=c);a&&n&&(this.options.keys=!1);for(y=0;y<g;y++)m=l+y,n?(t=(new h).init(this,[f[y]].concat(K(e[y]))),t.dataGroup=this.groupMap[y]):(t=c[m])||void 0===b[m]||(c[m]=t=(new h).init(this,b[m],f[y])),t&&(t.index=m,x[y]=t);this.options.keys=a;if(c&&(g!==(d=c.length)||n))for(y=0;y<d;y++)y!==l||n||(y+=g),c[y]&&(c[y].destroyElements(),c[y].plotX=void 0);this.data=c;this.points=x},getExtremes:function(a){var c=this.yAxis,d=this.processedXData,e,k=[],h=0;e=this.xAxis.getExtremes();
var g=e.min,q=e.max,l,m,n,t;a=a||this.stackedYData||this.processedYData||[];e=a.length;for(t=0;t<e;t++)if(m=d[t],n=a[t],l=(b(n,!0)||f(n))&&(!c.positiveValuesOnly||n.length||0<n),m=this.getExtremesFromAll||this.options.getExtremesFromAll||this.cropped||(d[t+1]||m)>=g&&(d[t-1]||m)<=q,l&&m)if(l=n.length)for(;l--;)null!==n[l]&&(k[h++]=n[l]);else k[h++]=n;this.dataMin=p(k);this.dataMax=G(k)},translate:function(){this.processedXData||this.processData();this.generatePoints();var a=this.options,c=a.stacking,
d=this.xAxis,f=d.categories,k=this.yAxis,e=this.points,h=e.length,l=!!this.modifyValue,m=a.pointPlacement,n="between"===m||b(m),t=a.threshold,x=a.startFromThreshold?t:0,y,p,r,C,v=Number.MAX_VALUE;"between"===m&&(m=.5);b(m)&&(m*=J(a.pointRange||d.pointRange));for(a=0;a<h;a++){var K=e[a],H=K.x,L=K.y;p=K.low;var B=c&&k.stacks[(this.negStacks&&L<(x?0:t)?"-":"")+this.stackKey],D;k.positiveValuesOnly&&null!==L&&0>=L&&(K.isNull=!0);K.plotX=y=g(Math.min(Math.max(-1E5,d.translate(H,0,0,0,1,m,"flags"===this.type)),
1E5));c&&this.visible&&!K.isNull&&B&&B[H]&&(C=this.getStackIndicator(C,H,this.index),D=B[H],L=D.points[C.key],p=L[0],L=L[1],p===x&&C.key===B[H].base&&(p=J(t,k.min)),k.positiveValuesOnly&&0>=p&&(p=null),K.total=K.stackTotal=D.total,K.percentage=D.total&&K.y/D.total*100,K.stackY=L,D.setOffset(this.pointXOffset||0,this.barW||0));K.yBottom=w(p)?k.translate(p,0,1,0,1):null;l&&(L=this.modifyValue(L,K));K.plotY=p="number"===typeof L&&Infinity!==L?Math.min(Math.max(-1E5,k.translate(L,0,1,0,1)),1E5):void 0;
K.isInside=void 0!==p&&0<=p&&p<=k.len&&0<=y&&y<=d.len;K.clientX=n?g(d.translate(H,0,0,0,1,m)):y;K.negative=K.y<(t||0);K.category=f&&void 0!==f[K.x]?f[K.x]:K.x;K.isNull||(void 0!==r&&(v=Math.min(v,Math.abs(y-r))),r=y);K.zone=this.zones.length&&K.getZone()}this.closestPointRangePx=v},getValidPoints:function(a,b){var d=this.chart;return c(a||this.points||[],function(a){return b&&!d.isInsidePlot(a.plotX,a.plotY,d.inverted)?!1:!a.isNull})},setClip:function(a){var b=this.chart,c=this.options,d=b.renderer,
f=b.inverted,e=this.clipBox,h=e||b.clipBox,g=this.sharedClipKey||["_sharedClip",a&&a.duration,a&&a.easing,h.height,c.xAxis,c.yAxis].join(),q=b[g],m=b[g+"m"];q||(a&&(h.width=0,f&&(h.x=b.plotSizeX),b[g+"m"]=m=d.clipRect(f?b.plotSizeX+99:-99,f?-b.plotLeft:-b.plotTop,99,f?b.chartWidth:b.chartHeight)),b[g]=q=d.clipRect(h),q.count={length:0});a&&!q.count[this.index]&&(q.count[this.index]=!0,q.count.length+=1);!1!==c.clip&&(this.group.clip(a||e?q:b.clipRect),this.markerGroup.clip(m),this.sharedClipKey=g);
a||(q.count[this.index]&&(delete q.count[this.index],--q.count.length),0===q.count.length&&g&&b[g]&&(e||(b[g]=b[g].destroy()),b[g+"m"]&&(b[g+"m"]=b[g+"m"].destroy())))},animate:function(a){var b=this.chart,c=B(this.options.animation),d;a?this.setClip(c):(d=this.sharedClipKey,(a=b[d])&&a.animate({width:b.plotSizeX,x:0},c),b[d+"m"]&&b[d+"m"].animate({width:b.plotSizeX+99,x:0},c),this.animate=null)},afterAnimate:function(){this.setClip();m(this,"afterAnimate");this.finishedAnimating=!0},drawPoints:function(){var a=
this.points,b=this.chart,c,d,f,e,h=this.options.marker,g,m,l,n=this[this.specialGroup]||this.markerGroup,t,x=J(h.enabled,this.xAxis.isRadial?!0:null,this.closestPointRangePx>=2*h.radius);if(!1!==h.enabled||this._hasPointMarkers)for(c=0;c<a.length;c++)d=a[c],e=d.graphic,g=d.marker||{},m=!!d.marker,f=x&&void 0===g.enabled||g.enabled,l=d.isInside,f&&!d.isNull?(f=J(g.symbol,this.symbol),d.hasImage=0===f.indexOf("url"),t=this.markerAttribs(d,d.selected&&"select"),e?e[l?"show":"hide"](!0).animate(t):l&&
(0<t.width||d.hasImage)&&(d.graphic=e=b.renderer.symbol(f,t.x,t.y,t.width,t.height,m?g:h).add(n)),e&&e.attr(this.pointAttribs(d,d.selected&&"select")),e&&e.addClass(d.getClassName(),!0)):e&&(d.graphic=e.destroy())},markerAttribs:function(a,b){var c=this.options.marker,d=a.marker||{},f=J(d.radius,c.radius);b&&(c=c.states[b],b=d.states&&d.states[b],f=J(b&&b.radius,c&&c.radius,f+(c&&c.radiusPlus||0)));a.hasImage&&(f=0);a={x:Math.floor(a.plotX)-f,y:a.plotY-f};f&&(a.width=a.height=2*f);return a},pointAttribs:function(a,
b){var c=this.options.marker,d=a&&a.options,f=d&&d.marker||{},e=this.color,h=d&&d.color,g=a&&a.color,d=J(f.lineWidth,c.lineWidth);a=a&&a.zone&&a.zone.color;e=h||a||g||e;a=f.fillColor||c.fillColor||e;e=f.lineColor||c.lineColor||e;b&&(c=c.states[b],b=f.states&&f.states[b]||{},d=J(b.lineWidth,c.lineWidth,d+J(b.lineWidthPlus,c.lineWidthPlus,0)),a=b.fillColor||c.fillColor||a,e=b.lineColor||c.lineColor||e);return{stroke:e,"stroke-width":d,fill:a}},destroy:function(){var a=this,b=a.chart,c=/AppleWebKit\/533/.test(L.navigator.userAgent),
d,f,h=a.data||[],g,l;m(a,"destroy");t(a);v(a.axisTypes||[],function(b){(l=a[b])&&l.series&&(e(l.series,a),l.isDirty=l.forceRedraw=!0)});a.legendItem&&a.chart.legend.destroyItem(a);for(f=h.length;f--;)(g=h[f])&&g.destroy&&g.destroy();a.points=null;clearTimeout(a.animationTimeout);H(a,function(a,b){a instanceof x&&!a.survive&&(d=c&&"group"===b?"hide":"destroy",a[d]())});b.hoverSeries===a&&(b.hoverSeries=null);e(b.series,a);b.orderSeries();H(a,function(b,c){delete a[c]})},getGraphPath:function(a,b,c){var d=
this,f=d.options,e=f.step,h,g=[],m=[],l;a=a||d.points;(h=a.reversed)&&a.reverse();(e={right:1,center:2}[e]||e&&3)&&h&&(e=4-e);!f.connectNulls||b||c||(a=this.getValidPoints(a));v(a,function(k,h){var q=k.plotX,t=k.plotY,n=a[h-1];(k.leftCliff||n&&n.rightCliff)&&!c&&(l=!0);k.isNull&&!w(b)&&0<h?l=!f.connectNulls:k.isNull&&!b?l=!0:(0===h||l?h=["M",k.plotX,k.plotY]:d.getPointSpline?h=d.getPointSpline(a,k,h):e?(h=1===e?["L",n.plotX,t]:2===e?["L",(n.plotX+q)/2,n.plotY,"L",(n.plotX+q)/2,t]:["L",q,n.plotY],
h.push("L",q,t)):h=["L",q,t],m.push(k.x),e&&m.push(k.x),g.push.apply(g,h),l=!1)});g.xMap=m;return d.graphPath=g},drawGraph:function(){var a=this,b=this.options,c=(this.gappedPath||this.getGraphPath).call(this),d=[["graph","highcharts-graph",b.lineColor||this.color,b.dashStyle]];v(this.zones,function(c,f){d.push(["zone-graph-"+f,"highcharts-graph highcharts-zone-graph-"+f+" "+(c.className||""),c.color||a.color,c.dashStyle||b.dashStyle])});v(d,function(d,f){var e=d[0],k=a[e];k?(k.endX=a.preventGraphAnimation?
null:c.xMap,k.animate({d:c})):c.length&&(a[e]=a.chart.renderer.path(c).addClass(d[1]).attr({zIndex:1}).add(a.group),k={stroke:d[2],"stroke-width":b.lineWidth,fill:a.fillGraph&&a.color||"none"},d[3]?k.dashstyle=d[3]:"square"!==b.linecap&&(k["stroke-linecap"]=k["stroke-linejoin"]="round"),k=a[e].attr(k).shadow(2>f&&b.shadow));k&&(k.startX=c.xMap,k.isArea=c.isArea)})},applyZones:function(){var a=this,b=this.chart,c=b.renderer,d=this.zones,f,e,h=this.clips||[],g,l=this.graph,m=this.area,t=Math.max(b.chartWidth,
b.chartHeight),n=this[(this.zoneAxis||"y")+"Axis"],x,y,p=b.inverted,r,C,w,K,L=!1;d.length&&(l||m)&&n&&void 0!==n.min&&(y=n.reversed,r=n.horiz,l&&l.hide(),m&&m.hide(),x=n.getExtremes(),v(d,function(d,k){f=y?r?b.plotWidth:0:r?0:n.toPixels(x.min);f=Math.min(Math.max(J(e,f),0),t);e=Math.min(Math.max(Math.round(n.toPixels(J(d.value,x.max),!0)),0),t);L&&(f=e=n.toPixels(x.max));C=Math.abs(f-e);w=Math.min(f,e);K=Math.max(f,e);n.isXAxis?(g={x:p?K:w,y:0,width:C,height:t},r||(g.x=b.plotHeight-g.x)):(g={x:0,
y:p?K:w,width:t,height:C},r&&(g.y=b.plotWidth-g.y));p&&c.isVML&&(g=n.isXAxis?{x:0,y:y?w:K,height:g.width,width:b.chartWidth}:{x:g.y-b.plotLeft-b.spacingBox.x,y:0,width:g.height,height:b.chartHeight});h[k]?h[k].animate(g):(h[k]=c.clipRect(g),l&&a["zone-graph-"+k].clip(h[k]),m&&a["zone-area-"+k].clip(h[k]));L=d.value>x.max}),this.clips=h)},invertGroups:function(a){function b(){v(["group","markerGroup"],function(b){c[b]&&(d.renderer.isVML&&c[b].attr({width:c.yAxis.len,height:c.xAxis.len}),c[b].width=
c.yAxis.len,c[b].height=c.xAxis.len,c[b].invert(a))})}var c=this,d=c.chart,f;c.xAxis&&(f=D(d,"resize",b),D(c,"destroy",f),b(a),c.invertGroups=b)},plotGroup:function(a,b,c,d,f){var e=this[a],k=!e;k&&(this[a]=e=this.chart.renderer.g().attr({zIndex:d||.1}).add(f));e.addClass("highcharts-"+b+" highcharts-series-"+this.index+" highcharts-"+this.type+"-series "+(w(this.colorIndex)?"highcharts-color-"+this.colorIndex+" ":"")+(this.options.className||"")+(e.hasClass("highcharts-tracker")?" highcharts-tracker":
""),!0);e.attr({visibility:c})[k?"attr":"animate"](this.getPlotBox());return e},getPlotBox:function(){var a=this.chart,b=this.xAxis,c=this.yAxis;a.inverted&&(b=c,c=this.xAxis);return{translateX:b?b.left:a.plotLeft,translateY:c?c.top:a.plotTop,scaleX:1,scaleY:1}},render:function(){var a=this,b=a.chart,c,d=a.options,f=!!a.animate&&b.renderer.isSVG&&B(d.animation).duration,e=a.visible?"inherit":"hidden",h=d.zIndex,g=a.hasRendered,l=b.seriesGroup,m=b.inverted;c=a.plotGroup("group","series",e,h,l);a.markerGroup=
a.plotGroup("markerGroup","markers",e,h,l);f&&a.animate(!0);c.inverted=a.isCartesian?m:!1;a.drawGraph&&(a.drawGraph(),a.applyZones());a.drawDataLabels&&a.drawDataLabels();a.visible&&a.drawPoints();a.drawTracker&&!1!==a.options.enableMouseTracking&&a.drawTracker();a.invertGroups(m);!1===d.clip||a.sharedClipKey||g||c.clip(b.clipRect);f&&a.animate();g||(a.animationTimeout=C(function(){a.afterAnimate()},f));a.isDirty=!1;a.hasRendered=!0},redraw:function(){var a=this.chart,b=this.isDirty||this.isDirtyData,
c=this.group,d=this.xAxis,f=this.yAxis;c&&(a.inverted&&c.attr({width:a.plotWidth,height:a.plotHeight}),c.animate({translateX:J(d&&d.left,a.plotLeft),translateY:J(f&&f.top,a.plotTop)}));this.translate();this.render();b&&delete this.kdTree},kdAxisArray:["clientX","plotY"],searchPoint:function(a,b){var c=this.xAxis,d=this.yAxis,f=this.chart.inverted;return this.searchKDTree({clientX:f?c.len-a.chartY+c.pos:a.chartX-c.pos,plotY:f?d.len-a.chartX+d.pos:a.chartY-d.pos},b)},buildKDTree:function(){function a(c,
d,f){var e,k;if(k=c&&c.length)return e=b.kdAxisArray[d%f],c.sort(function(a,b){return a[e]-b[e]}),k=Math.floor(k/2),{point:c[k],left:a(c.slice(0,k),d+1,f),right:a(c.slice(k+1),d+1,f)}}this.buildingKdTree=!0;var b=this,c=-1<b.options.findNearestPointBy.indexOf("y")?2:1;delete b.kdTree;C(function(){b.kdTree=a(b.getValidPoints(null,!b.directTouch),c,c);b.buildingKdTree=!1},b.options.kdNow?0:1)},searchKDTree:function(a,b){function c(a,b,k,g){var l=b.point,m=d.kdAxisArray[k%g],q,n,t=l;n=w(a[f])&&w(l[f])?
Math.pow(a[f]-l[f],2):null;q=w(a[e])&&w(l[e])?Math.pow(a[e]-l[e],2):null;q=(n||0)+(q||0);l.dist=w(q)?Math.sqrt(q):Number.MAX_VALUE;l.distX=w(n)?Math.sqrt(n):Number.MAX_VALUE;m=a[m]-l[m];q=0>m?"left":"right";n=0>m?"right":"left";b[q]&&(q=c(a,b[q],k+1,g),t=q[h]<t[h]?q:l);b[n]&&Math.sqrt(m*m)<t[h]&&(a=c(a,b[n],k+1,g),t=a[h]<t[h]?a:t);return t}var d=this,f=this.kdAxisArray[0],e=this.kdAxisArray[1],h=b?"distX":"dist";b=-1<d.options.findNearestPointBy.indexOf("y")?2:1;this.kdTree||this.buildingKdTree||
this.buildKDTree();if(this.kdTree)return c(a,this.kdTree,b,b)}})})(N);(function(a){var D=a.Axis,B=a.Chart,G=a.correctFloat,p=a.defined,g=a.destroyObjectProperties,l=a.each,r=a.format,n=a.objectEach,w=a.pick,v=a.Series;a.StackItem=function(a,h,g,c,f){var b=a.chart.inverted;this.axis=a;this.isNegative=g;this.options=h;this.x=c;this.total=null;this.points={};this.stack=f;this.rightCliff=this.leftCliff=0;this.alignOptions={align:h.align||(b?g?"left":"right":"center"),verticalAlign:h.verticalAlign||(b?
"middle":g?"bottom":"top"),y:w(h.y,b?4:g?14:-6),x:w(h.x,b?g?-6:6:0)};this.textAlign=h.textAlign||(b?g?"right":"left":"center")};a.StackItem.prototype={destroy:function(){g(this,this.axis)},render:function(a){var e=this.options,g=e.format,g=g?r(g,this):e.formatter.call(this);this.label?this.label.attr({text:g,visibility:"hidden"}):this.label=this.axis.chart.renderer.text(g,null,null,e.useHTML).css(e.style).attr({align:this.textAlign,rotation:e.rotation,visibility:"hidden"}).add(a)},setOffset:function(a,
h){var e=this.axis,c=e.chart,f=e.translate(e.usePercentage?100:this.total,0,0,0,1),e=e.translate(0),e=Math.abs(f-e);a=c.xAxis[0].translate(this.x)+a;f=this.getStackBox(c,this,a,f,h,e);if(h=this.label)h.align(this.alignOptions,null,f),f=h.alignAttr,h[!1===this.options.crop||c.isInsidePlot(f.x,f.y)?"show":"hide"](!0)},getStackBox:function(a,h,g,c,f,b){var d=h.axis.reversed,e=a.inverted;a=a.plotHeight;h=h.isNegative&&!d||!h.isNegative&&d;return{x:e?h?c:c-b:g,y:e?a-g-f:h?a-c-b:a-c,width:e?b:f,height:e?
f:b}}};B.prototype.getStacks=function(){var a=this;l(a.yAxis,function(a){a.stacks&&a.hasVisibleSeries&&(a.oldStacks=a.stacks)});l(a.series,function(e){!e.options.stacking||!0!==e.visible&&!1!==a.options.chart.ignoreHiddenSeries||(e.stackKey=e.type+w(e.options.stack,""))})};D.prototype.buildStacks=function(){var a=this.series,h=w(this.options.reversedStacks,!0),g=a.length,c;if(!this.isXAxis){this.usePercentage=!1;for(c=g;c--;)a[h?c:g-c-1].setStackedPoints();for(c=0;c<g;c++)a[c].modifyStacks()}};D.prototype.renderStackTotals=
function(){var a=this.chart,h=a.renderer,g=this.stacks,c=this.stackTotalGroup;c||(this.stackTotalGroup=c=h.g("stack-labels").attr({visibility:"visible",zIndex:6}).add());c.translate(a.plotLeft,a.plotTop);n(g,function(a){n(a,function(a){a.render(c)})})};D.prototype.resetStacks=function(){var a=this,h=a.stacks;a.isXAxis||n(h,function(e){n(e,function(c,f){c.touched<a.stacksTouched?(c.destroy(),delete e[f]):(c.total=null,c.cum=null)})})};D.prototype.cleanStacks=function(){var a;this.isXAxis||(this.oldStacks&&
(a=this.stacks=this.oldStacks),n(a,function(a){n(a,function(a){a.cum=a.total})}))};v.prototype.setStackedPoints=function(){if(this.options.stacking&&(!0===this.visible||!1===this.chart.options.chart.ignoreHiddenSeries)){var e=this.processedXData,h=this.processedYData,g=[],c=h.length,f=this.options,b=f.threshold,d=f.startFromThreshold?b:0,l=f.stack,f=f.stacking,n=this.stackKey,r="-"+n,t=this.negStacks,v=this.yAxis,x=v.stacks,C=v.oldStacks,L,q,A,E,F,k,u;v.stacksTouched+=1;for(F=0;F<c;F++)k=e[F],u=h[F],
L=this.getStackIndicator(L,k,this.index),E=L.key,A=(q=t&&u<(d?0:b))?r:n,x[A]||(x[A]={}),x[A][k]||(C[A]&&C[A][k]?(x[A][k]=C[A][k],x[A][k].total=null):x[A][k]=new a.StackItem(v,v.options.stackLabels,q,k,l)),A=x[A][k],null!==u&&(A.points[E]=A.points[this.index]=[w(A.cum,d)],p(A.cum)||(A.base=E),A.touched=v.stacksTouched,0<L.index&&!1===this.singleStacks&&(A.points[E][0]=A.points[this.index+","+k+",0"][0])),"percent"===f?(q=q?n:r,t&&x[q]&&x[q][k]?(q=x[q][k],A.total=q.total=Math.max(q.total,A.total)+Math.abs(u)||
0):A.total=G(A.total+(Math.abs(u)||0))):A.total=G(A.total+(u||0)),A.cum=w(A.cum,d)+(u||0),null!==u&&(A.points[E].push(A.cum),g[F]=A.cum);"percent"===f&&(v.usePercentage=!0);this.stackedYData=g;v.oldStacks={}}};v.prototype.modifyStacks=function(){var a=this,h=a.stackKey,g=a.yAxis.stacks,c=a.processedXData,f,b=a.options.stacking;a[b+"Stacker"]&&l([h,"-"+h],function(d){for(var e=c.length,h,l;e--;)if(h=c[e],f=a.getStackIndicator(f,h,a.index,d),l=(h=g[d]&&g[d][h])&&h.points[f.key])a[b+"Stacker"](l,h,e)})};
v.prototype.percentStacker=function(a,h,g){h=h.total?100/h.total:0;a[0]=G(a[0]*h);a[1]=G(a[1]*h);this.stackedYData[g]=a[1]};v.prototype.getStackIndicator=function(a,h,g,c){!p(a)||a.x!==h||c&&a.key!==c?a={x:h,index:0,key:c}:a.index++;a.key=[g,h,a.index].join();return a}})(N);(function(a){var D=a.addEvent,B=a.animate,G=a.Axis,p=a.createElement,g=a.css,l=a.defined,r=a.each,n=a.erase,w=a.extend,v=a.fireEvent,e=a.inArray,h=a.isNumber,m=a.isObject,c=a.isArray,f=a.merge,b=a.objectEach,d=a.pick,y=a.Point,
H=a.Series,J=a.seriesTypes,t=a.setAnimation,K=a.splat;w(a.Chart.prototype,{addSeries:function(a,b,c){var f,e=this;a&&(b=d(b,!0),v(e,"addSeries",{options:a},function(){f=e.initSeries(a);e.isDirtyLegend=!0;e.linkSeries();b&&e.redraw(c)}));return f},addAxis:function(a,b,c,e){var h=b?"xAxis":"yAxis",g=this.options;a=f(a,{index:this[h].length,isX:b});b=new G(this,a);g[h]=K(g[h]||{});g[h].push(a);d(c,!0)&&this.redraw(e);return b},showLoading:function(a){var b=this,c=b.options,d=b.loadingDiv,f=c.loading,
e=function(){d&&g(d,{left:b.plotLeft+"px",top:b.plotTop+"px",width:b.plotWidth+"px",height:b.plotHeight+"px"})};d||(b.loadingDiv=d=p("div",{className:"highcharts-loading highcharts-loading-hidden"},null,b.container),b.loadingSpan=p("span",{className:"highcharts-loading-inner"},null,d),D(b,"redraw",e));d.className="highcharts-loading";b.loadingSpan.innerHTML=a||c.lang.loading;g(d,w(f.style,{zIndex:10}));g(b.loadingSpan,f.labelStyle);b.loadingShown||(g(d,{opacity:0,display:""}),B(d,{opacity:f.style.opacity||
.5},{duration:f.showDuration||0}));b.loadingShown=!0;e()},hideLoading:function(){var a=this.options,b=this.loadingDiv;b&&(b.className="highcharts-loading highcharts-loading-hidden",B(b,{opacity:0},{duration:a.loading.hideDuration||100,complete:function(){g(b,{display:"none"})}}));this.loadingShown=!1},propsRequireDirtyBox:"backgroundColor borderColor borderWidth margin marginTop marginRight marginBottom marginLeft spacing spacingTop spacingRight spacingBottom spacingLeft borderRadius plotBackgroundColor plotBackgroundImage plotBorderColor plotBorderWidth plotShadow shadow".split(" "),
propsRequireUpdateSeries:"chart.inverted chart.polar chart.ignoreHiddenSeries chart.type colors plotOptions tooltip".split(" "),update:function(a,c,g){var m=this,n={credits:"addCredits",title:"setTitle",subtitle:"setSubtitle"},t=a.chart,x,k,y=[];if(t){f(!0,m.options.chart,t);"className"in t&&m.setClassName(t.className);if("inverted"in t||"polar"in t)m.propFromSeries(),x=!0;"alignTicks"in t&&(x=!0);b(t,function(a,b){-1!==e("chart."+b,m.propsRequireUpdateSeries)&&(k=!0);-1!==e(b,m.propsRequireDirtyBox)&&
(m.isDirtyBox=!0)});"style"in t&&m.renderer.setStyle(t.style)}a.colors&&(this.options.colors=a.colors);a.plotOptions&&f(!0,this.options.plotOptions,a.plotOptions);b(a,function(a,b){if(m[b]&&"function"===typeof m[b].update)m[b].update(a,!1);else if("function"===typeof m[n[b]])m[n[b]](a);"chart"!==b&&-1!==e(b,m.propsRequireUpdateSeries)&&(k=!0)});r("xAxis yAxis zAxis series colorAxis pane".split(" "),function(b){a[b]&&(r(K(a[b]),function(a,c){(c=l(a.id)&&m.get(a.id)||m[b][c])&&c.coll===b&&(c.update(a,
!1),g&&(c.touched=!0));if(!c&&g)if("series"===b)m.addSeries(a,!1).touched=!0;else if("xAxis"===b||"yAxis"===b)m.addAxis(a,"xAxis"===b,!1).touched=!0}),g&&r(m[b],function(a){a.touched?delete a.touched:y.push(a)}))});r(y,function(a){a.remove(!1)});x&&r(m.axes,function(a){a.update({},!1)});k&&r(m.series,function(a){a.update({},!1)});a.loading&&f(!0,m.options.loading,a.loading);x=t&&t.width;t=t&&t.height;h(x)&&x!==m.chartWidth||h(t)&&t!==m.chartHeight?m.setSize(x,t):d(c,!0)&&m.redraw()},setSubtitle:function(a){this.setTitle(void 0,
a)}});w(y.prototype,{update:function(a,b,c,f){function e(){h.applyOptions(a);null===h.y&&k&&(h.graphic=k.destroy());m(a,!0)&&(k&&k.element&&a&&a.marker&&void 0!==a.marker.symbol&&(h.graphic=k.destroy()),a&&a.dataLabels&&h.dataLabel&&(h.dataLabel=h.dataLabel.destroy()),h.connector&&(h.connector=h.connector.destroy()));l=h.index;g.updateParallelArrays(h,l);n.data[l]=m(n.data[l],!0)||m(a,!0)?h.options:a;g.isDirty=g.isDirtyData=!0;!g.fixedBox&&g.hasCartesianSeries&&(t.isDirtyBox=!0);"point"===n.legendType&&
(t.isDirtyLegend=!0);b&&t.redraw(c)}var h=this,g=h.series,k=h.graphic,l,t=g.chart,n=g.options;b=d(b,!0);!1===f?e():h.firePointEvent("update",{options:a},e)},remove:function(a,b){this.series.removePoint(e(this,this.series.data),a,b)}});w(H.prototype,{addPoint:function(a,b,c,f){var e=this.options,h=this.data,g=this.chart,k=this.xAxis,k=k&&k.hasNames&&k.names,l=e.data,m,t,n=this.xData,q,x;b=d(b,!0);m={series:this};this.pointClass.prototype.applyOptions.apply(m,[a]);x=m.x;q=n.length;if(this.requireSorting&&
x<n[q-1])for(t=!0;q&&n[q-1]>x;)q--;this.updateParallelArrays(m,"splice",q,0,0);this.updateParallelArrays(m,q);k&&m.name&&(k[x]=m.name);l.splice(q,0,a);t&&(this.data.splice(q,0,null),this.processData());"point"===e.legendType&&this.generatePoints();c&&(h[0]&&h[0].remove?h[0].remove(!1):(h.shift(),this.updateParallelArrays(m,"shift"),l.shift()));this.isDirtyData=this.isDirty=!0;b&&g.redraw(f)},removePoint:function(a,b,c){var f=this,e=f.data,h=e[a],g=f.points,k=f.chart,l=function(){g&&g.length===e.length&&
g.splice(a,1);e.splice(a,1);f.options.data.splice(a,1);f.updateParallelArrays(h||{series:f},"splice",a,1);h&&h.destroy();f.isDirty=!0;f.isDirtyData=!0;b&&k.redraw()};t(c,k);b=d(b,!0);h?h.firePointEvent("remove",null,l):l()},remove:function(a,b,c){function f(){e.destroy();h.isDirtyLegend=h.isDirtyBox=!0;h.linkSeries();d(a,!0)&&h.redraw(b)}var e=this,h=e.chart;!1!==c?v(e,"remove",null,f):f()},update:function(a,b){var c=this,e=c.chart,h=c.userOptions,g=c.oldType||c.type,l=a.type||h.type||e.options.chart.type,
k=J[g].prototype,m,t=["group","markerGroup","dataLabelsGroup"],n=["navigatorSeries","baseSeries"],y=c.finishedAnimating&&{animation:!1};if(Object.keys&&"data"===Object.keys(a).toString())return this.setData(a.data,b);if(l&&l!==g||void 0!==a.zIndex)t.length=0;n=t.concat(n);r(n,function(a){n[a]=c[a];delete c[a]});a=f(h,y,{index:c.index,pointStart:c.xData[0]},{data:c.options.data},a);c.remove(!1,null,!1);for(m in k)c[m]=void 0;w(c,J[l||g].prototype);r(n,function(a){c[a]=n[a]});c.init(e,a);c.oldType=
g;e.linkSeries();d(b,!0)&&e.redraw(!1)}});w(G.prototype,{update:function(a,b){var c=this.chart;a=c.options[this.coll][this.options.index]=f(this.userOptions,a);this.destroy(!0);this.init(c,w(a,{events:void 0}));c.isDirtyBox=!0;d(b,!0)&&c.redraw()},remove:function(a){for(var b=this.chart,f=this.coll,e=this.series,h=e.length;h--;)e[h]&&e[h].remove(!1);n(b.axes,this);n(b[f],this);c(b.options[f])?b.options[f].splice(this.options.index,1):delete b.options[f];r(b[f],function(a,b){a.options.index=b});this.destroy();
b.isDirtyBox=!0;d(a,!0)&&b.redraw()},setTitle:function(a,b){this.update({title:a},b)},setCategories:function(a,b){this.update({categories:a},b)}})})(N);(function(a){var D=a.color,B=a.each,G=a.map,p=a.pick,g=a.Series,l=a.seriesType;l("area","line",{softThreshold:!1,threshold:0},{singleStacks:!1,getStackPoints:function(g){var l=[],r=[],v=this.xAxis,e=this.yAxis,h=e.stacks[this.stackKey],m={},c=this.index,f=e.series,b=f.length,d,y=p(e.options.reversedStacks,!0)?1:-1,H;g=g||this.points;if(this.options.stacking){for(H=
0;H<g.length;H++)g[H].leftNull=g[H].rightNull=null,m[g[H].x]=g[H];a.objectEach(h,function(a,b){null!==a.total&&r.push(b)});r.sort(function(a,b){return a-b});d=G(f,function(){return this.visible});B(r,function(a,f){var g=0,n,t;if(m[a]&&!m[a].isNull)l.push(m[a]),B([-1,1],function(e){var g=1===e?"rightNull":"leftNull",l=0,p=h[r[f+e]];if(p)for(H=c;0<=H&&H<b;)n=p.points[H],n||(H===c?m[a][g]=!0:d[H]&&(t=h[a].points[H])&&(l-=t[1]-t[0])),H+=y;m[a][1===e?"rightCliff":"leftCliff"]=l});else{for(H=c;0<=H&&H<
b;){if(n=h[a].points[H]){g=n[1];break}H+=y}g=e.translate(g,0,1,0,1);l.push({isNull:!0,plotX:v.translate(a,0,0,0,1),x:a,plotY:g,yBottom:g})}})}return l},getGraphPath:function(a){var l=g.prototype.getGraphPath,r=this.options,v=r.stacking,e=this.yAxis,h,m,c=[],f=[],b=this.index,d,y=e.stacks[this.stackKey],H=r.threshold,J=e.getThreshold(r.threshold),t,r=r.connectNulls||"percent"===v,K=function(h,g,l){var m=a[h];h=v&&y[m.x].points[b];var t=m[l+"Null"]||0;l=m[l+"Cliff"]||0;var n,p,m=!0;l||t?(n=(t?h[0]:
h[1])+l,p=h[0]+l,m=!!t):!v&&a[g]&&a[g].isNull&&(n=p=H);void 0!==n&&(f.push({plotX:d,plotY:null===n?J:e.getThreshold(n),isNull:m,isCliff:!0}),c.push({plotX:d,plotY:null===p?J:e.getThreshold(p),doCurve:!1}))};a=a||this.points;v&&(a=this.getStackPoints(a));for(h=0;h<a.length;h++)if(m=a[h].isNull,d=p(a[h].rectPlotX,a[h].plotX),t=p(a[h].yBottom,J),!m||r)r||K(h,h-1,"left"),m&&!v&&r||(f.push(a[h]),c.push({x:h,plotX:d,plotY:t})),r||K(h,h+1,"right");h=l.call(this,f,!0,!0);c.reversed=!0;m=l.call(this,c,!0,
!0);m.length&&(m[0]="L");m=h.concat(m);l=l.call(this,f,!1,r);m.xMap=h.xMap;this.areaPath=m;return l},drawGraph:function(){this.areaPath=[];g.prototype.drawGraph.apply(this);var a=this,l=this.areaPath,w=this.options,v=[["area","highcharts-area",this.color,w.fillColor]];B(this.zones,function(e,h){v.push(["zone-area-"+h,"highcharts-area highcharts-zone-area-"+h+" "+e.className,e.color||a.color,e.fillColor||w.fillColor])});B(v,function(e){var h=e[0],g=a[h];g?(g.endX=a.preventGraphAnimation?null:l.xMap,
g.animate({d:l})):(g=a[h]=a.chart.renderer.path(l).addClass(e[1]).attr({fill:p(e[3],D(e[2]).setOpacity(p(w.fillOpacity,.75)).get()),zIndex:0}).add(a.group),g.isArea=!0);g.startX=l.xMap;g.shiftUnit=w.step?2:1})},drawLegendSymbol:a.LegendSymbolMixin.drawRectangle})})(N);(function(a){var D=a.pick;a=a.seriesType;a("spline","line",{},{getPointSpline:function(a,G,p){var g=G.plotX,l=G.plotY,r=a[p-1];p=a[p+1];var n,w,v,e;if(r&&!r.isNull&&!1!==r.doCurve&&!G.isCliff&&p&&!p.isNull&&!1!==p.doCurve&&!G.isCliff){a=
r.plotY;v=p.plotX;p=p.plotY;var h=0;n=(1.5*g+r.plotX)/2.5;w=(1.5*l+a)/2.5;v=(1.5*g+v)/2.5;e=(1.5*l+p)/2.5;v!==n&&(h=(e-w)*(v-g)/(v-n)+l-e);w+=h;e+=h;w>a&&w>l?(w=Math.max(a,l),e=2*l-w):w<a&&w<l&&(w=Math.min(a,l),e=2*l-w);e>p&&e>l?(e=Math.max(p,l),w=2*l-e):e<p&&e<l&&(e=Math.min(p,l),w=2*l-e);G.rightContX=v;G.rightContY=e}G=["C",D(r.rightContX,r.plotX),D(r.rightContY,r.plotY),D(n,g),D(w,l),g,l];r.rightContX=r.rightContY=null;return G}})})(N);(function(a){var D=a.seriesTypes.area.prototype,B=a.seriesType;
B("areaspline","spline",a.defaultPlotOptions.area,{getStackPoints:D.getStackPoints,getGraphPath:D.getGraphPath,drawGraph:D.drawGraph,drawLegendSymbol:a.LegendSymbolMixin.drawRectangle})})(N);(function(a){var D=a.animObject,B=a.color,G=a.each,p=a.extend,g=a.isNumber,l=a.merge,r=a.pick,n=a.Series,w=a.seriesType,v=a.svg;w("column","line",{borderRadius:0,crisp:!0,groupPadding:.2,marker:null,pointPadding:.1,minPointLength:0,cropThreshold:50,pointRange:null,states:{hover:{halo:!1,brightness:.1},select:{color:"#cccccc",
borderColor:"#000000"}},dataLabels:{align:null,verticalAlign:null,y:null},softThreshold:!1,startFromThreshold:!0,stickyTracking:!1,tooltip:{distance:6},threshold:0,borderColor:"#ffffff"},{cropShoulder:0,directTouch:!0,trackerGroups:["group","dataLabelsGroup"],negStacks:!0,init:function(){n.prototype.init.apply(this,arguments);var a=this,h=a.chart;h.hasRendered&&G(h.series,function(e){e.type===a.type&&(e.isDirty=!0)})},getColumnMetrics:function(){var a=this,h=a.options,g=a.xAxis,c=a.yAxis,f=g.reversed,
b,d={},l=0;!1===h.grouping?l=1:G(a.chart.series,function(f){var e=f.options,g=f.yAxis,h;f.type!==a.type||!f.visible&&a.chart.options.chart.ignoreHiddenSeries||c.len!==g.len||c.pos!==g.pos||(e.stacking?(b=f.stackKey,void 0===d[b]&&(d[b]=l++),h=d[b]):!1!==e.grouping&&(h=l++),f.columnIndex=h)});var n=Math.min(Math.abs(g.transA)*(g.ordinalSlope||h.pointRange||g.closestPointRange||g.tickInterval||1),g.len),p=n*h.groupPadding,t=(n-2*p)/(l||1),h=Math.min(h.maxPointWidth||g.len,r(h.pointWidth,t*(1-2*h.pointPadding)));
a.columnMetrics={width:h,offset:(t-h)/2+(p+((a.columnIndex||0)+(f?1:0))*t-n/2)*(f?-1:1)};return a.columnMetrics},crispCol:function(a,g,l,c){var f=this.chart,b=this.borderWidth,d=-(b%2?.5:0),b=b%2?.5:1;f.inverted&&f.renderer.isVML&&(b+=1);this.options.crisp&&(l=Math.round(a+l)+d,a=Math.round(a)+d,l-=a);c=Math.round(g+c)+b;d=.5>=Math.abs(g)&&.5<c;g=Math.round(g)+b;c-=g;d&&c&&(--g,c+=1);return{x:a,y:g,width:l,height:c}},translate:function(){var a=this,g=a.chart,l=a.options,c=a.dense=2>a.closestPointRange*
a.xAxis.transA,c=a.borderWidth=r(l.borderWidth,c?0:1),f=a.yAxis,b=l.threshold,d=a.translatedThreshold=f.getThreshold(b),p=r(l.minPointLength,5),v=a.getColumnMetrics(),w=v.width,t=a.barW=Math.max(w,1+2*c),K=a.pointXOffset=v.offset;g.inverted&&(d-=.5);l.pointPadding&&(t=Math.ceil(t));n.prototype.translate.apply(a);G(a.points,function(c){var e=r(c.yBottom,d),h=999+Math.abs(e),h=Math.min(Math.max(-h,c.plotY),f.len+h),l=c.plotX+K,m=t,n=Math.min(h,e),y,k=Math.max(h,e)-n;p&&Math.abs(k)<p&&(k=p,y=!f.reversed&&
!c.negative||f.reversed&&c.negative,c.y===b&&a.dataMax<=b&&f.min<b&&(y=!y),n=Math.abs(n-d)>p?e-p:d-(y?p:0));c.barX=l;c.pointWidth=w;c.tooltipPos=g.inverted?[f.len+f.pos-g.plotLeft-h,a.xAxis.len-l-m/2,k]:[l+m/2,h+f.pos-g.plotTop,k];c.shapeType="rect";c.shapeArgs=a.crispCol.apply(a,c.isNull?[l,d,m,0]:[l,n,m,k])})},getSymbol:a.noop,drawLegendSymbol:a.LegendSymbolMixin.drawRectangle,drawGraph:function(){this.group[this.dense?"addClass":"removeClass"]("highcharts-dense-data")},pointAttribs:function(a,
g){var e=this.options,c,f=this.pointAttrToOptions||{};c=f.stroke||"borderColor";var b=f["stroke-width"]||"borderWidth",d=a&&a.color||this.color,h=a&&a[c]||e[c]||this.color||d,n=a&&a[b]||e[b]||this[b]||0,f=e.dashStyle;a&&this.zones.length&&(d=a.getZone(),d=a.options.color||d&&d.color||this.color);g&&(a=l(e.states[g],a.options.states&&a.options.states[g]||{}),g=a.brightness,d=a.color||void 0!==g&&B(d).brighten(a.brightness).get()||d,h=a[c]||h,n=a[b]||n,f=a.dashStyle||f);c={fill:d,stroke:h,"stroke-width":n};
f&&(c.dashstyle=f);return c},drawPoints:function(){var a=this,h=this.chart,m=a.options,c=h.renderer,f=m.animationLimit||250,b;G(a.points,function(d){var e=d.graphic;if(g(d.plotY)&&null!==d.y){b=d.shapeArgs;if(e)e[h.pointCount<f?"animate":"attr"](l(b));else d.graphic=e=c[d.shapeType](b).add(d.group||a.group);m.borderRadius&&e.attr({r:m.borderRadius});e.attr(a.pointAttribs(d,d.selected&&"select")).shadow(m.shadow,null,m.stacking&&!m.borderRadius);e.addClass(d.getClassName(),!0)}else e&&(d.graphic=e.destroy())})},
animate:function(a){var e=this,g=this.yAxis,c=e.options,f=this.chart.inverted,b={},d=f?"translateX":"translateY",l;v&&(a?(b.scaleY=.001,a=Math.min(g.pos+g.len,Math.max(g.pos,g.toPixels(c.threshold))),f?b.translateX=a-g.len:b.translateY=a,e.group.attr(b)):(l=e.group.attr(d),e.group.animate({scaleY:1},p(D(e.options.animation),{step:function(a,c){b[d]=l+c.pos*(g.pos-l);e.group.attr(b)}})),e.animate=null))},remove:function(){var a=this,g=a.chart;g.hasRendered&&G(g.series,function(e){e.type===a.type&&
(e.isDirty=!0)});n.prototype.remove.apply(a,arguments)}})})(N);(function(a){a=a.seriesType;a("bar","column",null,{inverted:!0})})(N);(function(a){var D=a.Series;a=a.seriesType;a("scatter","line",{lineWidth:0,findNearestPointBy:"xy",marker:{enabled:!0},tooltip:{headerFormat:'\x3cspan style\x3d"color:{point.color}"\x3e\u25cf\x3c/span\x3e \x3cspan style\x3d"font-size: 0.85em"\x3e {series.name}\x3c/span\x3e\x3cbr/\x3e',pointFormat:"x: \x3cb\x3e{point.x}\x3c/b\x3e\x3cbr/\x3ey: \x3cb\x3e{point.y}\x3c/b\x3e\x3cbr/\x3e"}},
{sorted:!1,requireSorting:!1,noSharedTooltip:!0,trackerGroups:["group","markerGroup","dataLabelsGroup"],takeOrdinalPosition:!1,drawGraph:function(){this.options.lineWidth&&D.prototype.drawGraph.call(this)}})})(N);(function(a){var D=a.deg2rad,B=a.isNumber,G=a.pick,p=a.relativeLength;a.CenteredSeriesMixin={getCenter:function(){var a=this.options,l=this.chart,r=2*(a.slicedOffset||0),n=l.plotWidth-2*r,l=l.plotHeight-2*r,w=a.center,w=[G(w[0],"50%"),G(w[1],"50%"),a.size||"100%",a.innerSize||0],v=Math.min(n,
l),e,h;for(e=0;4>e;++e)h=w[e],a=2>e||2===e&&/%$/.test(h),w[e]=p(h,[n,l,v,w[2]][e])+(a?r:0);w[3]>w[2]&&(w[3]=w[2]);return w},getStartAndEndRadians:function(a,l){a=B(a)?a:0;l=B(l)&&l>a&&360>l-a?l:a+360;return{start:D*(a+-90),end:D*(l+-90)}}}})(N);(function(a){var D=a.addEvent,B=a.CenteredSeriesMixin,G=a.defined,p=a.each,g=a.extend,l=B.getStartAndEndRadians,r=a.inArray,n=a.noop,w=a.pick,v=a.Point,e=a.Series,h=a.seriesType,m=a.setAnimation;h("pie","line",{center:[null,null],clip:!1,colorByPoint:!0,dataLabels:{distance:30,
enabled:!0,formatter:function(){return this.point.isNull?void 0:this.point.name},x:0},ignoreHiddenPoint:!0,legendType:"point",marker:null,size:null,showInLegend:!1,slicedOffset:10,stickyTracking:!1,tooltip:{followPointer:!0},borderColor:"#ffffff",borderWidth:1,states:{hover:{brightness:.1,shadow:!1}}},{isCartesian:!1,requireSorting:!1,directTouch:!0,noSharedTooltip:!0,trackerGroups:["group","dataLabelsGroup"],axisTypes:[],pointAttribs:a.seriesTypes.column.prototype.pointAttribs,animate:function(a){var c=
this,b=c.points,d=c.startAngleRad;a||(p(b,function(a){var b=a.graphic,f=a.shapeArgs;b&&(b.attr({r:a.startR||c.center[3]/2,start:d,end:d}),b.animate({r:f.r,start:f.start,end:f.end},c.options.animation))}),c.animate=null)},updateTotals:function(){var a,f=0,b=this.points,d=b.length,e,g=this.options.ignoreHiddenPoint;for(a=0;a<d;a++)e=b[a],f+=g&&!e.visible?0:e.isNull?0:e.y;this.total=f;for(a=0;a<d;a++)e=b[a],e.percentage=0<f&&(e.visible||!g)?e.y/f*100:0,e.total=f},generatePoints:function(){e.prototype.generatePoints.call(this);
this.updateTotals()},translate:function(a){this.generatePoints();var c=0,b=this.options,d=b.slicedOffset,e=d+(b.borderWidth||0),g,h,m,n=l(b.startAngle,b.endAngle),p=this.startAngleRad=n.start,n=(this.endAngleRad=n.end)-p,r=this.points,v,q=b.dataLabels.distance,b=b.ignoreHiddenPoint,A,E=r.length,F;a||(this.center=a=this.getCenter());this.getX=function(b,c,d){m=Math.asin(Math.min((b-a[1])/(a[2]/2+d.labelDistance),1));return a[0]+(c?-1:1)*Math.cos(m)*(a[2]/2+d.labelDistance)};for(A=0;A<E;A++){F=r[A];
F.labelDistance=w(F.options.dataLabels&&F.options.dataLabels.distance,q);this.maxLabelDistance=Math.max(this.maxLabelDistance||0,F.labelDistance);g=p+c*n;if(!b||F.visible)c+=F.percentage/100;h=p+c*n;F.shapeType="arc";F.shapeArgs={x:a[0],y:a[1],r:a[2]/2,innerR:a[3]/2,start:Math.round(1E3*g)/1E3,end:Math.round(1E3*h)/1E3};m=(h+g)/2;m>1.5*Math.PI?m-=2*Math.PI:m<-Math.PI/2&&(m+=2*Math.PI);F.slicedTranslation={translateX:Math.round(Math.cos(m)*d),translateY:Math.round(Math.sin(m)*d)};h=Math.cos(m)*a[2]/
2;v=Math.sin(m)*a[2]/2;F.tooltipPos=[a[0]+.7*h,a[1]+.7*v];F.half=m<-Math.PI/2||m>Math.PI/2?1:0;F.angle=m;g=Math.min(e,F.labelDistance/5);F.labelPos=[a[0]+h+Math.cos(m)*F.labelDistance,a[1]+v+Math.sin(m)*F.labelDistance,a[0]+h+Math.cos(m)*g,a[1]+v+Math.sin(m)*g,a[0]+h,a[1]+v,0>F.labelDistance?"center":F.half?"right":"left",m]}},drawGraph:null,drawPoints:function(){var a=this,f=a.chart.renderer,b,d,e,h,l=a.options.shadow;l&&!a.shadowGroup&&(a.shadowGroup=f.g("shadow").add(a.group));p(a.points,function(c){d=
c.graphic;if(c.isNull)d&&(c.graphic=d.destroy());else{h=c.shapeArgs;b=c.getTranslate();var m=c.shadowGroup;l&&!m&&(m=c.shadowGroup=f.g("shadow").add(a.shadowGroup));m&&m.attr(b);e=a.pointAttribs(c,c.selected&&"select");d?d.setRadialReference(a.center).attr(e).animate(g(h,b)):(c.graphic=d=f[c.shapeType](h).setRadialReference(a.center).attr(b).add(a.group),c.visible||d.attr({visibility:"hidden"}),d.attr(e).attr({"stroke-linejoin":"round"}).shadow(l,m));d.addClass(c.getClassName())}})},searchPoint:n,
sortByAngle:function(a,f){a.sort(function(a,c){return void 0!==a.angle&&(c.angle-a.angle)*f})},drawLegendSymbol:a.LegendSymbolMixin.drawRectangle,getCenter:B.getCenter,getSymbol:n},{init:function(){v.prototype.init.apply(this,arguments);var a=this,f;a.name=w(a.name,"Slice");f=function(b){a.slice("select"===b.type)};D(a,"select",f);D(a,"unselect",f);return a},isValid:function(){return a.isNumber(this.y,!0)&&0<=this.y},setVisible:function(a,f){var b=this,c=b.series,e=c.chart,g=c.options.ignoreHiddenPoint;
f=w(f,g);a!==b.visible&&(b.visible=b.options.visible=a=void 0===a?!b.visible:a,c.options.data[r(b,c.data)]=b.options,p(["graphic","dataLabel","connector","shadowGroup"],function(c){if(b[c])b[c][a?"show":"hide"](!0)}),b.legendItem&&e.legend.colorizeItem(b,a),a||"hover"!==b.state||b.setState(""),g&&(c.isDirty=!0),f&&e.redraw())},slice:function(a,f,b){var c=this.series;m(b,c.chart);w(f,!0);this.sliced=this.options.sliced=G(a)?a:!this.sliced;c.options.data[r(this,c.data)]=this.options;this.graphic.animate(this.getTranslate());
this.shadowGroup&&this.shadowGroup.animate(this.getTranslate())},getTranslate:function(){return this.sliced?this.slicedTranslation:{translateX:0,translateY:0}},haloPath:function(a){var c=this.shapeArgs;return this.sliced||!this.visible?[]:this.series.chart.renderer.symbols.arc(c.x,c.y,c.r+a,c.r+a,{innerR:this.shapeArgs.r,start:c.start,end:c.end})}})})(N);(function(a){var D=a.addEvent,B=a.arrayMax,G=a.defined,p=a.each,g=a.extend,l=a.format,r=a.map,n=a.merge,w=a.noop,v=a.pick,e=a.relativeLength,h=a.Series,
m=a.seriesTypes,c=a.stableSort;a.distribute=function(a,b){function d(a,b){return a.target-b.target}var f,e=!0,g=a,h=[],l;l=0;for(f=a.length;f--;)l+=a[f].size;if(l>b){c(a,function(a,b){return(b.rank||0)-(a.rank||0)});for(l=f=0;l<=b;)l+=a[f].size,f++;h=a.splice(f-1,a.length)}c(a,d);for(a=r(a,function(a){return{size:a.size,targets:[a.target],align:v(a.align,.5)}});e;){for(f=a.length;f--;)e=a[f],l=(Math.min.apply(0,e.targets)+Math.max.apply(0,e.targets))/2,e.pos=Math.min(Math.max(0,l-e.size*e.align),
b-e.size);f=a.length;for(e=!1;f--;)0<f&&a[f-1].pos+a[f-1].size>a[f].pos&&(a[f-1].size+=a[f].size,a[f-1].targets=a[f-1].targets.concat(a[f].targets),a[f-1].align=.5,a[f-1].pos+a[f-1].size>b&&(a[f-1].pos=b-a[f-1].size),a.splice(f,1),e=!0)}f=0;p(a,function(a){var b=0;p(a.targets,function(){g[f].pos=a.pos+b;b+=g[f].size;f++})});g.push.apply(g,h);c(g,d)};h.prototype.drawDataLabels=function(){function c(a,b){var c=b.filter;return c?(b=c.operator,a=a[c.property],c=c.value,"\x3e"===b&&a>c||"\x3c"===b&&a<
c||"\x3e\x3d"===b&&a>=c||"\x3c\x3d"===b&&a<=c||"\x3d\x3d"===b&&a==c||"\x3d\x3d\x3d"===b&&a===c?!0:!1):!0}var b=this,d=b.options,e=d.dataLabels,g=b.points,h,m,r=b.hasRendered||0,x,w,B=v(e.defer,!!d.animation),q=b.chart.renderer;if(e.enabled||b._hasPointLabels)b.dlProcessOptions&&b.dlProcessOptions(e),w=b.plotGroup("dataLabelsGroup","data-labels",B&&!r?"hidden":"visible",e.zIndex||6),B&&(w.attr({opacity:+r}),r||D(b,"afterAnimate",function(){b.visible&&w.show(!0);w[d.animation?"animate":"attr"]({opacity:1},
{duration:200})})),m=e,p(g,function(f){var g,t=f.dataLabel,k,p,r=f.connector,y=!t,C;h=f.dlOptions||f.options&&f.options.dataLabels;(g=v(h&&h.enabled,m.enabled)&&!f.isNull)&&(g=!0===c(f,h||e));g&&(e=n(m,h),k=f.getLabelConfig(),C=e[f.formatPrefix+"Format"]||e.format,x=G(C)?l(C,k):(e[f.formatPrefix+"Formatter"]||e.formatter).call(k,e),C=e.style,k=e.rotation,C.color=v(e.color,C.color,b.color,"#000000"),"contrast"===C.color&&(f.contrastColor=q.getContrast(f.color||b.color),C.color=e.inside||0>v(f.labelDistance,
e.distance)||d.stacking?f.contrastColor:"#000000"),d.cursor&&(C.cursor=d.cursor),p={fill:e.backgroundColor,stroke:e.borderColor,"stroke-width":e.borderWidth,r:e.borderRadius||0,rotation:k,padding:e.padding,zIndex:1},a.objectEach(p,function(a,b){void 0===a&&delete p[b]}));!t||g&&G(x)?g&&G(x)&&(t?p.text=x:(t=f.dataLabel=q[k?"text":"label"](x,0,-9999,e.shape,null,null,e.useHTML,null,"data-label"),t.addClass("highcharts-data-label-color-"+f.colorIndex+" "+(e.className||"")+(e.useHTML?"highcharts-tracker":
""))),t.attr(p),t.css(C).shadow(e.shadow),t.added||t.add(w),b.alignDataLabel(f,t,e,null,y)):(f.dataLabel=t=t.destroy(),r&&(f.connector=r.destroy()))})};h.prototype.alignDataLabel=function(a,b,c,e,h){var d=this.chart,f=d.inverted,l=v(a.dlBox&&a.dlBox.centerX,a.plotX,-9999),m=v(a.plotY,-9999),n=b.getBBox(),p,q=c.rotation,r=c.align,w=this.visible&&(a.series.forceDL||d.isInsidePlot(l,Math.round(m),f)||e&&d.isInsidePlot(l,f?e.x+1:e.y+e.height-1,f)),y="justify"===v(c.overflow,"justify");if(w&&(p=c.style.fontSize,
p=d.renderer.fontMetrics(p,b).b,e=g({x:f?this.yAxis.len-m:l,y:Math.round(f?this.xAxis.len-l:m),width:0,height:0},e),g(c,{width:n.width,height:n.height}),q?(y=!1,l=d.renderer.rotCorr(p,q),l={x:e.x+c.x+e.width/2+l.x,y:e.y+c.y+{top:0,middle:.5,bottom:1}[c.verticalAlign]*e.height},b[h?"attr":"animate"](l).attr({align:r}),m=(q+720)%360,m=180<m&&360>m,"left"===r?l.y-=m?n.height:0:"center"===r?(l.x-=n.width/2,l.y-=n.height/2):"right"===r&&(l.x-=n.width,l.y-=m?0:n.height)):(b.align(c,null,e),l=b.alignAttr),
y?a.isLabelJustified=this.justifyDataLabel(b,c,l,n,e,h):v(c.crop,!0)&&(w=d.isInsidePlot(l.x,l.y)&&d.isInsidePlot(l.x+n.width,l.y+n.height)),c.shape&&!q))b[h?"attr":"animate"]({anchorX:f?d.plotWidth-a.plotY:a.plotX,anchorY:f?d.plotHeight-a.plotX:a.plotY});w||(b.attr({y:-9999}),b.placed=!1)};h.prototype.justifyDataLabel=function(a,b,c,e,g,h){var d=this.chart,f=b.align,l=b.verticalAlign,m,n,q=a.box?0:a.padding||0;m=c.x+q;0>m&&("right"===f?b.align="left":b.x=-m,n=!0);m=c.x+e.width-q;m>d.plotWidth&&("left"===
f?b.align="right":b.x=d.plotWidth-m,n=!0);m=c.y+q;0>m&&("bottom"===l?b.verticalAlign="top":b.y=-m,n=!0);m=c.y+e.height-q;m>d.plotHeight&&("top"===l?b.verticalAlign="bottom":b.y=d.plotHeight-m,n=!0);n&&(a.placed=!h,a.align(b,null,g));return n};m.pie&&(m.pie.prototype.drawDataLabels=function(){var c=this,b=c.data,d,e=c.chart,g=c.options.dataLabels,l=v(g.connectorPadding,10),m=v(g.connectorWidth,1),n=e.plotWidth,r=e.plotHeight,w,D=c.center,q=D[2]/2,A=D[1],E,F,k,u,N=[[],[]],M,P,I,Q,z=[0,0,0,0];c.visible&&
(g.enabled||c._hasPointLabels)&&(p(b,function(a){a.dataLabel&&a.visible&&a.dataLabel.shortened&&(a.dataLabel.attr({width:"auto"}).css({width:"auto",textOverflow:"clip"}),a.dataLabel.shortened=!1)}),h.prototype.drawDataLabels.apply(c),p(b,function(a){a.dataLabel&&a.visible&&(N[a.half].push(a),a.dataLabel._pos=null)}),p(N,function(b,f){var h,m,t=b.length,x=[],w;if(t)for(c.sortByAngle(b,f-.5),0<c.maxLabelDistance&&(h=Math.max(0,A-q-c.maxLabelDistance),m=Math.min(A+q+c.maxLabelDistance,e.plotHeight),
p(b,function(a){0<a.labelDistance&&a.dataLabel&&(a.top=Math.max(0,A-q-a.labelDistance),a.bottom=Math.min(A+q+a.labelDistance,e.plotHeight),w=a.dataLabel.getBBox().height||21,a.positionsIndex=x.push({target:a.labelPos[1]-a.top+w/2,size:w,rank:a.y})-1)}),a.distribute(x,m+w-h)),Q=0;Q<t;Q++)d=b[Q],m=d.positionsIndex,k=d.labelPos,E=d.dataLabel,I=!1===d.visible?"hidden":"inherit",P=h=k[1],x&&G(x[m])&&(void 0===x[m].pos?I="hidden":(u=x[m].size,P=d.top+x[m].pos)),delete d.positionIndex,M=g.justify?D[0]+(f?
-1:1)*(q+d.labelDistance):c.getX(P<d.top+2||P>d.bottom-2?h:P,f,d),E._attr={visibility:I,align:k[6]},E._pos={x:M+g.x+({left:l,right:-l}[k[6]]||0),y:P+g.y-10},k.x=M,k.y=P,v(g.crop,!0)&&(F=E.getBBox().width,h=null,M-F<l?(h=Math.round(F-M+l),z[3]=Math.max(h,z[3])):M+F>n-l&&(h=Math.round(M+F-n+l),z[1]=Math.max(h,z[1])),0>P-u/2?z[0]=Math.max(Math.round(-P+u/2),z[0]):P+u/2>r&&(z[2]=Math.max(Math.round(P+u/2-r),z[2])),E.sideOverflow=h)}),0===B(z)||this.verifyDataLabelOverflow(z))&&(this.placeDataLabels(),
m&&p(this.points,function(a){var b;w=a.connector;if((E=a.dataLabel)&&E._pos&&a.visible&&0<a.labelDistance){I=E._attr.visibility;if(b=!w)a.connector=w=e.renderer.path().addClass("highcharts-data-label-connector  highcharts-color-"+a.colorIndex).add(c.dataLabelsGroup),w.attr({"stroke-width":m,stroke:g.connectorColor||a.color||"#666666"});w[b?"attr":"animate"]({d:c.connectorPath(a.labelPos)});w.attr("visibility",I)}else w&&(a.connector=w.destroy())}))},m.pie.prototype.connectorPath=function(a){var b=
a.x,c=a.y;return v(this.options.dataLabels.softConnector,!0)?["M",b+("left"===a[6]?5:-5),c,"C",b,c,2*a[2]-a[4],2*a[3]-a[5],a[2],a[3],"L",a[4],a[5]]:["M",b+("left"===a[6]?5:-5),c,"L",a[2],a[3],"L",a[4],a[5]]},m.pie.prototype.placeDataLabels=function(){p(this.points,function(a){var b=a.dataLabel;b&&a.visible&&((a=b._pos)?(b.sideOverflow&&(b._attr.width=b.getBBox().width-b.sideOverflow,b.css({width:b._attr.width+"px",textOverflow:"ellipsis"}),b.shortened=!0),b.attr(b._attr),b[b.moved?"animate":"attr"](a),
b.moved=!0):b&&b.attr({y:-9999}))},this)},m.pie.prototype.alignDataLabel=w,m.pie.prototype.verifyDataLabelOverflow=function(a){var b=this.center,c=this.options,f=c.center,g=c.minSize||80,h,l=null!==c.size;l||(null!==f[0]?h=Math.max(b[2]-Math.max(a[1],a[3]),g):(h=Math.max(b[2]-a[1]-a[3],g),b[0]+=(a[3]-a[1])/2),null!==f[1]?h=Math.max(Math.min(h,b[2]-Math.max(a[0],a[2])),g):(h=Math.max(Math.min(h,b[2]-a[0]-a[2]),g),b[1]+=(a[0]-a[2])/2),h<b[2]?(b[2]=h,b[3]=Math.min(e(c.innerSize||0,h),h),this.translate(b),
this.drawDataLabels&&this.drawDataLabels()):l=!0);return l});m.column&&(m.column.prototype.alignDataLabel=function(a,b,c,e,g){var d=this.chart.inverted,f=a.series,l=a.dlBox||a.shapeArgs,m=v(a.below,a.plotY>v(this.translatedThreshold,f.yAxis.len)),p=v(c.inside,!!this.options.stacking);l&&(e=n(l),0>e.y&&(e.height+=e.y,e.y=0),l=e.y+e.height-f.yAxis.len,0<l&&(e.height-=l),d&&(e={x:f.yAxis.len-e.y-e.height,y:f.xAxis.len-e.x-e.width,width:e.height,height:e.width}),p||(d?(e.x+=m?0:e.width,e.width=0):(e.y+=
m?e.height:0,e.height=0)));c.align=v(c.align,!d||p?"center":m?"right":"left");c.verticalAlign=v(c.verticalAlign,d||p?"middle":m?"top":"bottom");h.prototype.alignDataLabel.call(this,a,b,c,e,g);a.isLabelJustified&&a.contrastColor&&a.dataLabel.css({color:a.contrastColor})})})(N);(function(a){var D=a.Chart,B=a.each,G=a.objectEach,p=a.pick;a=a.addEvent;a(D.prototype,"render",function(){var a=[];B(this.labelCollectors||[],function(g){a=a.concat(g())});B(this.yAxis||[],function(g){g.options.stackLabels&&
!g.options.stackLabels.allowOverlap&&G(g.stacks,function(g){G(g,function(g){a.push(g.label)})})});B(this.series||[],function(g){var l=g.options.dataLabels,n=g.dataLabelCollections||["dataLabel"];(l.enabled||g._hasPointLabels)&&!l.allowOverlap&&g.visible&&B(n,function(l){B(g.points,function(g){g[l]&&(g[l].labelrank=p(g.labelrank,g.shapeArgs&&g.shapeArgs.height),a.push(g[l]))})})});this.hideOverlappingLabels(a)});D.prototype.hideOverlappingLabels=function(a){var g=a.length,p,n,w,v,e,h,m,c,f,b=function(a,
b,c,f,e,g,h,l){return!(e>a+c||e+h<a||g>b+f||g+l<b)};for(n=0;n<g;n++)if(p=a[n])p.oldOpacity=p.opacity,p.newOpacity=1,p.width||(w=p.getBBox(),p.width=w.width,p.height=w.height);a.sort(function(a,b){return(b.labelrank||0)-(a.labelrank||0)});for(n=0;n<g;n++)for(w=a[n],p=n+1;p<g;++p)if(v=a[p],w&&v&&w!==v&&w.placed&&v.placed&&0!==w.newOpacity&&0!==v.newOpacity&&(e=w.alignAttr,h=v.alignAttr,m=w.parentGroup,c=v.parentGroup,f=2*(w.box?0:w.padding||0),e=b(e.x+m.translateX,e.y+m.translateY,w.width-f,w.height-
f,h.x+c.translateX,h.y+c.translateY,v.width-f,v.height-f)))(w.labelrank<v.labelrank?w:v).newOpacity=0;B(a,function(a){var b,c;a&&(c=a.newOpacity,a.oldOpacity!==c&&a.placed&&(c?a.show(!0):b=function(){a.hide()},a.alignAttr.opacity=c,a[a.isOld?"animate":"attr"](a.alignAttr,null,b)),a.isOld=!0)})}})(N);(function(a){var D=a.addEvent,B=a.Chart,G=a.createElement,p=a.css,g=a.defaultOptions,l=a.defaultPlotOptions,r=a.each,n=a.extend,w=a.fireEvent,v=a.hasTouch,e=a.inArray,h=a.isObject,m=a.Legend,c=a.merge,
f=a.pick,b=a.Point,d=a.Series,y=a.seriesTypes,H=a.svg,J;J=a.TrackerMixin={drawTrackerPoint:function(){var a=this,b=a.chart.pointer,c=function(a){var c=b.getPointFromEvent(a);void 0!==c&&(b.isDirectTouch=!0,c.onMouseOver(a))};r(a.points,function(a){a.graphic&&(a.graphic.element.point=a);a.dataLabel&&(a.dataLabel.div?a.dataLabel.div.point=a:a.dataLabel.element.point=a)});a._hasTracking||(r(a.trackerGroups,function(d){if(a[d]){a[d].addClass("highcharts-tracker").on("mouseover",c).on("mouseout",function(a){b.onTrackerMouseOut(a)});
if(v)a[d].on("touchstart",c);a.options.cursor&&a[d].css(p).css({cursor:a.options.cursor})}}),a._hasTracking=!0)},drawTrackerGraph:function(){var a=this,b=a.options,c=b.trackByArea,d=[].concat(c?a.areaPath:a.graphPath),f=d.length,e=a.chart,g=e.pointer,h=e.renderer,l=e.options.tooltip.snap,k=a.tracker,m,n=function(){if(e.hoverSeries!==a)a.onMouseOver()},p="rgba(192,192,192,"+(H?.0001:.002)+")";if(f&&!c)for(m=f+1;m--;)"M"===d[m]&&d.splice(m+1,0,d[m+1]-l,d[m+2],"L"),(m&&"M"===d[m]||m===f)&&d.splice(m,
0,"L",d[m-2]+l,d[m-1]);k?k.attr({d:d}):a.graph&&(a.tracker=h.path(d).attr({"stroke-linejoin":"round",visibility:a.visible?"visible":"hidden",stroke:p,fill:c?p:"none","stroke-width":a.graph.strokeWidth()+(c?0:2*l),zIndex:2}).add(a.group),r([a.tracker,a.markerGroup],function(a){a.addClass("highcharts-tracker").on("mouseover",n).on("mouseout",function(a){g.onTrackerMouseOut(a)});b.cursor&&a.css({cursor:b.cursor});if(v)a.on("touchstart",n)}))}};y.column&&(y.column.prototype.drawTracker=J.drawTrackerPoint);
y.pie&&(y.pie.prototype.drawTracker=J.drawTrackerPoint);y.scatter&&(y.scatter.prototype.drawTracker=J.drawTrackerPoint);n(m.prototype,{setItemEvents:function(a,b,d){var f=this,e=f.chart.renderer.boxWrapper,g="highcharts-legend-"+(a.series?"point":"series")+"-active";(d?b:a.legendGroup).on("mouseover",function(){a.setState("hover");e.addClass(g);b.css(f.options.itemHoverStyle)}).on("mouseout",function(){b.css(c(a.visible?f.itemStyle:f.itemHiddenStyle));e.removeClass(g);a.setState()}).on("click",function(b){var c=
function(){a.setVisible&&a.setVisible()};b={browserEvent:b};a.firePointEvent?a.firePointEvent("legendItemClick",b,c):w(a,"legendItemClick",b,c)})},createCheckboxForItem:function(a){a.checkbox=G("input",{type:"checkbox",checked:a.selected,defaultChecked:a.selected},this.options.itemCheckboxStyle,this.chart.container);D(a.checkbox,"click",function(b){w(a.series||a,"checkboxClick",{checked:b.target.checked,item:a},function(){a.select()})})}});g.legend.itemStyle.cursor="pointer";n(B.prototype,{showResetZoom:function(){var a=
this,b=g.lang,c=a.options.chart.resetZoomButton,d=c.theme,f=d.states,e="chart"===c.relativeTo?null:"plotBox";this.resetZoomButton=a.renderer.button(b.resetZoom,null,null,function(){a.zoomOut()},d,f&&f.hover).attr({align:c.position.align,title:b.resetZoomTitle}).addClass("highcharts-reset-zoom").add().align(c.position,!1,e)},zoomOut:function(){var a=this;w(a,"selection",{resetSelection:!0},function(){a.zoom()})},zoom:function(a){var b,c=this.pointer,d=!1,e;!a||a.resetSelection?(r(this.axes,function(a){b=
a.zoom()}),c.initiated=!1):r(a.xAxis.concat(a.yAxis),function(a){var f=a.axis;c[f.isXAxis?"zoomX":"zoomY"]&&(b=f.zoom(a.min,a.max),f.displayBtn&&(d=!0))});e=this.resetZoomButton;d&&!e?this.showResetZoom():!d&&h(e)&&(this.resetZoomButton=e.destroy());b&&this.redraw(f(this.options.chart.animation,a&&a.animation,100>this.pointCount))},pan:function(a,b){var c=this,d=c.hoverPoints,f;d&&r(d,function(a){a.setState()});r("xy"===b?[1,0]:[1],function(b){b=c[b?"xAxis":"yAxis"][0];var d=b.horiz,e=a[d?"chartX":
"chartY"],d=d?"mouseDownX":"mouseDownY",g=c[d],k=(b.pointRange||0)/2,h=b.getExtremes(),l=b.toValue(g-e,!0)+k,k=b.toValue(g+b.len-e,!0)-k,m=k<l,g=m?k:l,l=m?l:k,k=Math.min(h.dataMin,b.toValue(b.toPixels(h.min)-b.minPixelPadding)),m=Math.max(h.dataMax,b.toValue(b.toPixels(h.max)+b.minPixelPadding)),n;n=k-g;0<n&&(l+=n,g=k);n=l-m;0<n&&(l=m,g-=n);b.series.length&&g!==h.min&&l!==h.max&&(b.setExtremes(g,l,!1,!1,{trigger:"pan"}),f=!0);c[d]=e});f&&c.redraw(!1);p(c.container,{cursor:"move"})}});n(b.prototype,
{select:function(a,b){var c=this,d=c.series,g=d.chart;a=f(a,!c.selected);c.firePointEvent(a?"select":"unselect",{accumulate:b},function(){c.selected=c.options.selected=a;d.options.data[e(c,d.data)]=c.options;c.setState(a&&"select");b||r(g.getSelectedPoints(),function(a){a.selected&&a!==c&&(a.selected=a.options.selected=!1,d.options.data[e(a,d.data)]=a.options,a.setState(""),a.firePointEvent("unselect"))})})},onMouseOver:function(a){var b=this.series.chart,c=b.pointer;a=a?c.normalize(a):c.getChartCoordinatesFromPoint(this,
b.inverted);c.runPointActions(a,this)},onMouseOut:function(){var a=this.series.chart;this.firePointEvent("mouseOut");r(a.hoverPoints||[],function(a){a.setState()});a.hoverPoints=a.hoverPoint=null},importEvents:function(){if(!this.hasImportedEvents){var b=this,d=c(b.series.options.point,b.options).events;b.events=d;a.objectEach(d,function(a,c){D(b,c,a)});this.hasImportedEvents=!0}},setState:function(a,b){var c=Math.floor(this.plotX),d=this.plotY,e=this.series,g=e.options.states[a]||{},h=l[e.type].marker&&
e.options.marker,m=h&&!1===h.enabled,p=h&&h.states&&h.states[a]||{},k=!1===p.enabled,t=e.stateMarkerGraphic,r=this.marker||{},v=e.chart,w=e.halo,y,B=h&&e.markerAttribs;a=a||"";if(!(a===this.state&&!b||this.selected&&"select"!==a||!1===g.enabled||a&&(k||m&&!1===p.enabled)||a&&r.states&&r.states[a]&&!1===r.states[a].enabled)){B&&(y=e.markerAttribs(this,a));if(this.graphic)this.state&&this.graphic.removeClass("highcharts-point-"+this.state),a&&this.graphic.addClass("highcharts-point-"+a),this.graphic.animate(e.pointAttribs(this,
a),f(v.options.chart.animation,g.animation)),y&&this.graphic.animate(y,f(v.options.chart.animation,p.animation,h.animation)),t&&t.hide();else{if(a&&p){h=r.symbol||e.symbol;t&&t.currentSymbol!==h&&(t=t.destroy());if(t)t[b?"animate":"attr"]({x:y.x,y:y.y});else h&&(e.stateMarkerGraphic=t=v.renderer.symbol(h,y.x,y.y,y.width,y.height).add(e.markerGroup),t.currentSymbol=h);t&&t.attr(e.pointAttribs(this,a))}t&&(t[a&&v.isInsidePlot(c,d,v.inverted)?"show":"hide"](),t.element.point=this)}(c=g.halo)&&c.size?
(w||(e.halo=w=v.renderer.path().add((this.graphic||t).parentGroup)),w[b?"animate":"attr"]({d:this.haloPath(c.size)}),w.attr({"class":"highcharts-halo highcharts-color-"+f(this.colorIndex,e.colorIndex)}),w.point=this,w.attr(n({fill:this.color||e.color,"fill-opacity":c.opacity,zIndex:-1},c.attributes))):w&&w.point&&w.point.haloPath&&w.animate({d:w.point.haloPath(0)});this.state=a}},haloPath:function(a){return this.series.chart.renderer.symbols.circle(Math.floor(this.plotX)-a,this.plotY-a,2*a,2*a)}});
n(d.prototype,{onMouseOver:function(){var a=this.chart,b=a.hoverSeries;if(b&&b!==this)b.onMouseOut();this.options.events.mouseOver&&w(this,"mouseOver");this.setState("hover");a.hoverSeries=this},onMouseOut:function(){var a=this.options,b=this.chart,c=b.tooltip,d=b.hoverPoint;b.hoverSeries=null;if(d)d.onMouseOut();this&&a.events.mouseOut&&w(this,"mouseOut");!c||this.stickyTracking||c.shared&&!this.noSharedTooltip||c.hide();this.setState()},setState:function(a){var b=this,c=b.options,d=b.graph,e=c.states,
g=c.lineWidth,c=0;a=a||"";if(b.state!==a&&(r([b.group,b.markerGroup,b.dataLabelsGroup],function(c){c&&(b.state&&c.removeClass("highcharts-series-"+b.state),a&&c.addClass("highcharts-series-"+a))}),b.state=a,!e[a]||!1!==e[a].enabled)&&(a&&(g=e[a].lineWidth||g+(e[a].lineWidthPlus||0)),d&&!d.dashstyle))for(g={"stroke-width":g},d.animate(g,f(b.chart.options.chart.animation,e[a]&&e[a].animation));b["zone-graph-"+c];)b["zone-graph-"+c].attr(g),c+=1},setVisible:function(a,b){var c=this,d=c.chart,e=c.legendItem,
f,g=d.options.chart.ignoreHiddenSeries,h=c.visible;f=(c.visible=a=c.options.visible=c.userOptions.visible=void 0===a?!h:a)?"show":"hide";r(["group","dataLabelsGroup","markerGroup","tracker","tt"],function(a){if(c[a])c[a][f]()});if(d.hoverSeries===c||(d.hoverPoint&&d.hoverPoint.series)===c)c.onMouseOut();e&&d.legend.colorizeItem(c,a);c.isDirty=!0;c.options.stacking&&r(d.series,function(a){a.options.stacking&&a.visible&&(a.isDirty=!0)});r(c.linkedSeries,function(b){b.setVisible(a,!1)});g&&(d.isDirtyBox=
!0);!1!==b&&d.redraw();w(c,f)},show:function(){this.setVisible(!0)},hide:function(){this.setVisible(!1)},select:function(a){this.selected=a=void 0===a?!this.selected:a;this.checkbox&&(this.checkbox.checked=a);w(this,a?"select":"unselect")},drawTracker:J.drawTrackerGraph})})(N);(function(a){var D=a.Chart,B=a.each,G=a.inArray,p=a.isArray,g=a.isObject,l=a.pick,r=a.splat;D.prototype.setResponsive=function(g){var l=this.options.responsive,n=[],e=this.currentResponsive;l&&l.rules&&B(l.rules,function(e){void 0===
e._id&&(e._id=a.uniqueKey());this.matchResponsiveRule(e,n,g)},this);var h=a.merge.apply(0,a.map(n,function(e){return a.find(l.rules,function(a){return a._id===e}).chartOptions})),n=n.toString()||void 0;n!==(e&&e.ruleIds)&&(e&&this.update(e.undoOptions,g),n?(this.currentResponsive={ruleIds:n,mergedOptions:h,undoOptions:this.currentOptions(h)},this.update(h,g)):this.currentResponsive=void 0)};D.prototype.matchResponsiveRule=function(a,g){var n=a.condition;(n.callback||function(){return this.chartWidth<=
l(n.maxWidth,Number.MAX_VALUE)&&this.chartHeight<=l(n.maxHeight,Number.MAX_VALUE)&&this.chartWidth>=l(n.minWidth,0)&&this.chartHeight>=l(n.minHeight,0)}).call(this)&&g.push(a._id)};D.prototype.currentOptions=function(l){function n(e,h,l,c){var f;a.objectEach(e,function(a,d){if(!c&&-1<G(d,["series","xAxis","yAxis"]))for(a=r(a),l[d]=[],f=0;f<a.length;f++)h[d][f]&&(l[d][f]={},n(a[f],h[d][f],l[d][f],c+1));else g(a)?(l[d]=p(a)?[]:{},n(a,h[d]||{},l[d],c+1)):l[d]=h[d]||null})}var v={};n(l,this.options,v,
0);return v}})(N);return N});


==> spe-aplcache-framework/js/bootstrap.js <==
/*!
 * Bootstrap v3.3.6 (http://getbootstrap.com)
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under the MIT license
 */

if (typeof jQuery === 'undefined') {
  throw new Error('Bootstrap\'s JavaScript requires jQuery')
}

+function ($) {
  'use strict';
  var version = $.fn.jquery.split(' ')[0].split('.')
  if ((version[0] < 2 && version[1] < 9) || (version[0] == 1 && version[1] == 9 && version[2] < 1) || (version[0] > 2)) {
    throw new Error('Bootstrap\'s JavaScript requires jQuery version 1.9.1 or higher, but lower than version 3')
  }
}(jQuery);

/* ========================================================================
 * Bootstrap: transition.js v3.3.6
 * http://getbootstrap.com/javascript/#transitions
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // CSS TRANSITION SUPPORT (Shoutout: http://www.modernizr.com/)
  // ============================================================

  function transitionEnd() {
    var el = document.createElement('bootstrap')

    var transEndEventNames = {
      WebkitTransition : 'webkitTransitionEnd',
      MozTransition    : 'transitionend',
      OTransition      : 'oTransitionEnd otransitionend',
      transition       : 'transitionend'
    }

    for (var name in transEndEventNames) {
      if (el.style[name] !== undefined) {
        return { end: transEndEventNames[name] }
      }
    }

    return false // explicit for ie8 (  ._.)
  }

  // http://blog.alexmaccaw.com/css-transitions
  $.fn.emulateTransitionEnd = function (duration) {
    var called = false
    var $el = this
    $(this).one('bsTransitionEnd', function () { called = true })
    var callback = function () { if (!called) $($el).trigger($.support.transition.end) }
    setTimeout(callback, duration)
    return this
  }

  $(function () {
    $.support.transition = transitionEnd()

    if (!$.support.transition) return

    $.event.special.bsTransitionEnd = {
      bindType: $.support.transition.end,
      delegateType: $.support.transition.end,
      handle: function (e) {
        if ($(e.target).is(this)) return e.handleObj.handler.apply(this, arguments)
      }
    }
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: alert.js v3.3.6
 * http://getbootstrap.com/javascript/#alerts
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // ALERT CLASS DEFINITION
  // ======================

  var dismiss = '[data-dismiss="alert"]'
  var Alert   = function (el) {
    $(el).on('click', dismiss, this.close)
  }

  Alert.VERSION = '3.3.6'

  Alert.TRANSITION_DURATION = 150

  Alert.prototype.close = function (e) {
    var $this    = $(this)
    var selector = $this.attr('data-target')

    if (!selector) {
      selector = $this.attr('href')
      selector = selector && selector.replace(/.*(?=#[^\s]*$)/, '') // strip for ie7
    }

    var $parent = $(selector)

    if (e) e.preventDefault()

    if (!$parent.length) {
      $parent = $this.closest('.alert')
    }

    $parent.trigger(e = $.Event('close.bs.alert'))

    if (e.isDefaultPrevented()) return

    $parent.removeClass('in')

    function removeElement() {
      // detach from parent, fire event then clean up data
      $parent.detach().trigger('closed.bs.alert').remove()
    }

    $.support.transition && $parent.hasClass('fade') ?
      $parent
        .one('bsTransitionEnd', removeElement)
        .emulateTransitionEnd(Alert.TRANSITION_DURATION) :
      removeElement()
  }


  // ALERT PLUGIN DEFINITION
  // =======================

  function Plugin(option) {
    return this.each(function () {
      var $this = $(this)
      var data  = $this.data('bs.alert')

      if (!data) $this.data('bs.alert', (data = new Alert(this)))
      if (typeof option == 'string') data[option].call($this)
    })
  }

  var old = $.fn.alert

  $.fn.alert             = Plugin
  $.fn.alert.Constructor = Alert


  // ALERT NO CONFLICT
  // =================

  $.fn.alert.noConflict = function () {
    $.fn.alert = old
    return this
  }


  // ALERT DATA-API
  // ==============

  $(document).on('click.bs.alert.data-api', dismiss, Alert.prototype.close)

}(jQuery);

/* ========================================================================
 * Bootstrap: button.js v3.3.6
 * http://getbootstrap.com/javascript/#buttons
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // BUTTON PUBLIC CLASS DEFINITION
  // ==============================

  var Button = function (element, options) {
    this.$element  = $(element)
    this.options   = $.extend({}, Button.DEFAULTS, options)
    this.isLoading = false
  }

  Button.VERSION  = '3.3.6'

  Button.DEFAULTS = {
    loadingText: 'loading...'
  }

  Button.prototype.setState = function (state) {
    var d    = 'disabled'
    var $el  = this.$element
    var val  = $el.is('input') ? 'val' : 'html'
    var data = $el.data()

    state += 'Text'

    if (data.resetText == null) $el.data('resetText', $el[val]())

    // push to event loop to allow forms to submit
    setTimeout($.proxy(function () {
      $el[val](data[state] == null ? this.options[state] : data[state])

      if (state == 'loadingText') {
        this.isLoading = true
        $el.addClass(d).attr(d, d)
      } else if (this.isLoading) {
        this.isLoading = false
        $el.removeClass(d).removeAttr(d)
      }
    }, this), 0)
  }

  Button.prototype.toggle = function () {
    var changed = true
    var $parent = this.$element.closest('[data-toggle="buttons"]')

    if ($parent.length) {
      var $input = this.$element.find('input')
      if ($input.prop('type') == 'radio') {
        if ($input.prop('checked')) changed = false
        $parent.find('.active').removeClass('active')
        this.$element.addClass('active')
      } else if ($input.prop('type') == 'checkbox') {
        if (($input.prop('checked')) !== this.$element.hasClass('active')) changed = false
        this.$element.toggleClass('active')
      }
      $input.prop('checked', this.$element.hasClass('active'))
      if (changed) $input.trigger('change')
    } else {
      this.$element.attr('aria-pressed', !this.$element.hasClass('active'))
      this.$element.toggleClass('active')
    }
  }


  // BUTTON PLUGIN DEFINITION
  // ========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.button')
      var options = typeof option == 'object' && option

      if (!data) $this.data('bs.button', (data = new Button(this, options)))

      if (option == 'toggle') data.toggle()
      else if (option) data.setState(option)
    })
  }

  var old = $.fn.button

  $.fn.button             = Plugin
  $.fn.button.Constructor = Button


  // BUTTON NO CONFLICT
  // ==================

  $.fn.button.noConflict = function () {
    $.fn.button = old
    return this
  }


  // BUTTON DATA-API
  // ===============

  $(document)
    .on('click.bs.button.data-api', '[data-toggle^="button"]', function (e) {
      var $btn = $(e.target)
      if (!$btn.hasClass('btn')) $btn = $btn.closest('.btn')
      Plugin.call($btn, 'toggle')
      if (!($(e.target).is('input[type="radio"]') || $(e.target).is('input[type="checkbox"]'))) e.preventDefault()
    })
    .on('focus.bs.button.data-api blur.bs.button.data-api', '[data-toggle^="button"]', function (e) {
      $(e.target).closest('.btn').toggleClass('focus', /^focus(in)?$/.test(e.type))
    })

}(jQuery);

/* ========================================================================
 * Bootstrap: carousel.js v3.3.6
 * http://getbootstrap.com/javascript/#carousel
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // CAROUSEL CLASS DEFINITION
  // =========================

  var Carousel = function (element, options) {
    this.$element    = $(element)
    this.$indicators = this.$element.find('.carousel-indicators')
    this.options     = options
    this.paused      = null
    this.sliding     = null
    this.interval    = null
    this.$active     = null
    this.$items      = null

    this.options.keyboard && this.$element.on('keydown.bs.carousel', $.proxy(this.keydown, this))

    this.options.pause == 'hover' && !('ontouchstart' in document.documentElement) && this.$element
      .on('mouseenter.bs.carousel', $.proxy(this.pause, this))
      .on('mouseleave.bs.carousel', $.proxy(this.cycle, this))
  }

  Carousel.VERSION  = '3.3.6'

  Carousel.TRANSITION_DURATION = 600

  Carousel.DEFAULTS = {
    interval: 5000,
    pause: 'hover',
    wrap: true,
    keyboard: true
  }

  Carousel.prototype.keydown = function (e) {
    if (/input|textarea/i.test(e.target.tagName)) return
    switch (e.which) {
      case 37: this.prev(); break
      case 39: this.next(); break
      default: return
    }

    e.preventDefault()
  }

  Carousel.prototype.cycle = function (e) {
    e || (this.paused = false)

    this.interval && clearInterval(this.interval)

    this.options.interval
      && !this.paused
      && (this.interval = setInterval($.proxy(this.next, this), this.options.interval))

    return this
  }

  Carousel.prototype.getItemIndex = function (item) {
    this.$items = item.parent().children('.item')
    return this.$items.index(item || this.$active)
  }

  Carousel.prototype.getItemForDirection = function (direction, active) {
    var activeIndex = this.getItemIndex(active)
    var willWrap = (direction == 'prev' && activeIndex === 0)
                || (direction == 'next' && activeIndex == (this.$items.length - 1))
    if (willWrap && !this.options.wrap) return active
    var delta = direction == 'prev' ? -1 : 1
    var itemIndex = (activeIndex + delta) % this.$items.length
    return this.$items.eq(itemIndex)
  }

  Carousel.prototype.to = function (pos) {
    var that        = this
    var activeIndex = this.getItemIndex(this.$active = this.$element.find('.item.active'))

    if (pos > (this.$items.length - 1) || pos < 0) return

    if (this.sliding)       return this.$element.one('slid.bs.carousel', function () { that.to(pos) }) // yes, "slid"
    if (activeIndex == pos) return this.pause().cycle()

    return this.slide(pos > activeIndex ? 'next' : 'prev', this.$items.eq(pos))
  }

  Carousel.prototype.pause = function (e) {
    e || (this.paused = true)

    if (this.$element.find('.next, .prev').length && $.support.transition) {
      this.$element.trigger($.support.transition.end)
      this.cycle(true)
    }

    this.interval = clearInterval(this.interval)

    return this
  }

  Carousel.prototype.next = function () {
    if (this.sliding) return
    return this.slide('next')
  }

  Carousel.prototype.prev = function () {
    if (this.sliding) return
    return this.slide('prev')
  }

  Carousel.prototype.slide = function (type, next) {
    var $active   = this.$element.find('.item.active')
    var $next     = next || this.getItemForDirection(type, $active)
    var isCycling = this.interval
    var direction = type == 'next' ? 'left' : 'right'
    var that      = this

    if ($next.hasClass('active')) return (this.sliding = false)

    var relatedTarget = $next[0]
    var slideEvent = $.Event('slide.bs.carousel', {
      relatedTarget: relatedTarget,
      direction: direction
    })
    this.$element.trigger(slideEvent)
    if (slideEvent.isDefaultPrevented()) return

    this.sliding = true

    isCycling && this.pause()

    if (this.$indicators.length) {
      this.$indicators.find('.active').removeClass('active')
      var $nextIndicator = $(this.$indicators.children()[this.getItemIndex($next)])
      $nextIndicator && $nextIndicator.addClass('active')
    }

    var slidEvent = $.Event('slid.bs.carousel', { relatedTarget: relatedTarget, direction: direction }) // yes, "slid"
    if ($.support.transition && this.$element.hasClass('slide')) {
      $next.addClass(type)
      $next[0].offsetWidth // force reflow
      $active.addClass(direction)
      $next.addClass(direction)
      $active
        .one('bsTransitionEnd', function () {
          $next.removeClass([type, direction].join(' ')).addClass('active')
          $active.removeClass(['active', direction].join(' '))
          that.sliding = false
          setTimeout(function () {
            that.$element.trigger(slidEvent)
          }, 0)
        })
        .emulateTransitionEnd(Carousel.TRANSITION_DURATION)
    } else {
      $active.removeClass('active')
      $next.addClass('active')
      this.sliding = false
      this.$element.trigger(slidEvent)
    }

    isCycling && this.cycle()

    return this
  }


  // CAROUSEL PLUGIN DEFINITION
  // ==========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.carousel')
      var options = $.extend({}, Carousel.DEFAULTS, $this.data(), typeof option == 'object' && option)
      var action  = typeof option == 'string' ? option : options.slide

      if (!data) $this.data('bs.carousel', (data = new Carousel(this, options)))
      if (typeof option == 'number') data.to(option)
      else if (action) data[action]()
      else if (options.interval) data.pause().cycle()
    })
  }

  var old = $.fn.carousel

  $.fn.carousel             = Plugin
  $.fn.carousel.Constructor = Carousel


  // CAROUSEL NO CONFLICT
  // ====================

  $.fn.carousel.noConflict = function () {
    $.fn.carousel = old
    return this
  }


  // CAROUSEL DATA-API
  // =================

  var clickHandler = function (e) {
    var href
    var $this   = $(this)
    var $target = $($this.attr('data-target') || (href = $this.attr('href')) && href.replace(/.*(?=#[^\s]+$)/, '')) // strip for ie7
    if (!$target.hasClass('carousel')) return
    var options = $.extend({}, $target.data(), $this.data())
    var slideIndex = $this.attr('data-slide-to')
    if (slideIndex) options.interval = false

    Plugin.call($target, options)

    if (slideIndex) {
      $target.data('bs.carousel').to(slideIndex)
    }

    e.preventDefault()
  }

  $(document)
    .on('click.bs.carousel.data-api', '[data-slide]', clickHandler)
    .on('click.bs.carousel.data-api', '[data-slide-to]', clickHandler)

  $(window).on('load', function () {
    $('[data-ride="carousel"]').each(function () {
      var $carousel = $(this)
      Plugin.call($carousel, $carousel.data())
    })
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: collapse.js v3.3.6
 * http://getbootstrap.com/javascript/#collapse
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // COLLAPSE PUBLIC CLASS DEFINITION
  // ================================

  var Collapse = function (element, options) {
    this.$element      = $(element)
    this.options       = $.extend({}, Collapse.DEFAULTS, options)
    this.$trigger      = $('[data-toggle="collapse"][href="#' + element.id + '"],' +
                           '[data-toggle="collapse"][data-target="#' + element.id + '"]')
    this.transitioning = null

    if (this.options.parent) {
      this.$parent = this.getParent()
    } else {
      this.addAriaAndCollapsedClass(this.$element, this.$trigger)
    }

    if (this.options.toggle) this.toggle()
  }

  Collapse.VERSION  = '3.3.6'

  Collapse.TRANSITION_DURATION = 350

  Collapse.DEFAULTS = {
    toggle: true
  }

  Collapse.prototype.dimension = function () {
    var hasWidth = this.$element.hasClass('width')
    return hasWidth ? 'width' : 'height'
  }

  Collapse.prototype.show = function () {
    if (this.transitioning || this.$element.hasClass('in')) return

    var activesData
    var actives = this.$parent && this.$parent.children('.panel').children('.in, .collapsing')

    if (actives && actives.length) {
      activesData = actives.data('bs.collapse')
      if (activesData && activesData.transitioning) return
    }

    var startEvent = $.Event('show.bs.collapse')
    this.$element.trigger(startEvent)
    if (startEvent.isDefaultPrevented()) return

    if (actives && actives.length) {
      Plugin.call(actives, 'hide')
      activesData || actives.data('bs.collapse', null)
    }

    var dimension = this.dimension()

    this.$element
      .removeClass('collapse')
      .addClass('collapsing')[dimension](0)
      .attr('aria-expanded', true)

    this.$trigger
      .removeClass('collapsed')
      .attr('aria-expanded', true)

    this.transitioning = 1

    var complete = function () {
      this.$element
        .removeClass('collapsing')
        .addClass('collapse in')[dimension]('')
      this.transitioning = 0
      this.$element
        .trigger('shown.bs.collapse')
    }

    if (!$.support.transition) return complete.call(this)

    var scrollSize = $.camelCase(['scroll', dimension].join('-'))

    this.$element
      .one('bsTransitionEnd', $.proxy(complete, this))
      .emulateTransitionEnd(Collapse.TRANSITION_DURATION)[dimension](this.$element[0][scrollSize])
  }

  Collapse.prototype.hide = function () {
    if (this.transitioning || !this.$element.hasClass('in')) return

    var startEvent = $.Event('hide.bs.collapse')
    this.$element.trigger(startEvent)
    if (startEvent.isDefaultPrevented()) return

    var dimension = this.dimension()

    this.$element[dimension](this.$element[dimension]())[0].offsetHeight

    this.$element
      .addClass('collapsing')
      .removeClass('collapse in')
      .attr('aria-expanded', false)

    this.$trigger
      .addClass('collapsed')
      .attr('aria-expanded', false)

    this.transitioning = 1

    var complete = function () {
      this.transitioning = 0
      this.$element
        .removeClass('collapsing')
        .addClass('collapse')
        .trigger('hidden.bs.collapse')
    }

    if (!$.support.transition) return complete.call(this)

    this.$element
      [dimension](0)
      .one('bsTransitionEnd', $.proxy(complete, this))
      .emulateTransitionEnd(Collapse.TRANSITION_DURATION)
  }

  Collapse.prototype.toggle = function () {
    this[this.$element.hasClass('in') ? 'hide' : 'show']()
  }

  Collapse.prototype.getParent = function () {
    return $(this.options.parent)
      .find('[data-toggle="collapse"][data-parent="' + this.options.parent + '"]')
      .each($.proxy(function (i, element) {
        var $element = $(element)
        this.addAriaAndCollapsedClass(getTargetFromTrigger($element), $element)
      }, this))
      .end()
  }

  Collapse.prototype.addAriaAndCollapsedClass = function ($element, $trigger) {
    var isOpen = $element.hasClass('in')

    $element.attr('aria-expanded', isOpen)
    $trigger
      .toggleClass('collapsed', !isOpen)
      .attr('aria-expanded', isOpen)
  }

  function getTargetFromTrigger($trigger) {
    var href
    var target = $trigger.attr('data-target')
      || (href = $trigger.attr('href')) && href.replace(/.*(?=#[^\s]+$)/, '') // strip for ie7

    return $(target)
  }


  // COLLAPSE PLUGIN DEFINITION
  // ==========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.collapse')
      var options = $.extend({}, Collapse.DEFAULTS, $this.data(), typeof option == 'object' && option)

      if (!data && options.toggle && /show|hide/.test(option)) options.toggle = false
      if (!data) $this.data('bs.collapse', (data = new Collapse(this, options)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.collapse

  $.fn.collapse             = Plugin
  $.fn.collapse.Constructor = Collapse


  // COLLAPSE NO CONFLICT
  // ====================

  $.fn.collapse.noConflict = function () {
    $.fn.collapse = old
    return this
  }


  // COLLAPSE DATA-API
  // =================

  $(document).on('click.bs.collapse.data-api', '[data-toggle="collapse"]', function (e) {
    var $this   = $(this)

    if (!$this.attr('data-target')) e.preventDefault()

    var $target = getTargetFromTrigger($this)
    var data    = $target.data('bs.collapse')
    var option  = data ? 'toggle' : $this.data()

    Plugin.call($target, option)
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: dropdown.js v3.3.6
 * http://getbootstrap.com/javascript/#dropdowns
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // DROPDOWN CLASS DEFINITION
  // =========================

  var backdrop = '.dropdown-backdrop'
  var toggle   = '[data-toggle="dropdown"]'
  var Dropdown = function (element) {
    $(element).on('click.bs.dropdown', this.toggle)
  }

  Dropdown.VERSION = '3.3.6'

  function getParent($this) {
    var selector = $this.attr('data-target')

    if (!selector) {
      selector = $this.attr('href')
      selector = selector && /#[A-Za-z]/.test(selector) && selector.replace(/.*(?=#[^\s]*$)/, '') // strip for ie7
    }

    var $parent = selector && $(selector)

    return $parent && $parent.length ? $parent : $this.parent()
  }

  function clearMenus(e) {
    if (e && e.which === 3) return
    $(backdrop).remove()
    $(toggle).each(function () {
      var $this         = $(this)
      var $parent       = getParent($this)
      var relatedTarget = { relatedTarget: this }

      if (!$parent.hasClass('open')) return

      if (e && e.type == 'click' && /input|textarea/i.test(e.target.tagName) && $.contains($parent[0], e.target)) return

      $parent.trigger(e = $.Event('hide.bs.dropdown', relatedTarget))

      if (e.isDefaultPrevented()) return

      $this.attr('aria-expanded', 'false')
      $parent.removeClass('open').trigger($.Event('hidden.bs.dropdown', relatedTarget))
    })
  }

  Dropdown.prototype.toggle = function (e) {
    var $this = $(this)

    if ($this.is('.disabled, :disabled')) return

    var $parent  = getParent($this)
    var isActive = $parent.hasClass('open')

    clearMenus()

    if (!isActive) {
      if ('ontouchstart' in document.documentElement && !$parent.closest('.navbar-nav').length) {
        // if mobile we use a backdrop because click events don't delegate
        $(document.createElement('div'))
          .addClass('dropdown-backdrop')
          .insertAfter($(this))
          .on('click', clearMenus)
      }

      var relatedTarget = { relatedTarget: this }
      $parent.trigger(e = $.Event('show.bs.dropdown', relatedTarget))

      if (e.isDefaultPrevented()) return

      $this
        .trigger('focus')
        .attr('aria-expanded', 'true')

      $parent
        .toggleClass('open')
        .trigger($.Event('shown.bs.dropdown', relatedTarget))
    }

    return false
  }

  Dropdown.prototype.keydown = function (e) {
    if (!/(38|40|27|32)/.test(e.which) || /input|textarea/i.test(e.target.tagName)) return

    var $this = $(this)

    e.preventDefault()
    e.stopPropagation()

    if ($this.is('.disabled, :disabled')) return

    var $parent  = getParent($this)
    var isActive = $parent.hasClass('open')

    if (!isActive && e.which != 27 || isActive && e.which == 27) {
      if (e.which == 27) $parent.find(toggle).trigger('focus')
      return $this.trigger('click')
    }

    var desc = ' li:not(.disabled):visible a'
    var $items = $parent.find('.dropdown-menu' + desc)

    if (!$items.length) return

    var index = $items.index(e.target)

    if (e.which == 38 && index > 0)                 index--         // up
    if (e.which == 40 && index < $items.length - 1) index++         // down
    if (!~index)                                    index = 0

    $items.eq(index).trigger('focus')
  }


  // DROPDOWN PLUGIN DEFINITION
  // ==========================

  function Plugin(option) {
    return this.each(function () {
      var $this = $(this)
      var data  = $this.data('bs.dropdown')

      if (!data) $this.data('bs.dropdown', (data = new Dropdown(this)))
      if (typeof option == 'string') data[option].call($this)
    })
  }

  var old = $.fn.dropdown

  $.fn.dropdown             = Plugin
  $.fn.dropdown.Constructor = Dropdown


  // DROPDOWN NO CONFLICT
  // ====================

  $.fn.dropdown.noConflict = function () {
    $.fn.dropdown = old
    return this
  }


  // APPLY TO STANDARD DROPDOWN ELEMENTS
  // ===================================

  $(document)
    .on('click.bs.dropdown.data-api', clearMenus)
    .on('click.bs.dropdown.data-api', '.dropdown form', function (e) { e.stopPropagation() })
    .on('click.bs.dropdown.data-api', toggle, Dropdown.prototype.toggle)
    .on('keydown.bs.dropdown.data-api', toggle, Dropdown.prototype.keydown)
    .on('keydown.bs.dropdown.data-api', '.dropdown-menu', Dropdown.prototype.keydown)

}(jQuery);

/* ========================================================================
 * Bootstrap: modal.js v3.3.6
 * http://getbootstrap.com/javascript/#modals
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // MODAL CLASS DEFINITION
  // ======================

  var Modal = function (element, options) {
    this.options             = options
    this.$body               = $(document.body)
    this.$element            = $(element)
    this.$dialog             = this.$element.find('.modal-dialog')
    this.$backdrop           = null
    this.isShown             = null
    this.originalBodyPad     = null
    this.scrollbarWidth      = 0
    this.ignoreBackdropClick = false

    if (this.options.remote) {
      this.$element
        .find('.modal-content')
        .load(this.options.remote, $.proxy(function () {
          this.$element.trigger('loaded.bs.modal')
        }, this))
    }
  }

  Modal.VERSION  = '3.3.6'

  Modal.TRANSITION_DURATION = 300
  Modal.BACKDROP_TRANSITION_DURATION = 150

  Modal.DEFAULTS = {
    backdrop: true,
    keyboard: true,
    show: true
  }

  Modal.prototype.toggle = function (_relatedTarget) {
    return this.isShown ? this.hide() : this.show(_relatedTarget)
  }

  Modal.prototype.show = function (_relatedTarget) {
    var that = this
    var e    = $.Event('show.bs.modal', { relatedTarget: _relatedTarget })

    this.$element.trigger(e)

    if (this.isShown || e.isDefaultPrevented()) return

    this.isShown = true

    this.checkScrollbar()
    this.setScrollbar()
    this.$body.addClass('modal-open')

    this.escape()
    this.resize()

    this.$element.on('click.dismiss.bs.modal', '[data-dismiss="modal"]', $.proxy(this.hide, this))

    this.$dialog.on('mousedown.dismiss.bs.modal', function () {
      that.$element.one('mouseup.dismiss.bs.modal', function (e) {
        if ($(e.target).is(that.$element)) that.ignoreBackdropClick = true
      })
    })

    this.backdrop(function () {
      var transition = $.support.transition && that.$element.hasClass('fade')

      if (!that.$element.parent().length) {
        that.$element.appendTo(that.$body) // don't move modals dom position
      }

      that.$element
        .show()
        .scrollTop(0)

      that.adjustDialog()

      if (transition) {
        that.$element[0].offsetWidth // force reflow
      }

      that.$element.addClass('in')

      that.enforceFocus()

      var e = $.Event('shown.bs.modal', { relatedTarget: _relatedTarget })

      transition ?
        that.$dialog // wait for modal to slide in
          .one('bsTransitionEnd', function () {
            that.$element.trigger('focus').trigger(e)
          })
          .emulateTransitionEnd(Modal.TRANSITION_DURATION) :
        that.$element.trigger('focus').trigger(e)
    })
  }

  Modal.prototype.hide = function (e) {
    if (e) e.preventDefault()

    e = $.Event('hide.bs.modal')

    this.$element.trigger(e)

    if (!this.isShown || e.isDefaultPrevented()) return

    this.isShown = false

    this.escape()
    this.resize()

    $(document).off('focusin.bs.modal')

    this.$element
      .removeClass('in')
      .off('click.dismiss.bs.modal')
      .off('mouseup.dismiss.bs.modal')

    this.$dialog.off('mousedown.dismiss.bs.modal')

    $.support.transition && this.$element.hasClass('fade') ?
      this.$element
        .one('bsTransitionEnd', $.proxy(this.hideModal, this))
        .emulateTransitionEnd(Modal.TRANSITION_DURATION) :
      this.hideModal()
  }

  Modal.prototype.enforceFocus = function () {
    $(document)
      .off('focusin.bs.modal') // guard against infinite focus loop
      .on('focusin.bs.modal', $.proxy(function (e) {
        if (this.$element[0] !== e.target && !this.$element.has(e.target).length) {
          this.$element.trigger('focus')
        }
      }, this))
  }

  Modal.prototype.escape = function () {
    if (this.isShown && this.options.keyboard) {
      this.$element.on('keydown.dismiss.bs.modal', $.proxy(function (e) {
        e.which == 27 && this.hide()
      }, this))
    } else if (!this.isShown) {
      this.$element.off('keydown.dismiss.bs.modal')
    }
  }

  Modal.prototype.resize = function () {
    if (this.isShown) {
      $(window).on('resize.bs.modal', $.proxy(this.handleUpdate, this))
    } else {
      $(window).off('resize.bs.modal')
    }
  }

  Modal.prototype.hideModal = function () {
    var that = this
    this.$element.hide()
    this.backdrop(function () {
      that.$body.removeClass('modal-open')
      that.resetAdjustments()
      that.resetScrollbar()
      that.$element.trigger('hidden.bs.modal')
    })
  }

  Modal.prototype.removeBackdrop = function () {
    this.$backdrop && this.$backdrop.remove()
    this.$backdrop = null
  }

  Modal.prototype.backdrop = function (callback) {
    var that = this
    var animate = this.$element.hasClass('fade') ? 'fade' : ''

    if (this.isShown && this.options.backdrop) {
      var doAnimate = $.support.transition && animate

      this.$backdrop = $(document.createElement('div'))
        .addClass('modal-backdrop ' + animate)
        .appendTo(this.$body)

      this.$element.on('click.dismiss.bs.modal', $.proxy(function (e) {
        if (this.ignoreBackdropClick) {
          this.ignoreBackdropClick = false
          return
        }
        if (e.target !== e.currentTarget) return
        this.options.backdrop == 'static'
          ? this.$element[0].focus()
          : this.hide()
      }, this))

      if (doAnimate) this.$backdrop[0].offsetWidth // force reflow

      this.$backdrop.addClass('in')

      if (!callback) return

      doAnimate ?
        this.$backdrop
          .one('bsTransitionEnd', callback)
          .emulateTransitionEnd(Modal.BACKDROP_TRANSITION_DURATION) :
        callback()

    } else if (!this.isShown && this.$backdrop) {
      this.$backdrop.removeClass('in')

      var callbackRemove = function () {
        that.removeBackdrop()
        callback && callback()
      }
      $.support.transition && this.$element.hasClass('fade') ?
        this.$backdrop
          .one('bsTransitionEnd', callbackRemove)
          .emulateTransitionEnd(Modal.BACKDROP_TRANSITION_DURATION) :
        callbackRemove()

    } else if (callback) {
      callback()
    }
  }

  // these following methods are used to handle overflowing modals

  Modal.prototype.handleUpdate = function () {
    this.adjustDialog()
  }

  Modal.prototype.adjustDialog = function () {
    var modalIsOverflowing = this.$element[0].scrollHeight > document.documentElement.clientHeight

    this.$element.css({
      paddingLeft:  !this.bodyIsOverflowing && modalIsOverflowing ? this.scrollbarWidth : '',
      paddingRight: this.bodyIsOverflowing && !modalIsOverflowing ? this.scrollbarWidth : ''
    })
  }

  Modal.prototype.resetAdjustments = function () {
    this.$element.css({
      paddingLeft: '',
      paddingRight: ''
    })
  }

  Modal.prototype.checkScrollbar = function () {
    var fullWindowWidth = window.innerWidth
    if (!fullWindowWidth) { // workaround for missing window.innerWidth in IE8
      var documentElementRect = document.documentElement.getBoundingClientRect()
      fullWindowWidth = documentElementRect.right - Math.abs(documentElementRect.left)
    }
    this.bodyIsOverflowing = document.body.clientWidth < fullWindowWidth
    this.scrollbarWidth = this.measureScrollbar()
  }

  Modal.prototype.setScrollbar = function () {
    var bodyPad = parseInt((this.$body.css('padding-right') || 0), 10)
    this.originalBodyPad = document.body.style.paddingRight || ''
    if (this.bodyIsOverflowing) this.$body.css('padding-right', bodyPad + this.scrollbarWidth)
  }

  Modal.prototype.resetScrollbar = function () {
    this.$body.css('padding-right', this.originalBodyPad)
  }

  Modal.prototype.measureScrollbar = function () { // thx walsh
    var scrollDiv = document.createElement('div')
    scrollDiv.className = 'modal-scrollbar-measure'
    this.$body.append(scrollDiv)
    var scrollbarWidth = scrollDiv.offsetWidth - scrollDiv.clientWidth
    this.$body[0].removeChild(scrollDiv)
    return scrollbarWidth
  }


  // MODAL PLUGIN DEFINITION
  // =======================

  function Plugin(option, _relatedTarget) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.modal')
      var options = $.extend({}, Modal.DEFAULTS, $this.data(), typeof option == 'object' && option)

      if (!data) $this.data('bs.modal', (data = new Modal(this, options)))
      if (typeof option == 'string') data[option](_relatedTarget)
      else if (options.show) data.show(_relatedTarget)
    })
  }

  var old = $.fn.modal

  $.fn.modal             = Plugin
  $.fn.modal.Constructor = Modal


  // MODAL NO CONFLICT
  // =================

  $.fn.modal.noConflict = function () {
    $.fn.modal = old
    return this
  }


  // MODAL DATA-API
  // ==============

  $(document).on('click.bs.modal.data-api', '[data-toggle="modal"]', function (e) {
    var $this   = $(this)
    var href    = $this.attr('href')
    var $target = $($this.attr('data-target') || (href && href.replace(/.*(?=#[^\s]+$)/, ''))) // strip for ie7
    var option  = $target.data('bs.modal') ? 'toggle' : $.extend({ remote: !/#/.test(href) && href }, $target.data(), $this.data())

    if ($this.is('a')) e.preventDefault()

    $target.one('show.bs.modal', function (showEvent) {
      if (showEvent.isDefaultPrevented()) return // only register focus restorer if modal will actually get shown
      $target.one('hidden.bs.modal', function () {
        $this.is(':visible') && $this.trigger('focus')
      })
    })
    Plugin.call($target, option, this)
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: tooltip.js v3.3.6
 * http://getbootstrap.com/javascript/#tooltip
 * Inspired by the original jQuery.tipsy by Jason Frame
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // TOOLTIP PUBLIC CLASS DEFINITION
  // ===============================

  var Tooltip = function (element, options) {
    this.type       = null
    this.options    = null
    this.enabled    = null
    this.timeout    = null
    this.hoverState = null
    this.$element   = null
    this.inState    = null

    this.init('tooltip', element, options)
  }

  Tooltip.VERSION  = '3.3.6'

  Tooltip.TRANSITION_DURATION = 150

  Tooltip.DEFAULTS = {
    animation: true,
    placement: 'top',
    selector: false,
    template: '<div class="tooltip" role="tooltip"><div class="tooltip-arrow"></div><div class="tooltip-inner"></div></div>',
    trigger: 'hover focus',
    title: '',
    delay: 0,
    html: false,
    container: false,
    viewport: {
      selector: 'body',
      padding: 0
    }
  }

  Tooltip.prototype.init = function (type, element, options) {
    this.enabled   = true
    this.type      = type
    this.$element  = $(element)
    this.options   = this.getOptions(options)
    this.$viewport = this.options.viewport && $($.isFunction(this.options.viewport) ? this.options.viewport.call(this, this.$element) : (this.options.viewport.selector || this.options.viewport))
    this.inState   = { click: false, hover: false, focus: false }

    if (this.$element[0] instanceof document.constructor && !this.options.selector) {
      throw new Error('`selector` option must be specified when initializing ' + this.type + ' on the window.document object!')
    }

    var triggers = this.options.trigger.split(' ')

    for (var i = triggers.length; i--;) {
      var trigger = triggers[i]

      if (trigger == 'click') {
        this.$element.on('click.' + this.type, this.options.selector, $.proxy(this.toggle, this))
      } else if (trigger != 'manual') {
        var eventIn  = trigger == 'hover' ? 'mouseenter' : 'focusin'
        var eventOut = trigger == 'hover' ? 'mouseleave' : 'focusout'

        this.$element.on(eventIn  + '.' + this.type, this.options.selector, $.proxy(this.enter, this))
        this.$element.on(eventOut + '.' + this.type, this.options.selector, $.proxy(this.leave, this))
      }
    }

    this.options.selector ?
      (this._options = $.extend({}, this.options, { trigger: 'manual', selector: '' })) :
      this.fixTitle()
  }

  Tooltip.prototype.getDefaults = function () {
    return Tooltip.DEFAULTS
  }

  Tooltip.prototype.getOptions = function (options) {
    options = $.extend({}, this.getDefaults(), this.$element.data(), options)

    if (options.delay && typeof options.delay == 'number') {
      options.delay = {
        show: options.delay,
        hide: options.delay
      }
    }

    return options
  }

  Tooltip.prototype.getDelegateOptions = function () {
    var options  = {}
    var defaults = this.getDefaults()

    this._options && $.each(this._options, function (key, value) {
      if (defaults[key] != value) options[key] = value
    })

    return options
  }

  Tooltip.prototype.enter = function (obj) {
    var self = obj instanceof this.constructor ?
      obj : $(obj.currentTarget).data('bs.' + this.type)

    if (!self) {
      self = new this.constructor(obj.currentTarget, this.getDelegateOptions())
      $(obj.currentTarget).data('bs.' + this.type, self)
    }

    if (obj instanceof $.Event) {
      self.inState[obj.type == 'focusin' ? 'focus' : 'hover'] = true
    }

    if (self.tip().hasClass('in') || self.hoverState == 'in') {
      self.hoverState = 'in'
      return
    }

    clearTimeout(self.timeout)

    self.hoverState = 'in'

    if (!self.options.delay || !self.options.delay.show) return self.show()

    self.timeout = setTimeout(function () {
      if (self.hoverState == 'in') self.show()
    }, self.options.delay.show)
  }

  Tooltip.prototype.isInStateTrue = function () {
    for (var key in this.inState) {
      if (this.inState[key]) return true
    }

    return false
  }

  Tooltip.prototype.leave = function (obj) {
    var self = obj instanceof this.constructor ?
      obj : $(obj.currentTarget).data('bs.' + this.type)

    if (!self) {
      self = new this.constructor(obj.currentTarget, this.getDelegateOptions())
      $(obj.currentTarget).data('bs.' + this.type, self)
    }

    if (obj instanceof $.Event) {
      self.inState[obj.type == 'focusout' ? 'focus' : 'hover'] = false
    }

    if (self.isInStateTrue()) return

    clearTimeout(self.timeout)

    self.hoverState = 'out'

    if (!self.options.delay || !self.options.delay.hide) return self.hide()

    self.timeout = setTimeout(function () {
      if (self.hoverState == 'out') self.hide()
    }, self.options.delay.hide)
  }

  Tooltip.prototype.show = function () {
    var e = $.Event('show.bs.' + this.type)

    if (this.hasContent() && this.enabled) {
      this.$element.trigger(e)

      var inDom = $.contains(this.$element[0].ownerDocument.documentElement, this.$element[0])
      if (e.isDefaultPrevented() || !inDom) return
      var that = this

      var $tip = this.tip()

      var tipId = this.getUID(this.type)

      this.setContent()
      $tip.attr('id', tipId)
      this.$element.attr('aria-describedby', tipId)

      if (this.options.animation) $tip.addClass('fade')

      var placement = typeof this.options.placement == 'function' ?
        this.options.placement.call(this, $tip[0], this.$element[0]) :
        this.options.placement

      var autoToken = /\s?auto?\s?/i
      var autoPlace = autoToken.test(placement)
      if (autoPlace) placement = placement.replace(autoToken, '') || 'top'

      $tip
        .detach()
        .css({ top: 0, left: 0, display: 'block' })
        .addClass(placement)
        .data('bs.' + this.type, this)

      this.options.container ? $tip.appendTo(this.options.container) : $tip.insertAfter(this.$element)
      this.$element.trigger('inserted.bs.' + this.type)

      var pos          = this.getPosition()
      var actualWidth  = $tip[0].offsetWidth
      var actualHeight = $tip[0].offsetHeight

      if (autoPlace) {
        var orgPlacement = placement
        var viewportDim = this.getPosition(this.$viewport)

        placement = placement == 'bottom' && pos.bottom + actualHeight > viewportDim.bottom ? 'top'    :
                    placement == 'top'    && pos.top    - actualHeight < viewportDim.top    ? 'bottom' :
                    placement == 'right'  && pos.right  + actualWidth  > viewportDim.width  ? 'left'   :
                    placement == 'left'   && pos.left   - actualWidth  < viewportDim.left   ? 'right'  :
                    placement

        $tip
          .removeClass(orgPlacement)
          .addClass(placement)
      }

      var calculatedOffset = this.getCalculatedOffset(placement, pos, actualWidth, actualHeight)

      this.applyPlacement(calculatedOffset, placement)

      var complete = function () {
        var prevHoverState = that.hoverState
        that.$element.trigger('shown.bs.' + that.type)
        that.hoverState = null

        if (prevHoverState == 'out') that.leave(that)
      }

      $.support.transition && this.$tip.hasClass('fade') ?
        $tip
          .one('bsTransitionEnd', complete)
          .emulateTransitionEnd(Tooltip.TRANSITION_DURATION) :
        complete()
    }
  }

  Tooltip.prototype.applyPlacement = function (offset, placement) {
    var $tip   = this.tip()
    var width  = $tip[0].offsetWidth
    var height = $tip[0].offsetHeight

    // manually read margins because getBoundingClientRect includes difference
    var marginTop = parseInt($tip.css('margin-top'), 10)
    var marginLeft = parseInt($tip.css('margin-left'), 10)

    // we must check for NaN for ie 8/9
    if (isNaN(marginTop))  marginTop  = 0
    if (isNaN(marginLeft)) marginLeft = 0

    offset.top  += marginTop
    offset.left += marginLeft

    // $.fn.offset doesn't round pixel values
    // so we use setOffset directly with our own function B-0
    $.offset.setOffset($tip[0], $.extend({
      using: function (props) {
        $tip.css({
          top: Math.round(props.top),
          left: Math.round(props.left)
        })
      }
    }, offset), 0)

    $tip.addClass('in')

    // check to see if placing tip in new offset caused the tip to resize itself
    var actualWidth  = $tip[0].offsetWidth
    var actualHeight = $tip[0].offsetHeight

    if (placement == 'top' && actualHeight != height) {
      offset.top = offset.top + height - actualHeight
    }

    var delta = this.getViewportAdjustedDelta(placement, offset, actualWidth, actualHeight)

    if (delta.left) offset.left += delta.left
    else offset.top += delta.top

    var isVertical          = /top|bottom/.test(placement)
    var arrowDelta          = isVertical ? delta.left * 2 - width + actualWidth : delta.top * 2 - height + actualHeight
    var arrowOffsetPosition = isVertical ? 'offsetWidth' : 'offsetHeight'

    $tip.offset(offset)
    this.replaceArrow(arrowDelta, $tip[0][arrowOffsetPosition], isVertical)
  }

  Tooltip.prototype.replaceArrow = function (delta, dimension, isVertical) {
    this.arrow()
      .css(isVertical ? 'left' : 'top', 50 * (1 - delta / dimension) + '%')
      .css(isVertical ? 'top' : 'left', '')
  }

  Tooltip.prototype.setContent = function () {
    var $tip  = this.tip()
    var title = this.getTitle()

    $tip.find('.tooltip-inner')[this.options.html ? 'html' : 'text'](title)
    $tip.removeClass('fade in top bottom left right')
  }

  Tooltip.prototype.hide = function (callback) {
    var that = this
    var $tip = $(this.$tip)
    var e    = $.Event('hide.bs.' + this.type)

    function complete() {
      if (that.hoverState != 'in') $tip.detach()
      that.$element
        .removeAttr('aria-describedby')
        .trigger('hidden.bs.' + that.type)
      callback && callback()
    }

    this.$element.trigger(e)

    if (e.isDefaultPrevented()) return

    $tip.removeClass('in')

    $.support.transition && $tip.hasClass('fade') ?
      $tip
        .one('bsTransitionEnd', complete)
        .emulateTransitionEnd(Tooltip.TRANSITION_DURATION) :
      complete()

    this.hoverState = null

    return this
  }

  Tooltip.prototype.fixTitle = function () {
    var $e = this.$element
    if ($e.attr('title') || typeof $e.attr('data-original-title') != 'string') {
      $e.attr('data-original-title', $e.attr('title') || '').attr('title', '')
    }
  }

  Tooltip.prototype.hasContent = function () {
    return this.getTitle()
  }

  Tooltip.prototype.getPosition = function ($element) {
    $element   = $element || this.$element

    var el     = $element[0]
    var isBody = el.tagName == 'BODY'

    var elRect    = el.getBoundingClientRect()
    if (elRect.width == null) {
      // width and height are missing in IE8, so compute them manually; see https://github.com/twbs/bootstrap/issues/14093
      elRect = $.extend({}, elRect, { width: elRect.right - elRect.left, height: elRect.bottom - elRect.top })
    }
    var elOffset  = isBody ? { top: 0, left: 0 } : $element.offset()
    var scroll    = { scroll: isBody ? document.documentElement.scrollTop || document.body.scrollTop : $element.scrollTop() }
    var outerDims = isBody ? { width: $(window).width(), height: $(window).height() } : null

    return $.extend({}, elRect, scroll, outerDims, elOffset)
  }

  Tooltip.prototype.getCalculatedOffset = function (placement, pos, actualWidth, actualHeight) {
    return placement == 'bottom' ? { top: pos.top + pos.height,   left: pos.left + pos.width / 2 - actualWidth / 2 } :
           placement == 'top'    ? { top: pos.top - actualHeight, left: pos.left + pos.width / 2 - actualWidth / 2 } :
           placement == 'left'   ? { top: pos.top + pos.height / 2 - actualHeight / 2, left: pos.left - actualWidth } :
        /* placement == 'right' */ { top: pos.top + pos.height / 2 - actualHeight / 2, left: pos.left + pos.width }

  }

  Tooltip.prototype.getViewportAdjustedDelta = function (placement, pos, actualWidth, actualHeight) {
    var delta = { top: 0, left: 0 }
    if (!this.$viewport) return delta

    var viewportPadding = this.options.viewport && this.options.viewport.padding || 0
    var viewportDimensions = this.getPosition(this.$viewport)

    if (/right|left/.test(placement)) {
      var topEdgeOffset    = pos.top - viewportPadding - viewportDimensions.scroll
      var bottomEdgeOffset = pos.top + viewportPadding - viewportDimensions.scroll + actualHeight
      if (topEdgeOffset < viewportDimensions.top) { // top overflow
        delta.top = viewportDimensions.top - topEdgeOffset
      } else if (bottomEdgeOffset > viewportDimensions.top + viewportDimensions.height) { // bottom overflow
        delta.top = viewportDimensions.top + viewportDimensions.height - bottomEdgeOffset
      }
    } else {
      var leftEdgeOffset  = pos.left - viewportPadding
      var rightEdgeOffset = pos.left + viewportPadding + actualWidth
      if (leftEdgeOffset < viewportDimensions.left) { // left overflow
        delta.left = viewportDimensions.left - leftEdgeOffset
      } else if (rightEdgeOffset > viewportDimensions.right) { // right overflow
        delta.left = viewportDimensions.left + viewportDimensions.width - rightEdgeOffset
      }
    }

    return delta
  }

  Tooltip.prototype.getTitle = function () {
    var title
    var $e = this.$element
    var o  = this.options

    title = $e.attr('data-original-title')
      || (typeof o.title == 'function' ? o.title.call($e[0]) :  o.title)

    return title
  }

  Tooltip.prototype.getUID = function (prefix) {
    do prefix += ~~(Math.random() * 1000000)
    while (document.getElementById(prefix))
    return prefix
  }

  Tooltip.prototype.tip = function () {
    if (!this.$tip) {
      this.$tip = $(this.options.template)
      if (this.$tip.length != 1) {
        throw new Error(this.type + ' `template` option must consist of exactly 1 top-level element!')
      }
    }
    return this.$tip
  }

  Tooltip.prototype.arrow = function () {
    return (this.$arrow = this.$arrow || this.tip().find('.tooltip-arrow'))
  }

  Tooltip.prototype.enable = function () {
    this.enabled = true
  }

  Tooltip.prototype.disable = function () {
    this.enabled = false
  }

  Tooltip.prototype.toggleEnabled = function () {
    this.enabled = !this.enabled
  }

  Tooltip.prototype.toggle = function (e) {
    var self = this
    if (e) {
      self = $(e.currentTarget).data('bs.' + this.type)
      if (!self) {
        self = new this.constructor(e.currentTarget, this.getDelegateOptions())
        $(e.currentTarget).data('bs.' + this.type, self)
      }
    }

    if (e) {
      self.inState.click = !self.inState.click
      if (self.isInStateTrue()) self.enter(self)
      else self.leave(self)
    } else {
      self.tip().hasClass('in') ? self.leave(self) : self.enter(self)
    }
  }

  Tooltip.prototype.destroy = function () {
    var that = this
    clearTimeout(this.timeout)
    this.hide(function () {
      that.$element.off('.' + that.type).removeData('bs.' + that.type)
      if (that.$tip) {
        that.$tip.detach()
      }
      that.$tip = null
      that.$arrow = null
      that.$viewport = null
    })
  }


  // TOOLTIP PLUGIN DEFINITION
  // =========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.tooltip')
      var options = typeof option == 'object' && option

      if (!data && /destroy|hide/.test(option)) return
      if (!data) $this.data('bs.tooltip', (data = new Tooltip(this, options)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.tooltip

  $.fn.tooltip             = Plugin
  $.fn.tooltip.Constructor = Tooltip


  // TOOLTIP NO CONFLICT
  // ===================

  $.fn.tooltip.noConflict = function () {
    $.fn.tooltip = old
    return this
  }

}(jQuery);

/* ========================================================================
 * Bootstrap: popover.js v3.3.6
 * http://getbootstrap.com/javascript/#popovers
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // POPOVER PUBLIC CLASS DEFINITION
  // ===============================

  var Popover = function (element, options) {
    this.init('popover', element, options)
  }

  if (!$.fn.tooltip) throw new Error('Popover requires tooltip.js')

  Popover.VERSION  = '3.3.6'

  Popover.DEFAULTS = $.extend({}, $.fn.tooltip.Constructor.DEFAULTS, {
    placement: 'right',
    trigger: 'click',
    content: '',
    template: '<div class="popover" role="tooltip"><div class="arrow"></div><h3 class="popover-title"></h3><div class="popover-content"></div></div>'
  })


  // NOTE: POPOVER EXTENDS tooltip.js
  // ================================

  Popover.prototype = $.extend({}, $.fn.tooltip.Constructor.prototype)

  Popover.prototype.constructor = Popover

  Popover.prototype.getDefaults = function () {
    return Popover.DEFAULTS
  }

  Popover.prototype.setContent = function () {
    var $tip    = this.tip()
    var title   = this.getTitle()
    var content = this.getContent()

    $tip.find('.popover-title')[this.options.html ? 'html' : 'text'](title)
    $tip.find('.popover-content').children().detach().end()[ // we use append for html objects to maintain js events
      this.options.html ? (typeof content == 'string' ? 'html' : 'append') : 'text'
    ](content)

    $tip.removeClass('fade top bottom left right in')

    // IE8 doesn't accept hiding via the `:empty` pseudo selector, we have to do
    // this manually by checking the contents.
    if (!$tip.find('.popover-title').html()) $tip.find('.popover-title').hide()
  }

  Popover.prototype.hasContent = function () {
    return this.getTitle() || this.getContent()
  }

  Popover.prototype.getContent = function () {
    var $e = this.$element
    var o  = this.options

    return $e.attr('data-content')
      || (typeof o.content == 'function' ?
            o.content.call($e[0]) :
            o.content)
  }

  Popover.prototype.arrow = function () {
    return (this.$arrow = this.$arrow || this.tip().find('.arrow'))
  }


  // POPOVER PLUGIN DEFINITION
  // =========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.popover')
      var options = typeof option == 'object' && option

      if (!data && /destroy|hide/.test(option)) return
      if (!data) $this.data('bs.popover', (data = new Popover(this, options)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.popover

  $.fn.popover             = Plugin
  $.fn.popover.Constructor = Popover


  // POPOVER NO CONFLICT
  // ===================

  $.fn.popover.noConflict = function () {
    $.fn.popover = old
    return this
  }

}(jQuery);

/* ========================================================================
 * Bootstrap: scrollspy.js v3.3.6
 * http://getbootstrap.com/javascript/#scrollspy
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // SCROLLSPY CLASS DEFINITION
  // ==========================

  function ScrollSpy(element, options) {
    this.$body          = $(document.body)
    this.$scrollElement = $(element).is(document.body) ? $(window) : $(element)
    this.options        = $.extend({}, ScrollSpy.DEFAULTS, options)
    this.selector       = (this.options.target || '') + ' .nav li > a'
    this.offsets        = []
    this.targets        = []
    this.activeTarget   = null
    this.scrollHeight   = 0

    this.$scrollElement.on('scroll.bs.scrollspy', $.proxy(this.process, this))
    this.refresh()
    this.process()
  }

  ScrollSpy.VERSION  = '3.3.6'

  ScrollSpy.DEFAULTS = {
    offset: 10
  }

  ScrollSpy.prototype.getScrollHeight = function () {
    return this.$scrollElement[0].scrollHeight || Math.max(this.$body[0].scrollHeight, document.documentElement.scrollHeight)
  }

  ScrollSpy.prototype.refresh = function () {
    var that          = this
    var offsetMethod  = 'offset'
    var offsetBase    = 0

    this.offsets      = []
    this.targets      = []
    this.scrollHeight = this.getScrollHeight()

    if (!$.isWindow(this.$scrollElement[0])) {
      offsetMethod = 'position'
      offsetBase   = this.$scrollElement.scrollTop()
    }

    this.$body
      .find(this.selector)
      .map(function () {
        var $el   = $(this)
        var href  = $el.data('target') || $el.attr('href')
        var $href = /^#./.test(href) && $(href)

        return ($href
          && $href.length
          && $href.is(':visible')
          && [[$href[offsetMethod]().top + offsetBase, href]]) || null
      })
      .sort(function (a, b) { return a[0] - b[0] })
      .each(function () {
        that.offsets.push(this[0])
        that.targets.push(this[1])
      })
  }

  ScrollSpy.prototype.process = function () {
    var scrollTop    = this.$scrollElement.scrollTop() + this.options.offset
    var scrollHeight = this.getScrollHeight()
    var maxScroll    = this.options.offset + scrollHeight - this.$scrollElement.height()
    var offsets      = this.offsets
    var targets      = this.targets
    var activeTarget = this.activeTarget
    var i

    if (this.scrollHeight != scrollHeight) {
      this.refresh()
    }

    if (scrollTop >= maxScroll) {
      return activeTarget != (i = targets[targets.length - 1]) && this.activate(i)
    }

    if (activeTarget && scrollTop < offsets[0]) {
      this.activeTarget = null
      return this.clear()
    }

    for (i = offsets.length; i--;) {
      activeTarget != targets[i]
        && scrollTop >= offsets[i]
        && (offsets[i + 1] === undefined || scrollTop < offsets[i + 1])
        && this.activate(targets[i])
    }
  }

  ScrollSpy.prototype.activate = function (target) {
    this.activeTarget = target

    this.clear()

    var selector = this.selector +
      '[data-target="' + target + '"],' +
      this.selector + '[href="' + target + '"]'

    var active = $(selector)
      .parents('li')
      .addClass('active')

    if (active.parent('.dropdown-menu').length) {
      active = active
        .closest('li.dropdown')
        .addClass('active')
    }

    active.trigger('activate.bs.scrollspy')
  }

  ScrollSpy.prototype.clear = function () {
    $(this.selector)
      .parentsUntil(this.options.target, '.active')
      .removeClass('active')
  }


  // SCROLLSPY PLUGIN DEFINITION
  // ===========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.scrollspy')
      var options = typeof option == 'object' && option

      if (!data) $this.data('bs.scrollspy', (data = new ScrollSpy(this, options)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.scrollspy

  $.fn.scrollspy             = Plugin
  $.fn.scrollspy.Constructor = ScrollSpy


  // SCROLLSPY NO CONFLICT
  // =====================

  $.fn.scrollspy.noConflict = function () {
    $.fn.scrollspy = old
    return this
  }


  // SCROLLSPY DATA-API
  // ==================

  $(window).on('load.bs.scrollspy.data-api', function () {
    $('[data-spy="scroll"]').each(function () {
      var $spy = $(this)
      Plugin.call($spy, $spy.data())
    })
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: tab.js v3.3.6
 * http://getbootstrap.com/javascript/#tabs
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // TAB CLASS DEFINITION
  // ====================

  var Tab = function (element) {
    // jscs:disable requireDollarBeforejQueryAssignment
    this.element = $(element)
    // jscs:enable requireDollarBeforejQueryAssignment
  }

  Tab.VERSION = '3.3.6'

  Tab.TRANSITION_DURATION = 150

  Tab.prototype.show = function () {
    var $this    = this.element
    var $ul      = $this.closest('ul:not(.dropdown-menu)')
    var selector = $this.data('target')

    if (!selector) {
      selector = $this.attr('href')
      selector = selector && selector.replace(/.*(?=#[^\s]*$)/, '') // strip for ie7
    }

    if ($this.parent('li').hasClass('active')) return

    var $previous = $ul.find('.active:last a')
    var hideEvent = $.Event('hide.bs.tab', {
      relatedTarget: $this[0]
    })
    var showEvent = $.Event('show.bs.tab', {
      relatedTarget: $previous[0]
    })

    $previous.trigger(hideEvent)
    $this.trigger(showEvent)

    if (showEvent.isDefaultPrevented() || hideEvent.isDefaultPrevented()) return

    var $target = $(selector)

    this.activate($this.closest('li'), $ul)
    this.activate($target, $target.parent(), function () {
      $previous.trigger({
        type: 'hidden.bs.tab',
        relatedTarget: $this[0]
      })
      $this.trigger({
        type: 'shown.bs.tab',
        relatedTarget: $previous[0]
      })
    })
  }

  Tab.prototype.activate = function (element, container, callback) {
    var $active    = container.find('> .active')
    var transition = callback
      && $.support.transition
      && ($active.length && $active.hasClass('fade') || !!container.find('> .fade').length)

    function next() {
      $active
        .removeClass('active')
        .find('> .dropdown-menu > .active')
          .removeClass('active')
        .end()
        .find('[data-toggle="tab"]')
          .attr('aria-expanded', false)

      element
        .addClass('active')
        .find('[data-toggle="tab"]')
          .attr('aria-expanded', true)

      if (transition) {
        element[0].offsetWidth // reflow for transition
        element.addClass('in')
      } else {
        element.removeClass('fade')
      }

      if (element.parent('.dropdown-menu').length) {
        element
          .closest('li.dropdown')
            .addClass('active')
          .end()
          .find('[data-toggle="tab"]')
            .attr('aria-expanded', true)
      }

      callback && callback()
    }

    $active.length && transition ?
      $active
        .one('bsTransitionEnd', next)
        .emulateTransitionEnd(Tab.TRANSITION_DURATION) :
      next()

    $active.removeClass('in')
  }


  // TAB PLUGIN DEFINITION
  // =====================

  function Plugin(option) {
    return this.each(function () {
      var $this = $(this)
      var data  = $this.data('bs.tab')

      if (!data) $this.data('bs.tab', (data = new Tab(this)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.tab

  $.fn.tab             = Plugin
  $.fn.tab.Constructor = Tab


  // TAB NO CONFLICT
  // ===============

  $.fn.tab.noConflict = function () {
    $.fn.tab = old
    return this
  }


  // TAB DATA-API
  // ============

  var clickHandler = function (e) {
    e.preventDefault()
    Plugin.call($(this), 'show')
  }

  $(document)
    .on('click.bs.tab.data-api', '[data-toggle="tab"]', clickHandler)
    .on('click.bs.tab.data-api', '[data-toggle="pill"]', clickHandler)

}(jQuery);

/* ========================================================================
 * Bootstrap: affix.js v3.3.6
 * http://getbootstrap.com/javascript/#affix
 * ========================================================================
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // AFFIX CLASS DEFINITION
  // ======================

  var Affix = function (element, options) {
    this.options = $.extend({}, Affix.DEFAULTS, options)

    this.$target = $(this.options.target)
      .on('scroll.bs.affix.data-api', $.proxy(this.checkPosition, this))
      .on('click.bs.affix.data-api',  $.proxy(this.checkPositionWithEventLoop, this))

    this.$element     = $(element)
    this.affixed      = null
    this.unpin        = null
    this.pinnedOffset = null

    this.checkPosition()
  }

  Affix.VERSION  = '3.3.6'

  Affix.RESET    = 'affix affix-top affix-bottom'

  Affix.DEFAULTS = {
    offset: 0,
    target: window
  }

  Affix.prototype.getState = function (scrollHeight, height, offsetTop, offsetBottom) {
    var scrollTop    = this.$target.scrollTop()
    var position     = this.$element.offset()
    var targetHeight = this.$target.height()

    if (offsetTop != null && this.affixed == 'top') return scrollTop < offsetTop ? 'top' : false

    if (this.affixed == 'bottom') {
      if (offsetTop != null) return (scrollTop + this.unpin <= position.top) ? false : 'bottom'
      return (scrollTop + targetHeight <= scrollHeight - offsetBottom) ? false : 'bottom'
    }

    var initializing   = this.affixed == null
    var colliderTop    = initializing ? scrollTop : position.top
    var colliderHeight = initializing ? targetHeight : height

    if (offsetTop != null && scrollTop <= offsetTop) return 'top'
    if (offsetBottom != null && (colliderTop + colliderHeight >= scrollHeight - offsetBottom)) return 'bottom'

    return false
  }

  Affix.prototype.getPinnedOffset = function () {
    if (this.pinnedOffset) return this.pinnedOffset
    this.$element.removeClass(Affix.RESET).addClass('affix')
    var scrollTop = this.$target.scrollTop()
    var position  = this.$element.offset()
    return (this.pinnedOffset = position.top - scrollTop)
  }

  Affix.prototype.checkPositionWithEventLoop = function () {
    setTimeout($.proxy(this.checkPosition, this), 1)
  }

  Affix.prototype.checkPosition = function () {
    if (!this.$element.is(':visible')) return

    var height       = this.$element.height()
    var offset       = this.options.offset
    var offsetTop    = offset.top
    var offsetBottom = offset.bottom
    var scrollHeight = Math.max($(document).height(), $(document.body).height())

    if (typeof offset != 'object')         offsetBottom = offsetTop = offset
    if (typeof offsetTop == 'function')    offsetTop    = offset.top(this.$element)
    if (typeof offsetBottom == 'function') offsetBottom = offset.bottom(this.$element)

    var affix = this.getState(scrollHeight, height, offsetTop, offsetBottom)

    if (this.affixed != affix) {
      if (this.unpin != null) this.$element.css('top', '')

      var affixType = 'affix' + (affix ? '-' + affix : '')
      var e         = $.Event(affixType + '.bs.affix')

      this.$element.trigger(e)

      if (e.isDefaultPrevented()) return

      this.affixed = affix
      this.unpin = affix == 'bottom' ? this.getPinnedOffset() : null

      this.$element
        .removeClass(Affix.RESET)
        .addClass(affixType)
        .trigger(affixType.replace('affix', 'affixed') + '.bs.affix')
    }

    if (affix == 'bottom') {
      this.$element.offset({
        top: scrollHeight - height - offsetBottom
      })
    }
  }


  // AFFIX PLUGIN DEFINITION
  // =======================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.affix')
      var options = typeof option == 'object' && option

      if (!data) $this.data('bs.affix', (data = new Affix(this, options)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.affix

  $.fn.affix             = Plugin
  $.fn.affix.Constructor = Affix


  // AFFIX NO CONFLICT
  // =================

  $.fn.affix.noConflict = function () {
    $.fn.affix = old
    return this
  }


  // AFFIX DATA-API
  // ==============

  $(window).on('load', function () {
    $('[data-spy="affix"]').each(function () {
      var $spy = $(this)
      var data = $spy.data()

      data.offset = data.offset || {}

      if (data.offsetBottom != null) data.offset.bottom = data.offsetBottom
      if (data.offsetTop    != null) data.offset.top    = data.offsetTop

      Plugin.call($spy, data)
    })
  })

}(jQuery);


==> spe-aplcache-framework/js/bootstrap.min.js <==
/*!
 * Bootstrap v3.3.6 (http://getbootstrap.com)
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under the MIT license
 */
if("undefined"==typeof jQuery)throw new Error("Bootstrap's JavaScript requires jQuery");+function(a){"use strict";var b=a.fn.jquery.split(" ")[0].split(".");if(b[0]<2&&b[1]<9||1==b[0]&&9==b[1]&&b[2]<1||b[0]>2)throw new Error("Bootstrap's JavaScript requires jQuery version 1.9.1 or higher, but lower than version 3")}(jQuery),+function(a){"use strict";function b(){var a=document.createElement("bootstrap"),b={WebkitTransition:"webkitTransitionEnd",MozTransition:"transitionend",OTransition:"oTransitionEnd otransitionend",transition:"transitionend"};for(var c in b)if(void 0!==a.style[c])return{end:b[c]};return!1}a.fn.emulateTransitionEnd=function(b){var c=!1,d=this;a(this).one("bsTransitionEnd",function(){c=!0});var e=function(){c||a(d).trigger(a.support.transition.end)};return setTimeout(e,b),this},a(function(){a.support.transition=b(),a.support.transition&&(a.event.special.bsTransitionEnd={bindType:a.support.transition.end,delegateType:a.support.transition.end,handle:function(b){return a(b.target).is(this)?b.handleObj.handler.apply(this,arguments):void 0}})})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var c=a(this),e=c.data("bs.alert");e||c.data("bs.alert",e=new d(this)),"string"==typeof b&&e[b].call(c)})}var c='[data-dismiss="alert"]',d=function(b){a(b).on("click",c,this.close)};d.VERSION="3.3.6",d.TRANSITION_DURATION=150,d.prototype.close=function(b){function c(){g.detach().trigger("closed.bs.alert").remove()}var e=a(this),f=e.attr("data-target");f||(f=e.attr("href"),f=f&&f.replace(/.*(?=#[^\s]*$)/,""));var g=a(f);b&&b.preventDefault(),g.length||(g=e.closest(".alert")),g.trigger(b=a.Event("close.bs.alert")),b.isDefaultPrevented()||(g.removeClass("in"),a.support.transition&&g.hasClass("fade")?g.one("bsTransitionEnd",c).emulateTransitionEnd(d.TRANSITION_DURATION):c())};var e=a.fn.alert;a.fn.alert=b,a.fn.alert.Constructor=d,a.fn.alert.noConflict=function(){return a.fn.alert=e,this},a(document).on("click.bs.alert.data-api",c,d.prototype.close)}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.button"),f="object"==typeof b&&b;e||d.data("bs.button",e=new c(this,f)),"toggle"==b?e.toggle():b&&e.setState(b)})}var c=function(b,d){this.$element=a(b),this.options=a.extend({},c.DEFAULTS,d),this.isLoading=!1};c.VERSION="3.3.6",c.DEFAULTS={loadingText:"loading..."},c.prototype.setState=function(b){var c="disabled",d=this.$element,e=d.is("input")?"val":"html",f=d.data();b+="Text",null==f.resetText&&d.data("resetText",d[e]()),setTimeout(a.proxy(function(){d[e](null==f[b]?this.options[b]:f[b]),"loadingText"==b?(this.isLoading=!0,d.addClass(c).attr(c,c)):this.isLoading&&(this.isLoading=!1,d.removeClass(c).removeAttr(c))},this),0)},c.prototype.toggle=function(){var a=!0,b=this.$element.closest('[data-toggle="buttons"]');if(b.length){var c=this.$element.find("input");"radio"==c.prop("type")?(c.prop("checked")&&(a=!1),b.find(".active").removeClass("active"),this.$element.addClass("active")):"checkbox"==c.prop("type")&&(c.prop("checked")!==this.$element.hasClass("active")&&(a=!1),this.$element.toggleClass("active")),c.prop("checked",this.$element.hasClass("active")),a&&c.trigger("change")}else this.$element.attr("aria-pressed",!this.$element.hasClass("active")),this.$element.toggleClass("active")};var d=a.fn.button;a.fn.button=b,a.fn.button.Constructor=c,a.fn.button.noConflict=function(){return a.fn.button=d,this},a(document).on("click.bs.button.data-api",'[data-toggle^="button"]',function(c){var d=a(c.target);d.hasClass("btn")||(d=d.closest(".btn")),b.call(d,"toggle"),a(c.target).is('input[type="radio"]')||a(c.target).is('input[type="checkbox"]')||c.preventDefault()}).on("focus.bs.button.data-api blur.bs.button.data-api",'[data-toggle^="button"]',function(b){a(b.target).closest(".btn").toggleClass("focus",/^focus(in)?$/.test(b.type))})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.carousel"),f=a.extend({},c.DEFAULTS,d.data(),"object"==typeof b&&b),g="string"==typeof b?b:f.slide;e||d.data("bs.carousel",e=new c(this,f)),"number"==typeof b?e.to(b):g?e[g]():f.interval&&e.pause().cycle()})}var c=function(b,c){this.$element=a(b),this.$indicators=this.$element.find(".carousel-indicators"),this.options=c,this.paused=null,this.sliding=null,this.interval=null,this.$active=null,this.$items=null,this.options.keyboard&&this.$element.on("keydown.bs.carousel",a.proxy(this.keydown,this)),"hover"==this.options.pause&&!("ontouchstart"in document.documentElement)&&this.$element.on("mouseenter.bs.carousel",a.proxy(this.pause,this)).on("mouseleave.bs.carousel",a.proxy(this.cycle,this))};c.VERSION="3.3.6",c.TRANSITION_DURATION=600,c.DEFAULTS={interval:5e3,pause:"hover",wrap:!0,keyboard:!0},c.prototype.keydown=function(a){if(!/input|textarea/i.test(a.target.tagName)){switch(a.which){case 37:this.prev();break;case 39:this.next();break;default:return}a.preventDefault()}},c.prototype.cycle=function(b){return b||(this.paused=!1),this.interval&&clearInterval(this.interval),this.options.interval&&!this.paused&&(this.interval=setInterval(a.proxy(this.next,this),this.options.interval)),this},c.prototype.getItemIndex=function(a){return this.$items=a.parent().children(".item"),this.$items.index(a||this.$active)},c.prototype.getItemForDirection=function(a,b){var c=this.getItemIndex(b),d="prev"==a&&0===c||"next"==a&&c==this.$items.length-1;if(d&&!this.options.wrap)return b;var e="prev"==a?-1:1,f=(c+e)%this.$items.length;return this.$items.eq(f)},c.prototype.to=function(a){var b=this,c=this.getItemIndex(this.$active=this.$element.find(".item.active"));return a>this.$items.length-1||0>a?void 0:this.sliding?this.$element.one("slid.bs.carousel",function(){b.to(a)}):c==a?this.pause().cycle():this.slide(a>c?"next":"prev",this.$items.eq(a))},c.prototype.pause=function(b){return b||(this.paused=!0),this.$element.find(".next, .prev").length&&a.support.transition&&(this.$element.trigger(a.support.transition.end),this.cycle(!0)),this.interval=clearInterval(this.interval),this},c.prototype.next=function(){return this.sliding?void 0:this.slide("next")},c.prototype.prev=function(){return this.sliding?void 0:this.slide("prev")},c.prototype.slide=function(b,d){var e=this.$element.find(".item.active"),f=d||this.getItemForDirection(b,e),g=this.interval,h="next"==b?"left":"right",i=this;if(f.hasClass("active"))return this.sliding=!1;var j=f[0],k=a.Event("slide.bs.carousel",{relatedTarget:j,direction:h});if(this.$element.trigger(k),!k.isDefaultPrevented()){if(this.sliding=!0,g&&this.pause(),this.$indicators.length){this.$indicators.find(".active").removeClass("active");var l=a(this.$indicators.children()[this.getItemIndex(f)]);l&&l.addClass("active")}var m=a.Event("slid.bs.carousel",{relatedTarget:j,direction:h});return a.support.transition&&this.$element.hasClass("slide")?(f.addClass(b),f[0].offsetWidth,e.addClass(h),f.addClass(h),e.one("bsTransitionEnd",function(){f.removeClass([b,h].join(" ")).addClass("active"),e.removeClass(["active",h].join(" ")),i.sliding=!1,setTimeout(function(){i.$element.trigger(m)},0)}).emulateTransitionEnd(c.TRANSITION_DURATION)):(e.removeClass("active"),f.addClass("active"),this.sliding=!1,this.$element.trigger(m)),g&&this.cycle(),this}};var d=a.fn.carousel;a.fn.carousel=b,a.fn.carousel.Constructor=c,a.fn.carousel.noConflict=function(){return a.fn.carousel=d,this};var e=function(c){var d,e=a(this),f=a(e.attr("data-target")||(d=e.attr("href"))&&d.replace(/.*(?=#[^\s]+$)/,""));if(f.hasClass("carousel")){var g=a.extend({},f.data(),e.data()),h=e.attr("data-slide-to");h&&(g.interval=!1),b.call(f,g),h&&f.data("bs.carousel").to(h),c.preventDefault()}};a(document).on("click.bs.carousel.data-api","[data-slide]",e).on("click.bs.carousel.data-api","[data-slide-to]",e),a(window).on("load",function(){a('[data-ride="carousel"]').each(function(){var c=a(this);b.call(c,c.data())})})}(jQuery),+function(a){"use strict";function b(b){var c,d=b.attr("data-target")||(c=b.attr("href"))&&c.replace(/.*(?=#[^\s]+$)/,"");return a(d)}function c(b){return this.each(function(){var c=a(this),e=c.data("bs.collapse"),f=a.extend({},d.DEFAULTS,c.data(),"object"==typeof b&&b);!e&&f.toggle&&/show|hide/.test(b)&&(f.toggle=!1),e||c.data("bs.collapse",e=new d(this,f)),"string"==typeof b&&e[b]()})}var d=function(b,c){this.$element=a(b),this.options=a.extend({},d.DEFAULTS,c),this.$trigger=a('[data-toggle="collapse"][href="#'+b.id+'"],[data-toggle="collapse"][data-target="#'+b.id+'"]'),this.transitioning=null,this.options.parent?this.$parent=this.getParent():this.addAriaAndCollapsedClass(this.$element,this.$trigger),this.options.toggle&&this.toggle()};d.VERSION="3.3.6",d.TRANSITION_DURATION=350,d.DEFAULTS={toggle:!0},d.prototype.dimension=function(){var a=this.$element.hasClass("width");return a?"width":"height"},d.prototype.show=function(){if(!this.transitioning&&!this.$element.hasClass("in")){var b,e=this.$parent&&this.$parent.children(".panel").children(".in, .collapsing");if(!(e&&e.length&&(b=e.data("bs.collapse"),b&&b.transitioning))){var f=a.Event("show.bs.collapse");if(this.$element.trigger(f),!f.isDefaultPrevented()){e&&e.length&&(c.call(e,"hide"),b||e.data("bs.collapse",null));var g=this.dimension();this.$element.removeClass("collapse").addClass("collapsing")[g](0).attr("aria-expanded",!0),this.$trigger.removeClass("collapsed").attr("aria-expanded",!0),this.transitioning=1;var h=function(){this.$element.removeClass("collapsing").addClass("collapse in")[g](""),this.transitioning=0,this.$element.trigger("shown.bs.collapse")};if(!a.support.transition)return h.call(this);var i=a.camelCase(["scroll",g].join("-"));this.$element.one("bsTransitionEnd",a.proxy(h,this)).emulateTransitionEnd(d.TRANSITION_DURATION)[g](this.$element[0][i])}}}},d.prototype.hide=function(){if(!this.transitioning&&this.$element.hasClass("in")){var b=a.Event("hide.bs.collapse");if(this.$element.trigger(b),!b.isDefaultPrevented()){var c=this.dimension();this.$element[c](this.$element[c]())[0].offsetHeight,this.$element.addClass("collapsing").removeClass("collapse in").attr("aria-expanded",!1),this.$trigger.addClass("collapsed").attr("aria-expanded",!1),this.transitioning=1;var e=function(){this.transitioning=0,this.$element.removeClass("collapsing").addClass("collapse").trigger("hidden.bs.collapse")};return a.support.transition?void this.$element[c](0).one("bsTransitionEnd",a.proxy(e,this)).emulateTransitionEnd(d.TRANSITION_DURATION):e.call(this)}}},d.prototype.toggle=function(){this[this.$element.hasClass("in")?"hide":"show"]()},d.prototype.getParent=function(){return a(this.options.parent).find('[data-toggle="collapse"][data-parent="'+this.options.parent+'"]').each(a.proxy(function(c,d){var e=a(d);this.addAriaAndCollapsedClass(b(e),e)},this)).end()},d.prototype.addAriaAndCollapsedClass=function(a,b){var c=a.hasClass("in");a.attr("aria-expanded",c),b.toggleClass("collapsed",!c).attr("aria-expanded",c)};var e=a.fn.collapse;a.fn.collapse=c,a.fn.collapse.Constructor=d,a.fn.collapse.noConflict=function(){return a.fn.collapse=e,this},a(document).on("click.bs.collapse.data-api",'[data-toggle="collapse"]',function(d){var e=a(this);e.attr("data-target")||d.preventDefault();var f=b(e),g=f.data("bs.collapse"),h=g?"toggle":e.data();c.call(f,h)})}(jQuery),+function(a){"use strict";function b(b){var c=b.attr("data-target");c||(c=b.attr("href"),c=c&&/#[A-Za-z]/.test(c)&&c.replace(/.*(?=#[^\s]*$)/,""));var d=c&&a(c);return d&&d.length?d:b.parent()}function c(c){c&&3===c.which||(a(e).remove(),a(f).each(function(){var d=a(this),e=b(d),f={relatedTarget:this};e.hasClass("open")&&(c&&"click"==c.type&&/input|textarea/i.test(c.target.tagName)&&a.contains(e[0],c.target)||(e.trigger(c=a.Event("hide.bs.dropdown",f)),c.isDefaultPrevented()||(d.attr("aria-expanded","false"),e.removeClass("open").trigger(a.Event("hidden.bs.dropdown",f)))))}))}function d(b){return this.each(function(){var c=a(this),d=c.data("bs.dropdown");d||c.data("bs.dropdown",d=new g(this)),"string"==typeof b&&d[b].call(c)})}var e=".dropdown-backdrop",f='[data-toggle="dropdown"]',g=function(b){a(b).on("click.bs.dropdown",this.toggle)};g.VERSION="3.3.6",g.prototype.toggle=function(d){var e=a(this);if(!e.is(".disabled, :disabled")){var f=b(e),g=f.hasClass("open");if(c(),!g){"ontouchstart"in document.documentElement&&!f.closest(".navbar-nav").length&&a(document.createElement("div")).addClass("dropdown-backdrop").insertAfter(a(this)).on("click",c);var h={relatedTarget:this};if(f.trigger(d=a.Event("show.bs.dropdown",h)),d.isDefaultPrevented())return;e.trigger("focus").attr("aria-expanded","true"),f.toggleClass("open").trigger(a.Event("shown.bs.dropdown",h))}return!1}},g.prototype.keydown=function(c){if(/(38|40|27|32)/.test(c.which)&&!/input|textarea/i.test(c.target.tagName)){var d=a(this);if(c.preventDefault(),c.stopPropagation(),!d.is(".disabled, :disabled")){var e=b(d),g=e.hasClass("open");if(!g&&27!=c.which||g&&27==c.which)return 27==c.which&&e.find(f).trigger("focus"),d.trigger("click");var h=" li:not(.disabled):visible a",i=e.find(".dropdown-menu"+h);if(i.length){var j=i.index(c.target);38==c.which&&j>0&&j--,40==c.which&&j<i.length-1&&j++,~j||(j=0),i.eq(j).trigger("focus")}}}};var h=a.fn.dropdown;a.fn.dropdown=d,a.fn.dropdown.Constructor=g,a.fn.dropdown.noConflict=function(){return a.fn.dropdown=h,this},a(document).on("click.bs.dropdown.data-api",c).on("click.bs.dropdown.data-api",".dropdown form",function(a){a.stopPropagation()}).on("click.bs.dropdown.data-api",f,g.prototype.toggle).on("keydown.bs.dropdown.data-api",f,g.prototype.keydown).on("keydown.bs.dropdown.data-api",".dropdown-menu",g.prototype.keydown)}(jQuery),+function(a){"use strict";function b(b,d){return this.each(function(){var e=a(this),f=e.data("bs.modal"),g=a.extend({},c.DEFAULTS,e.data(),"object"==typeof b&&b);f||e.data("bs.modal",f=new c(this,g)),"string"==typeof b?f[b](d):g.show&&f.show(d)})}var c=function(b,c){this.options=c,this.$body=a(document.body),this.$element=a(b),this.$dialog=this.$element.find(".modal-dialog"),this.$backdrop=null,this.isShown=null,this.originalBodyPad=null,this.scrollbarWidth=0,this.ignoreBackdropClick=!1,this.options.remote&&this.$element.find(".modal-content").load(this.options.remote,a.proxy(function(){this.$element.trigger("loaded.bs.modal")},this))};c.VERSION="3.3.6",c.TRANSITION_DURATION=300,c.BACKDROP_TRANSITION_DURATION=150,c.DEFAULTS={backdrop:!0,keyboard:!0,show:!0},c.prototype.toggle=function(a){return this.isShown?this.hide():this.show(a)},c.prototype.show=function(b){var d=this,e=a.Event("show.bs.modal",{relatedTarget:b});this.$element.trigger(e),this.isShown||e.isDefaultPrevented()||(this.isShown=!0,this.checkScrollbar(),this.setScrollbar(),this.$body.addClass("modal-open"),this.escape(),this.resize(),this.$element.on("click.dismiss.bs.modal",'[data-dismiss="modal"]',a.proxy(this.hide,this)),this.$dialog.on("mousedown.dismiss.bs.modal",function(){d.$element.one("mouseup.dismiss.bs.modal",function(b){a(b.target).is(d.$element)&&(d.ignoreBackdropClick=!0)})}),this.backdrop(function(){var e=a.support.transition&&d.$element.hasClass("fade");d.$element.parent().length||d.$element.appendTo(d.$body),d.$element.show().scrollTop(0),d.adjustDialog(),e&&d.$element[0].offsetWidth,d.$element.addClass("in"),d.enforceFocus();var f=a.Event("shown.bs.modal",{relatedTarget:b});e?d.$dialog.one("bsTransitionEnd",function(){d.$element.trigger("focus").trigger(f)}).emulateTransitionEnd(c.TRANSITION_DURATION):d.$element.trigger("focus").trigger(f)}))},c.prototype.hide=function(b){b&&b.preventDefault(),b=a.Event("hide.bs.modal"),this.$element.trigger(b),this.isShown&&!b.isDefaultPrevented()&&(this.isShown=!1,this.escape(),this.resize(),a(document).off("focusin.bs.modal"),this.$element.removeClass("in").off("click.dismiss.bs.modal").off("mouseup.dismiss.bs.modal"),this.$dialog.off("mousedown.dismiss.bs.modal"),a.support.transition&&this.$element.hasClass("fade")?this.$element.one("bsTransitionEnd",a.proxy(this.hideModal,this)).emulateTransitionEnd(c.TRANSITION_DURATION):this.hideModal())},c.prototype.enforceFocus=function(){a(document).off("focusin.bs.modal").on("focusin.bs.modal",a.proxy(function(a){this.$element[0]===a.target||this.$element.has(a.target).length||this.$element.trigger("focus")},this))},c.prototype.escape=function(){this.isShown&&this.options.keyboard?this.$element.on("keydown.dismiss.bs.modal",a.proxy(function(a){27==a.which&&this.hide()},this)):this.isShown||this.$element.off("keydown.dismiss.bs.modal")},c.prototype.resize=function(){this.isShown?a(window).on("resize.bs.modal",a.proxy(this.handleUpdate,this)):a(window).off("resize.bs.modal")},c.prototype.hideModal=function(){var a=this;this.$element.hide(),this.backdrop(function(){a.$body.removeClass("modal-open"),a.resetAdjustments(),a.resetScrollbar(),a.$element.trigger("hidden.bs.modal")})},c.prototype.removeBackdrop=function(){this.$backdrop&&this.$backdrop.remove(),this.$backdrop=null},c.prototype.backdrop=function(b){var d=this,e=this.$element.hasClass("fade")?"fade":"";if(this.isShown&&this.options.backdrop){var f=a.support.transition&&e;if(this.$backdrop=a(document.createElement("div")).addClass("modal-backdrop "+e).appendTo(this.$body),this.$element.on("click.dismiss.bs.modal",a.proxy(function(a){return this.ignoreBackdropClick?void(this.ignoreBackdropClick=!1):void(a.target===a.currentTarget&&("static"==this.options.backdrop?this.$element[0].focus():this.hide()))},this)),f&&this.$backdrop[0].offsetWidth,this.$backdrop.addClass("in"),!b)return;f?this.$backdrop.one("bsTransitionEnd",b).emulateTransitionEnd(c.BACKDROP_TRANSITION_DURATION):b()}else if(!this.isShown&&this.$backdrop){this.$backdrop.removeClass("in");var g=function(){d.removeBackdrop(),b&&b()};a.support.transition&&this.$element.hasClass("fade")?this.$backdrop.one("bsTransitionEnd",g).emulateTransitionEnd(c.BACKDROP_TRANSITION_DURATION):g()}else b&&b()},c.prototype.handleUpdate=function(){this.adjustDialog()},c.prototype.adjustDialog=function(){var a=this.$element[0].scrollHeight>document.documentElement.clientHeight;this.$element.css({paddingLeft:!this.bodyIsOverflowing&&a?this.scrollbarWidth:"",paddingRight:this.bodyIsOverflowing&&!a?this.scrollbarWidth:""})},c.prototype.resetAdjustments=function(){this.$element.css({paddingLeft:"",paddingRight:""})},c.prototype.checkScrollbar=function(){var a=window.innerWidth;if(!a){var b=document.documentElement.getBoundingClientRect();a=b.right-Math.abs(b.left)}this.bodyIsOverflowing=document.body.clientWidth<a,this.scrollbarWidth=this.measureScrollbar()},c.prototype.setScrollbar=function(){var a=parseInt(this.$body.css("padding-right")||0,10);this.originalBodyPad=document.body.style.paddingRight||"",this.bodyIsOverflowing&&this.$body.css("padding-right",a+this.scrollbarWidth)},c.prototype.resetScrollbar=function(){this.$body.css("padding-right",this.originalBodyPad)},c.prototype.measureScrollbar=function(){var a=document.createElement("div");a.className="modal-scrollbar-measure",this.$body.append(a);var b=a.offsetWidth-a.clientWidth;return this.$body[0].removeChild(a),b};var d=a.fn.modal;a.fn.modal=b,a.fn.modal.Constructor=c,a.fn.modal.noConflict=function(){return a.fn.modal=d,this},a(document).on("click.bs.modal.data-api",'[data-toggle="modal"]',function(c){var d=a(this),e=d.attr("href"),f=a(d.attr("data-target")||e&&e.replace(/.*(?=#[^\s]+$)/,"")),g=f.data("bs.modal")?"toggle":a.extend({remote:!/#/.test(e)&&e},f.data(),d.data());d.is("a")&&c.preventDefault(),f.one("show.bs.modal",function(a){a.isDefaultPrevented()||f.one("hidden.bs.modal",function(){d.is(":visible")&&d.trigger("focus")})}),b.call(f,g,this)})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.tooltip"),f="object"==typeof b&&b;(e||!/destroy|hide/.test(b))&&(e||d.data("bs.tooltip",e=new c(this,f)),"string"==typeof b&&e[b]())})}var c=function(a,b){this.type=null,this.options=null,this.enabled=null,this.timeout=null,this.hoverState=null,this.$element=null,this.inState=null,this.init("tooltip",a,b)};c.VERSION="3.3.6",c.TRANSITION_DURATION=150,c.DEFAULTS={animation:!0,placement:"top",selector:!1,template:'<div class="tooltip" role="tooltip"><div class="tooltip-arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover focus",title:"",delay:0,html:!1,container:!1,viewport:{selector:"body",padding:0}},c.prototype.init=function(b,c,d){if(this.enabled=!0,this.type=b,this.$element=a(c),this.options=this.getOptions(d),this.$viewport=this.options.viewport&&a(a.isFunction(this.options.viewport)?this.options.viewport.call(this,this.$element):this.options.viewport.selector||this.options.viewport),this.inState={click:!1,hover:!1,focus:!1},this.$element[0]instanceof document.constructor&&!this.options.selector)throw new Error("`selector` option must be specified when initializing "+this.type+" on the window.document object!");for(var e=this.options.trigger.split(" "),f=e.length;f--;){var g=e[f];if("click"==g)this.$element.on("click."+this.type,this.options.selector,a.proxy(this.toggle,this));else if("manual"!=g){var h="hover"==g?"mouseenter":"focusin",i="hover"==g?"mouseleave":"focusout";this.$element.on(h+"."+this.type,this.options.selector,a.proxy(this.enter,this)),this.$element.on(i+"."+this.type,this.options.selector,a.proxy(this.leave,this))}}this.options.selector?this._options=a.extend({},this.options,{trigger:"manual",selector:""}):this.fixTitle()},c.prototype.getDefaults=function(){return c.DEFAULTS},c.prototype.getOptions=function(b){return b=a.extend({},this.getDefaults(),this.$element.data(),b),b.delay&&"number"==typeof b.delay&&(b.delay={show:b.delay,hide:b.delay}),b},c.prototype.getDelegateOptions=function(){var b={},c=this.getDefaults();return this._options&&a.each(this._options,function(a,d){c[a]!=d&&(b[a]=d)}),b},c.prototype.enter=function(b){var c=b instanceof this.constructor?b:a(b.currentTarget).data("bs."+this.type);return c||(c=new this.constructor(b.currentTarget,this.getDelegateOptions()),a(b.currentTarget).data("bs."+this.type,c)),b instanceof a.Event&&(c.inState["focusin"==b.type?"focus":"hover"]=!0),c.tip().hasClass("in")||"in"==c.hoverState?void(c.hoverState="in"):(clearTimeout(c.timeout),c.hoverState="in",c.options.delay&&c.options.delay.show?void(c.timeout=setTimeout(function(){"in"==c.hoverState&&c.show()},c.options.delay.show)):c.show())},c.prototype.isInStateTrue=function(){for(var a in this.inState)if(this.inState[a])return!0;return!1},c.prototype.leave=function(b){var c=b instanceof this.constructor?b:a(b.currentTarget).data("bs."+this.type);return c||(c=new this.constructor(b.currentTarget,this.getDelegateOptions()),a(b.currentTarget).data("bs."+this.type,c)),b instanceof a.Event&&(c.inState["focusout"==b.type?"focus":"hover"]=!1),c.isInStateTrue()?void 0:(clearTimeout(c.timeout),c.hoverState="out",c.options.delay&&c.options.delay.hide?void(c.timeout=setTimeout(function(){"out"==c.hoverState&&c.hide()},c.options.delay.hide)):c.hide())},c.prototype.show=function(){var b=a.Event("show.bs."+this.type);if(this.hasContent()&&this.enabled){this.$element.trigger(b);var d=a.contains(this.$element[0].ownerDocument.documentElement,this.$element[0]);if(b.isDefaultPrevented()||!d)return;var e=this,f=this.tip(),g=this.getUID(this.type);this.setContent(),f.attr("id",g),this.$element.attr("aria-describedby",g),this.options.animation&&f.addClass("fade");var h="function"==typeof this.options.placement?this.options.placement.call(this,f[0],this.$element[0]):this.options.placement,i=/\s?auto?\s?/i,j=i.test(h);j&&(h=h.replace(i,"")||"top"),f.detach().css({top:0,left:0,display:"block"}).addClass(h).data("bs."+this.type,this),this.options.container?f.appendTo(this.options.container):f.insertAfter(this.$element),this.$element.trigger("inserted.bs."+this.type);var k=this.getPosition(),l=f[0].offsetWidth,m=f[0].offsetHeight;if(j){var n=h,o=this.getPosition(this.$viewport);h="bottom"==h&&k.bottom+m>o.bottom?"top":"top"==h&&k.top-m<o.top?"bottom":"right"==h&&k.right+l>o.width?"left":"left"==h&&k.left-l<o.left?"right":h,f.removeClass(n).addClass(h)}var p=this.getCalculatedOffset(h,k,l,m);this.applyPlacement(p,h);var q=function(){var a=e.hoverState;e.$element.trigger("shown.bs."+e.type),e.hoverState=null,"out"==a&&e.leave(e)};a.support.transition&&this.$tip.hasClass("fade")?f.one("bsTransitionEnd",q).emulateTransitionEnd(c.TRANSITION_DURATION):q()}},c.prototype.applyPlacement=function(b,c){var d=this.tip(),e=d[0].offsetWidth,f=d[0].offsetHeight,g=parseInt(d.css("margin-top"),10),h=parseInt(d.css("margin-left"),10);isNaN(g)&&(g=0),isNaN(h)&&(h=0),b.top+=g,b.left+=h,a.offset.setOffset(d[0],a.extend({using:function(a){d.css({top:Math.round(a.top),left:Math.round(a.left)})}},b),0),d.addClass("in");var i=d[0].offsetWidth,j=d[0].offsetHeight;"top"==c&&j!=f&&(b.top=b.top+f-j);var k=this.getViewportAdjustedDelta(c,b,i,j);k.left?b.left+=k.left:b.top+=k.top;var l=/top|bottom/.test(c),m=l?2*k.left-e+i:2*k.top-f+j,n=l?"offsetWidth":"offsetHeight";d.offset(b),this.replaceArrow(m,d[0][n],l)},c.prototype.replaceArrow=function(a,b,c){this.arrow().css(c?"left":"top",50*(1-a/b)+"%").css(c?"top":"left","")},c.prototype.setContent=function(){var a=this.tip(),b=this.getTitle();a.find(".tooltip-inner")[this.options.html?"html":"text"](b),a.removeClass("fade in top bottom left right")},c.prototype.hide=function(b){function d(){"in"!=e.hoverState&&f.detach(),e.$element.removeAttr("aria-describedby").trigger("hidden.bs."+e.type),b&&b()}var e=this,f=a(this.$tip),g=a.Event("hide.bs."+this.type);return this.$element.trigger(g),g.isDefaultPrevented()?void 0:(f.removeClass("in"),a.support.transition&&f.hasClass("fade")?f.one("bsTransitionEnd",d).emulateTransitionEnd(c.TRANSITION_DURATION):d(),this.hoverState=null,this)},c.prototype.fixTitle=function(){var a=this.$element;(a.attr("title")||"string"!=typeof a.attr("data-original-title"))&&a.attr("data-original-title",a.attr("title")||"").attr("title","")},c.prototype.hasContent=function(){return this.getTitle()},c.prototype.getPosition=function(b){b=b||this.$element;var c=b[0],d="BODY"==c.tagName,e=c.getBoundingClientRect();null==e.width&&(e=a.extend({},e,{width:e.right-e.left,height:e.bottom-e.top}));var f=d?{top:0,left:0}:b.offset(),g={scroll:d?document.documentElement.scrollTop||document.body.scrollTop:b.scrollTop()},h=d?{width:a(window).width(),height:a(window).height()}:null;return a.extend({},e,g,h,f)},c.prototype.getCalculatedOffset=function(a,b,c,d){return"bottom"==a?{top:b.top+b.height,left:b.left+b.width/2-c/2}:"top"==a?{top:b.top-d,left:b.left+b.width/2-c/2}:"left"==a?{top:b.top+b.height/2-d/2,left:b.left-c}:{top:b.top+b.height/2-d/2,left:b.left+b.width}},c.prototype.getViewportAdjustedDelta=function(a,b,c,d){var e={top:0,left:0};if(!this.$viewport)return e;var f=this.options.viewport&&this.options.viewport.padding||0,g=this.getPosition(this.$viewport);if(/right|left/.test(a)){var h=b.top-f-g.scroll,i=b.top+f-g.scroll+d;h<g.top?e.top=g.top-h:i>g.top+g.height&&(e.top=g.top+g.height-i)}else{var j=b.left-f,k=b.left+f+c;j<g.left?e.left=g.left-j:k>g.right&&(e.left=g.left+g.width-k)}return e},c.prototype.getTitle=function(){var a,b=this.$element,c=this.options;return a=b.attr("data-original-title")||("function"==typeof c.title?c.title.call(b[0]):c.title)},c.prototype.getUID=function(a){do a+=~~(1e6*Math.random());while(document.getElementById(a));return a},c.prototype.tip=function(){if(!this.$tip&&(this.$tip=a(this.options.template),1!=this.$tip.length))throw new Error(this.type+" `template` option must consist of exactly 1 top-level element!");return this.$tip},c.prototype.arrow=function(){return this.$arrow=this.$arrow||this.tip().find(".tooltip-arrow")},c.prototype.enable=function(){this.enabled=!0},c.prototype.disable=function(){this.enabled=!1},c.prototype.toggleEnabled=function(){this.enabled=!this.enabled},c.prototype.toggle=function(b){var c=this;b&&(c=a(b.currentTarget).data("bs."+this.type),c||(c=new this.constructor(b.currentTarget,this.getDelegateOptions()),a(b.currentTarget).data("bs."+this.type,c))),b?(c.inState.click=!c.inState.click,c.isInStateTrue()?c.enter(c):c.leave(c)):c.tip().hasClass("in")?c.leave(c):c.enter(c)},c.prototype.destroy=function(){var a=this;clearTimeout(this.timeout),this.hide(function(){a.$element.off("."+a.type).removeData("bs."+a.type),a.$tip&&a.$tip.detach(),a.$tip=null,a.$arrow=null,a.$viewport=null})};var d=a.fn.tooltip;a.fn.tooltip=b,a.fn.tooltip.Constructor=c,a.fn.tooltip.noConflict=function(){return a.fn.tooltip=d,this}}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.popover"),f="object"==typeof b&&b;(e||!/destroy|hide/.test(b))&&(e||d.data("bs.popover",e=new c(this,f)),"string"==typeof b&&e[b]())})}var c=function(a,b){this.init("popover",a,b)};if(!a.fn.tooltip)throw new Error("Popover requires tooltip.js");c.VERSION="3.3.6",c.DEFAULTS=a.extend({},a.fn.tooltip.Constructor.DEFAULTS,{placement:"right",trigger:"click",content:"",template:'<div class="popover" role="tooltip"><div class="arrow"></div><h3 class="popover-title"></h3><div class="popover-content"></div></div>'}),c.prototype=a.extend({},a.fn.tooltip.Constructor.prototype),c.prototype.constructor=c,c.prototype.getDefaults=function(){return c.DEFAULTS},c.prototype.setContent=function(){var a=this.tip(),b=this.getTitle(),c=this.getContent();a.find(".popover-title")[this.options.html?"html":"text"](b),a.find(".popover-content").children().detach().end()[this.options.html?"string"==typeof c?"html":"append":"text"](c),a.removeClass("fade top bottom left right in"),a.find(".popover-title").html()||a.find(".popover-title").hide()},c.prototype.hasContent=function(){return this.getTitle()||this.getContent()},c.prototype.getContent=function(){var a=this.$element,b=this.options;return a.attr("data-content")||("function"==typeof b.content?b.content.call(a[0]):b.content)},c.prototype.arrow=function(){return this.$arrow=this.$arrow||this.tip().find(".arrow")};var d=a.fn.popover;a.fn.popover=b,a.fn.popover.Constructor=c,a.fn.popover.noConflict=function(){return a.fn.popover=d,this}}(jQuery),+function(a){"use strict";function b(c,d){this.$body=a(document.body),this.$scrollElement=a(a(c).is(document.body)?window:c),this.options=a.extend({},b.DEFAULTS,d),this.selector=(this.options.target||"")+" .nav li > a",this.offsets=[],this.targets=[],this.activeTarget=null,this.scrollHeight=0,this.$scrollElement.on("scroll.bs.scrollspy",a.proxy(this.process,this)),this.refresh(),this.process()}function c(c){return this.each(function(){var d=a(this),e=d.data("bs.scrollspy"),f="object"==typeof c&&c;e||d.data("bs.scrollspy",e=new b(this,f)),"string"==typeof c&&e[c]()})}b.VERSION="3.3.6",b.DEFAULTS={offset:10},b.prototype.getScrollHeight=function(){return this.$scrollElement[0].scrollHeight||Math.max(this.$body[0].scrollHeight,document.documentElement.scrollHeight)},b.prototype.refresh=function(){var b=this,c="offset",d=0;this.offsets=[],this.targets=[],this.scrollHeight=this.getScrollHeight(),a.isWindow(this.$scrollElement[0])||(c="position",d=this.$scrollElement.scrollTop()),this.$body.find(this.selector).map(function(){var b=a(this),e=b.data("target")||b.attr("href"),f=/^#./.test(e)&&a(e);return f&&f.length&&f.is(":visible")&&[[f[c]().top+d,e]]||null}).sort(function(a,b){return a[0]-b[0]}).each(function(){b.offsets.push(this[0]),b.targets.push(this[1])})},b.prototype.process=function(){var a,b=this.$scrollElement.scrollTop()+this.options.offset,c=this.getScrollHeight(),d=this.options.offset+c-this.$scrollElement.height(),e=this.offsets,f=this.targets,g=this.activeTarget;if(this.scrollHeight!=c&&this.refresh(),b>=d)return g!=(a=f[f.length-1])&&this.activate(a);if(g&&b<e[0])return this.activeTarget=null,this.clear();for(a=e.length;a--;)g!=f[a]&&b>=e[a]&&(void 0===e[a+1]||b<e[a+1])&&this.activate(f[a])},b.prototype.activate=function(b){this.activeTarget=b,this.clear();var c=this.selector+'[data-target="'+b+'"],'+this.selector+'[href="'+b+'"]',d=a(c).parents("li").addClass("active");
d.parent(".dropdown-menu").length&&(d=d.closest("li.dropdown").addClass("active")),d.trigger("activate.bs.scrollspy")},b.prototype.clear=function(){a(this.selector).parentsUntil(this.options.target,".active").removeClass("active")};var d=a.fn.scrollspy;a.fn.scrollspy=c,a.fn.scrollspy.Constructor=b,a.fn.scrollspy.noConflict=function(){return a.fn.scrollspy=d,this},a(window).on("load.bs.scrollspy.data-api",function(){a('[data-spy="scroll"]').each(function(){var b=a(this);c.call(b,b.data())})})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.tab");e||d.data("bs.tab",e=new c(this)),"string"==typeof b&&e[b]()})}var c=function(b){this.element=a(b)};c.VERSION="3.3.6",c.TRANSITION_DURATION=150,c.prototype.show=function(){var b=this.element,c=b.closest("ul:not(.dropdown-menu)"),d=b.data("target");if(d||(d=b.attr("href"),d=d&&d.replace(/.*(?=#[^\s]*$)/,"")),!b.parent("li").hasClass("active")){var e=c.find(".active:last a"),f=a.Event("hide.bs.tab",{relatedTarget:b[0]}),g=a.Event("show.bs.tab",{relatedTarget:e[0]});if(e.trigger(f),b.trigger(g),!g.isDefaultPrevented()&&!f.isDefaultPrevented()){var h=a(d);this.activate(b.closest("li"),c),this.activate(h,h.parent(),function(){e.trigger({type:"hidden.bs.tab",relatedTarget:b[0]}),b.trigger({type:"shown.bs.tab",relatedTarget:e[0]})})}}},c.prototype.activate=function(b,d,e){function f(){g.removeClass("active").find("> .dropdown-menu > .active").removeClass("active").end().find('[data-toggle="tab"]').attr("aria-expanded",!1),b.addClass("active").find('[data-toggle="tab"]').attr("aria-expanded",!0),h?(b[0].offsetWidth,b.addClass("in")):b.removeClass("fade"),b.parent(".dropdown-menu").length&&b.closest("li.dropdown").addClass("active").end().find('[data-toggle="tab"]').attr("aria-expanded",!0),e&&e()}var g=d.find("> .active"),h=e&&a.support.transition&&(g.length&&g.hasClass("fade")||!!d.find("> .fade").length);g.length&&h?g.one("bsTransitionEnd",f).emulateTransitionEnd(c.TRANSITION_DURATION):f(),g.removeClass("in")};var d=a.fn.tab;a.fn.tab=b,a.fn.tab.Constructor=c,a.fn.tab.noConflict=function(){return a.fn.tab=d,this};var e=function(c){c.preventDefault(),b.call(a(this),"show")};a(document).on("click.bs.tab.data-api",'[data-toggle="tab"]',e).on("click.bs.tab.data-api",'[data-toggle="pill"]',e)}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.affix"),f="object"==typeof b&&b;e||d.data("bs.affix",e=new c(this,f)),"string"==typeof b&&e[b]()})}var c=function(b,d){this.options=a.extend({},c.DEFAULTS,d),this.$target=a(this.options.target).on("scroll.bs.affix.data-api",a.proxy(this.checkPosition,this)).on("click.bs.affix.data-api",a.proxy(this.checkPositionWithEventLoop,this)),this.$element=a(b),this.affixed=null,this.unpin=null,this.pinnedOffset=null,this.checkPosition()};c.VERSION="3.3.6",c.RESET="affix affix-top affix-bottom",c.DEFAULTS={offset:0,target:window},c.prototype.getState=function(a,b,c,d){var e=this.$target.scrollTop(),f=this.$element.offset(),g=this.$target.height();if(null!=c&&"top"==this.affixed)return c>e?"top":!1;if("bottom"==this.affixed)return null!=c?e+this.unpin<=f.top?!1:"bottom":a-d>=e+g?!1:"bottom";var h=null==this.affixed,i=h?e:f.top,j=h?g:b;return null!=c&&c>=e?"top":null!=d&&i+j>=a-d?"bottom":!1},c.prototype.getPinnedOffset=function(){if(this.pinnedOffset)return this.pinnedOffset;this.$element.removeClass(c.RESET).addClass("affix");var a=this.$target.scrollTop(),b=this.$element.offset();return this.pinnedOffset=b.top-a},c.prototype.checkPositionWithEventLoop=function(){setTimeout(a.proxy(this.checkPosition,this),1)},c.prototype.checkPosition=function(){if(this.$element.is(":visible")){var b=this.$element.height(),d=this.options.offset,e=d.top,f=d.bottom,g=Math.max(a(document).height(),a(document.body).height());"object"!=typeof d&&(f=e=d),"function"==typeof e&&(e=d.top(this.$element)),"function"==typeof f&&(f=d.bottom(this.$element));var h=this.getState(g,b,e,f);if(this.affixed!=h){null!=this.unpin&&this.$element.css("top","");var i="affix"+(h?"-"+h:""),j=a.Event(i+".bs.affix");if(this.$element.trigger(j),j.isDefaultPrevented())return;this.affixed=h,this.unpin="bottom"==h?this.getPinnedOffset():null,this.$element.removeClass(c.RESET).addClass(i).trigger(i.replace("affix","affixed")+".bs.affix")}"bottom"==h&&this.$element.offset({top:g-b-f})}};var d=a.fn.affix;a.fn.affix=b,a.fn.affix.Constructor=c,a.fn.affix.noConflict=function(){return a.fn.affix=d,this},a(window).on("load",function(){a('[data-spy="affix"]').each(function(){var c=a(this),d=c.data();d.offset=d.offset||{},null!=d.offsetBottom&&(d.offset.bottom=d.offsetBottom),null!=d.offsetTop&&(d.offset.top=d.offsetTop),b.call(c,d)})})}(jQuery);

==> spe-aplcache-framework/js/highcharts.js <==
/*
 Highcharts JS v6.0.3 (2017-11-14)

 (c) 2009-2016 Torstein Honsi

 License: www.highcharts.com/license
*/
(function(S,N){"object"===typeof module&&module.exports?module.exports=S.document?N(S):N:S.Highcharts=N(S)})("undefined"!==typeof window?window:this,function(S){var N=function(){var a="undefined"===typeof S?window:S,D=a.document,B=a.navigator&&a.navigator.userAgent||"",G=D&&D.createElementNS&&!!D.createElementNS("http://www.w3.org/2000/svg","svg").createSVGRect,p=/(edge|msie|trident)/i.test(B)&&!a.opera,g=/Firefox/.test(B),l=g&&4>parseInt(B.split("Firefox/")[1],10);return a.Highcharts?a.Highcharts.error(16,
!0):{product:"Highcharts",version:"6.0.3",deg2rad:2*Math.PI/360,doc:D,hasBidiBug:l,hasTouch:D&&void 0!==D.documentElement.ontouchstart,isMS:p,isWebKit:/AppleWebKit/.test(B),isFirefox:g,isTouchDevice:/(Mobile|Android|Windows Phone)/.test(B),SVG_NS:"http://www.w3.org/2000/svg",chartCount:0,seriesTypes:{},symbolSizes:{},svg:G,win:a,marginNames:["plotTop","marginRight","marginBottom","plotLeft"],noop:function(){},charts:[]}}();(function(a){a.timers=[];var D=a.charts,B=a.doc,G=a.win;a.error=function(p,
g){p=a.isNumber(p)?"Highcharts error #"+p+": www.highcharts.com/errors/"+p:p;if(g)throw Error(p);G.console&&console.log(p)};a.Fx=function(a,g,l){this.options=g;this.elem=a;this.prop=l};a.Fx.prototype={dSetter:function(){var a=this.paths[0],g=this.paths[1],l=[],r=this.now,n=a.length,w;if(1===r)l=this.toD;else if(n===g.length&&1>r)for(;n--;)w=parseFloat(a[n]),l[n]=isNaN(w)?g[n]:r*parseFloat(g[n]-w)+w;else l=g;this.elem.attr("d",l,null,!0)},update:function(){var a=this.elem,g=this.prop,l=this.now,r=
this.options.step;if(this[g+"Setter"])this[g+"Setter"]();else a.attr?a.element&&a.attr(g,l,null,!0):a.style[g]=l+this.unit;r&&r.call(a,l,this)},run:function(p,g,l){var r=this,n=r.options,w=function(a){return w.stopped?!1:r.step(a)},v=G.requestAnimationFrame||function(a){setTimeout(a,13)},e=function(){a.timers=a.grep(a.timers,function(a){return a()});a.timers.length&&v(e)};p===g?(delete n.curAnim[this.prop],n.complete&&0===a.keys(n.curAnim).length&&n.complete()):(this.startTime=+new Date,this.start=
p,this.end=g,this.unit=l,this.now=this.start,this.pos=0,w.elem=this.elem,w.prop=this.prop,w()&&1===a.timers.push(w)&&v(e))},step:function(p){var g=+new Date,l,r=this.options,n=this.elem,w=r.complete,v=r.duration,e=r.curAnim;n.attr&&!n.element?p=!1:p||g>=v+this.startTime?(this.now=this.end,this.pos=1,this.update(),l=e[this.prop]=!0,a.objectEach(e,function(a){!0!==a&&(l=!1)}),l&&w&&w.call(n),p=!1):(this.pos=r.easing((g-this.startTime)/v),this.now=this.start+(this.end-this.start)*this.pos,this.update(),
p=!0);return p},initPath:function(p,g,l){function r(a){var b,f;for(d=a.length;d--;)b="M"===a[d]||"L"===a[d],f=/[a-zA-Z]/.test(a[d+3]),b&&f&&a.splice(d+1,0,a[d+1],a[d+2],a[d+1],a[d+2])}function n(a,b){for(;a.length<f;){a[0]=b[f-a.length];var e=a.slice(0,c);[].splice.apply(a,[0,0].concat(e));y&&(e=a.slice(a.length-c),[].splice.apply(a,[a.length,0].concat(e)),d--)}a[0]="M"}function w(a,d){for(var e=(f-a.length)/c;0<e&&e--;)b=a.slice().splice(a.length/H-c,c*H),b[0]=d[f-c-e*c],m&&(b[c-6]=b[c-2],b[c-5]=
b[c-1]),[].splice.apply(a,[a.length/H,0].concat(b)),y&&e--}g=g||"";var v,e=p.startX,h=p.endX,m=-1<g.indexOf("C"),c=m?7:3,f,b,d;g=g.split(" ");l=l.slice();var y=p.isArea,H=y?2:1,J;m&&(r(g),r(l));if(e&&h){for(d=0;d<e.length;d++)if(e[d]===h[0]){v=d;break}else if(e[0]===h[h.length-e.length+d]){v=d;J=!0;break}void 0===v&&(g=[])}g.length&&a.isNumber(v)&&(f=l.length+v*H*c,J?(n(g,l),w(l,g)):(n(l,g),w(g,l)));return[g,l]}};a.Fx.prototype.fillSetter=a.Fx.prototype.strokeSetter=function(){this.elem.attr(this.prop,
a.color(this.start).tweenTo(a.color(this.end),this.pos),null,!0)};a.extend=function(a,g){var l;a||(a={});for(l in g)a[l]=g[l];return a};a.merge=function(){var p,g=arguments,l,r={},n=function(l,v){"object"!==typeof l&&(l={});a.objectEach(v,function(e,h){!a.isObject(e,!0)||a.isClass(e)||a.isDOMElement(e)?l[h]=v[h]:l[h]=n(l[h]||{},e)});return l};!0===g[0]&&(r=g[1],g=Array.prototype.slice.call(g,2));l=g.length;for(p=0;p<l;p++)r=n(r,g[p]);return r};a.pInt=function(a,g){return parseInt(a,g||10)};a.isString=
function(a){return"string"===typeof a};a.isArray=function(a){a=Object.prototype.toString.call(a);return"[object Array]"===a||"[object Array Iterator]"===a};a.isObject=function(p,g){return!!p&&"object"===typeof p&&(!g||!a.isArray(p))};a.isDOMElement=function(p){return a.isObject(p)&&"number"===typeof p.nodeType};a.isClass=function(p){var g=p&&p.constructor;return!(!a.isObject(p,!0)||a.isDOMElement(p)||!g||!g.name||"Object"===g.name)};a.isNumber=function(a){return"number"===typeof a&&!isNaN(a)};a.erase=
function(a,g){for(var l=a.length;l--;)if(a[l]===g){a.splice(l,1);break}};a.defined=function(a){return void 0!==a&&null!==a};a.attr=function(p,g,l){var r;a.isString(g)?a.defined(l)?p.setAttribute(g,l):p&&p.getAttribute&&(r=p.getAttribute(g)):a.defined(g)&&a.isObject(g)&&a.objectEach(g,function(a,l){p.setAttribute(l,a)});return r};a.splat=function(p){return a.isArray(p)?p:[p]};a.syncTimeout=function(a,g,l){if(g)return setTimeout(a,g,l);a.call(0,l)};a.pick=function(){var a=arguments,g,l,r=a.length;for(g=
0;g<r;g++)if(l=a[g],void 0!==l&&null!==l)return l};a.css=function(p,g){a.isMS&&!a.svg&&g&&void 0!==g.opacity&&(g.filter="alpha(opacity\x3d"+100*g.opacity+")");a.extend(p.style,g)};a.createElement=function(p,g,l,r,n){p=B.createElement(p);var w=a.css;g&&a.extend(p,g);n&&w(p,{padding:0,border:"none",margin:0});l&&w(p,l);r&&r.appendChild(p);return p};a.extendClass=function(p,g){var l=function(){};l.prototype=new p;a.extend(l.prototype,g);return l};a.pad=function(a,g,l){return Array((g||2)+1-String(a).length).join(l||
0)+a};a.relativeLength=function(a,g,l){return/%$/.test(a)?g*parseFloat(a)/100+(l||0):parseFloat(a)};a.wrap=function(a,g,l){var r=a[g];a[g]=function(){var a=Array.prototype.slice.call(arguments),g=arguments,v=this;v.proceed=function(){r.apply(v,arguments.length?arguments:g)};a.unshift(r);a=l.apply(this,a);v.proceed=null;return a}};a.getTZOffset=function(p){var g=a.Date;return 6E4*(g.hcGetTimezoneOffset&&g.hcGetTimezoneOffset(p)||g.hcTimezoneOffset||0)};a.dateFormat=function(p,g,l){if(!a.defined(g)||
isNaN(g))return a.defaultOptions.lang.invalidDate||"";p=a.pick(p,"%Y-%m-%d %H:%M:%S");var r=a.Date,n=new r(g-a.getTZOffset(g)),w=n[r.hcGetHours](),v=n[r.hcGetDay](),e=n[r.hcGetDate](),h=n[r.hcGetMonth](),m=n[r.hcGetFullYear](),c=a.defaultOptions.lang,f=c.weekdays,b=c.shortWeekdays,d=a.pad,r=a.extend({a:b?b[v]:f[v].substr(0,3),A:f[v],d:d(e),e:d(e,2," "),w:v,b:c.shortMonths[h],B:c.months[h],m:d(h+1),y:m.toString().substr(2,2),Y:m,H:d(w),k:w,I:d(w%12||12),l:w%12||12,M:d(n[r.hcGetMinutes]()),p:12>w?"AM":
"PM",P:12>w?"am":"pm",S:d(n.getSeconds()),L:d(Math.round(g%1E3),3)},a.dateFormats);a.objectEach(r,function(a,b){for(;-1!==p.indexOf("%"+b);)p=p.replace("%"+b,"function"===typeof a?a(g):a)});return l?p.substr(0,1).toUpperCase()+p.substr(1):p};a.formatSingle=function(p,g){var l=/\.([0-9])/,r=a.defaultOptions.lang;/f$/.test(p)?(l=(l=p.match(l))?l[1]:-1,null!==g&&(g=a.numberFormat(g,l,r.decimalPoint,-1<p.indexOf(",")?r.thousandsSep:""))):g=a.dateFormat(p,g);return g};a.format=function(p,g){for(var l=
"{",r=!1,n,w,v,e,h=[],m;p;){l=p.indexOf(l);if(-1===l)break;n=p.slice(0,l);if(r){n=n.split(":");w=n.shift().split(".");e=w.length;m=g;for(v=0;v<e;v++)m&&(m=m[w[v]]);n.length&&(m=a.formatSingle(n.join(":"),m));h.push(m)}else h.push(n);p=p.slice(l+1);l=(r=!r)?"}":"{"}h.push(p);return h.join("")};a.getMagnitude=function(a){return Math.pow(10,Math.floor(Math.log(a)/Math.LN10))};a.normalizeTickInterval=function(p,g,l,r,n){var w,v=p;l=a.pick(l,1);w=p/l;g||(g=n?[1,1.2,1.5,2,2.5,3,4,5,6,8,10]:[1,2,2.5,5,10],
!1===r&&(1===l?g=a.grep(g,function(a){return 0===a%1}):.1>=l&&(g=[1/l])));for(r=0;r<g.length&&!(v=g[r],n&&v*l>=p||!n&&w<=(g[r]+(g[r+1]||g[r]))/2);r++);return v=a.correctFloat(v*l,-Math.round(Math.log(.001)/Math.LN10))};a.stableSort=function(a,g){var l=a.length,r,n;for(n=0;n<l;n++)a[n].safeI=n;a.sort(function(a,n){r=g(a,n);return 0===r?a.safeI-n.safeI:r});for(n=0;n<l;n++)delete a[n].safeI};a.arrayMin=function(a){for(var g=a.length,l=a[0];g--;)a[g]<l&&(l=a[g]);return l};a.arrayMax=function(a){for(var g=
a.length,l=a[0];g--;)a[g]>l&&(l=a[g]);return l};a.destroyObjectProperties=function(p,g){a.objectEach(p,function(a,r){a&&a!==g&&a.destroy&&a.destroy();delete p[r]})};a.discardElement=function(p){var g=a.garbageBin;g||(g=a.createElement("div"));p&&g.appendChild(p);g.innerHTML=""};a.correctFloat=function(a,g){return parseFloat(a.toPrecision(g||14))};a.setAnimation=function(p,g){g.renderer.globalAnimation=a.pick(p,g.options.chart.animation,!0)};a.animObject=function(p){return a.isObject(p)?a.merge(p):
{duration:p?500:0}};a.timeUnits={millisecond:1,second:1E3,minute:6E4,hour:36E5,day:864E5,week:6048E5,month:24192E5,year:314496E5};a.numberFormat=function(p,g,l,r){p=+p||0;g=+g;var n=a.defaultOptions.lang,w=(p.toString().split(".")[1]||"").split("e")[0].length,v,e,h=p.toString().split("e");-1===g?g=Math.min(w,20):a.isNumber(g)||(g=2);e=(Math.abs(h[1]?h[0]:p)+Math.pow(10,-Math.max(g,w)-1)).toFixed(g);w=String(a.pInt(e));v=3<w.length?w.length%3:0;l=a.pick(l,n.decimalPoint);r=a.pick(r,n.thousandsSep);
p=(0>p?"-":"")+(v?w.substr(0,v)+r:"");p+=w.substr(v).replace(/(\d{3})(?=\d)/g,"$1"+r);g&&(p+=l+e.slice(-g));h[1]&&(p+="e"+h[1]);return p};Math.easeInOutSine=function(a){return-.5*(Math.cos(Math.PI*a)-1)};a.getStyle=function(p,g,l){if("width"===g)return Math.min(p.offsetWidth,p.scrollWidth)-a.getStyle(p,"padding-left")-a.getStyle(p,"padding-right");if("height"===g)return Math.min(p.offsetHeight,p.scrollHeight)-a.getStyle(p,"padding-top")-a.getStyle(p,"padding-bottom");G.getComputedStyle||a.error(27,
!0);if(p=G.getComputedStyle(p,void 0))p=p.getPropertyValue(g),a.pick(l,"opacity"!==g)&&(p=a.pInt(p));return p};a.inArray=function(p,g){return(a.indexOfPolyfill||Array.prototype.indexOf).call(g,p)};a.grep=function(p,g){return(a.filterPolyfill||Array.prototype.filter).call(p,g)};a.find=Array.prototype.find?function(a,g){return a.find(g)}:function(a,g){var l,r=a.length;for(l=0;l<r;l++)if(g(a[l],l))return a[l]};a.map=function(a,g){for(var l=[],r=0,n=a.length;r<n;r++)l[r]=g.call(a[r],a[r],r,a);return l};
a.keys=function(p){return(a.keysPolyfill||Object.keys).call(void 0,p)};a.reduce=function(p,g,l){return(a.reducePolyfill||Array.prototype.reduce).call(p,g,l)};a.offset=function(a){var g=B.documentElement;a=a.parentElement?a.getBoundingClientRect():{top:0,left:0};return{top:a.top+(G.pageYOffset||g.scrollTop)-(g.clientTop||0),left:a.left+(G.pageXOffset||g.scrollLeft)-(g.clientLeft||0)}};a.stop=function(p,g){for(var l=a.timers.length;l--;)a.timers[l].elem!==p||g&&g!==a.timers[l].prop||(a.timers[l].stopped=
!0)};a.each=function(p,g,l){return(a.forEachPolyfill||Array.prototype.forEach).call(p,g,l)};a.objectEach=function(a,g,l){for(var r in a)a.hasOwnProperty(r)&&g.call(l,a[r],r,a)};a.addEvent=function(p,g,l){var r,n,w=p.addEventListener||a.addEventListenerPolyfill;p.hcEvents&&!p.hasOwnProperty("hcEvents")&&(n={},a.objectEach(p.hcEvents,function(a,e){n[e]=a.slice(0)}),p.hcEvents=n);r=p.hcEvents=p.hcEvents||{};w&&w.call(p,g,l,!1);r[g]||(r[g]=[]);r[g].push(l);return function(){a.removeEvent(p,g,l)}};a.removeEvent=
function(p,g,l){function r(e,m){var c=p.removeEventListener||a.removeEventListenerPolyfill;c&&c.call(p,e,m,!1)}function n(){var e,m;p.nodeName&&(g?(e={},e[g]=!0):e=v,a.objectEach(e,function(a,f){if(v[f])for(m=v[f].length;m--;)r(f,v[f][m])}))}var w,v=p.hcEvents,e;v&&(g?(w=v[g]||[],l?(e=a.inArray(l,w),-1<e&&(w.splice(e,1),v[g]=w),r(g,l)):(n(),v[g]=[])):(n(),p.hcEvents={}))};a.fireEvent=function(p,g,l,r){var n;n=p.hcEvents;var w,v;l=l||{};if(B.createEvent&&(p.dispatchEvent||p.fireEvent))n=B.createEvent("Events"),
n.initEvent(g,!0,!0),a.extend(n,l),p.dispatchEvent?p.dispatchEvent(n):p.fireEvent(g,n);else if(n)for(n=n[g]||[],w=n.length,l.target||a.extend(l,{preventDefault:function(){l.defaultPrevented=!0},target:p,type:g}),g=0;g<w;g++)(v=n[g])&&!1===v.call(p,l)&&l.preventDefault();r&&!l.defaultPrevented&&r(l)};a.animate=function(p,g,l){var r,n="",w,v,e;a.isObject(l)||(e=arguments,l={duration:e[2],easing:e[3],complete:e[4]});a.isNumber(l.duration)||(l.duration=400);l.easing="function"===typeof l.easing?l.easing:
Math[l.easing]||Math.easeInOutSine;l.curAnim=a.merge(g);a.objectEach(g,function(e,m){a.stop(p,m);v=new a.Fx(p,l,m);w=null;"d"===m?(v.paths=v.initPath(p,p.d,g.d),v.toD=g.d,r=0,w=1):p.attr?r=p.attr(m):(r=parseFloat(a.getStyle(p,m))||0,"opacity"!==m&&(n="px"));w||(w=e);w&&w.match&&w.match("px")&&(w=w.replace(/px/g,""));v.run(r,w,n)})};a.seriesType=function(p,g,l,r,n){var w=a.getOptions(),v=a.seriesTypes;w.plotOptions[p]=a.merge(w.plotOptions[g],l);v[p]=a.extendClass(v[g]||function(){},r);v[p].prototype.type=
p;n&&(v[p].prototype.pointClass=a.extendClass(a.Point,n));return v[p]};a.uniqueKey=function(){var a=Math.random().toString(36).substring(2,9),g=0;return function(){return"highcharts-"+a+"-"+g++}}();G.jQuery&&(G.jQuery.fn.highcharts=function(){var p=[].slice.call(arguments);if(this[0])return p[0]?(new (a[a.isString(p[0])?p.shift():"Chart"])(this[0],p[0],p[1]),this):D[a.attr(this[0],"data-highcharts-chart")]})})(N);(function(a){var D=a.each,B=a.isNumber,G=a.map,p=a.merge,g=a.pInt;a.Color=function(l){if(!(this instanceof
a.Color))return new a.Color(l);this.init(l)};a.Color.prototype={parsers:[{regex:/rgba\(\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]?(?:\.[0-9]+)?)\s*\)/,parse:function(a){return[g(a[1]),g(a[2]),g(a[3]),parseFloat(a[4],10)]}},{regex:/rgb\(\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*\)/,parse:function(a){return[g(a[1]),g(a[2]),g(a[3]),1]}}],names:{none:"rgba(255,255,255,0)",white:"#ffffff",black:"#000000"},init:function(l){var g,n,w,v;if((this.input=l=this.names[l&&
l.toLowerCase?l.toLowerCase():""]||l)&&l.stops)this.stops=G(l.stops,function(e){return new a.Color(e[1])});else if(l&&l.charAt&&"#"===l.charAt()&&(g=l.length,l=parseInt(l.substr(1),16),7===g?n=[(l&16711680)>>16,(l&65280)>>8,l&255,1]:4===g&&(n=[(l&3840)>>4|(l&3840)>>8,(l&240)>>4|l&240,(l&15)<<4|l&15,1])),!n)for(w=this.parsers.length;w--&&!n;)v=this.parsers[w],(g=v.regex.exec(l))&&(n=v.parse(g));this.rgba=n||[]},get:function(a){var l=this.input,n=this.rgba,g;this.stops?(g=p(l),g.stops=[].concat(g.stops),
D(this.stops,function(n,e){g.stops[e]=[g.stops[e][0],n.get(a)]})):g=n&&B(n[0])?"rgb"===a||!a&&1===n[3]?"rgb("+n[0]+","+n[1]+","+n[2]+")":"a"===a?n[3]:"rgba("+n.join(",")+")":l;return g},brighten:function(a){var l,n=this.rgba;if(this.stops)D(this.stops,function(n){n.brighten(a)});else if(B(a)&&0!==a)for(l=0;3>l;l++)n[l]+=g(255*a),0>n[l]&&(n[l]=0),255<n[l]&&(n[l]=255);return this},setOpacity:function(a){this.rgba[3]=a;return this},tweenTo:function(a,g){var n=this.rgba,l=a.rgba;l.length&&n&&n.length?
(a=1!==l[3]||1!==n[3],g=(a?"rgba(":"rgb(")+Math.round(l[0]+(n[0]-l[0])*(1-g))+","+Math.round(l[1]+(n[1]-l[1])*(1-g))+","+Math.round(l[2]+(n[2]-l[2])*(1-g))+(a?","+(l[3]+(n[3]-l[3])*(1-g)):"")+")"):g=a.input||"none";return g}};a.color=function(g){return new a.Color(g)}})(N);(function(a){var D,B,G=a.addEvent,p=a.animate,g=a.attr,l=a.charts,r=a.color,n=a.css,w=a.createElement,v=a.defined,e=a.deg2rad,h=a.destroyObjectProperties,m=a.doc,c=a.each,f=a.extend,b=a.erase,d=a.grep,y=a.hasTouch,H=a.inArray,J=
a.isArray,t=a.isFirefox,K=a.isMS,x=a.isObject,C=a.isString,L=a.isWebKit,q=a.merge,A=a.noop,E=a.objectEach,F=a.pick,k=a.pInt,u=a.removeEvent,R=a.stop,M=a.svg,P=a.SVG_NS,I=a.symbolSizes,Q=a.win;D=a.SVGElement=function(){return this};f(D.prototype,{opacity:1,SVG_NS:P,textProps:"direction fontSize fontWeight fontFamily fontStyle color lineHeight width textAlign textDecoration textOverflow textOutline".split(" "),init:function(a,k){this.element="span"===k?w(k):m.createElementNS(this.SVG_NS,k);this.renderer=
a},animate:function(z,k,b){k=a.animObject(F(k,this.renderer.globalAnimation,!0));0!==k.duration?(b&&(k.complete=b),p(this,z,k)):(this.attr(z,null,b),k.step&&k.step.call(this));return this},colorGradient:function(z,k,b){var u=this.renderer,f,O,d,e,y,m,h,M,A,I,x=[],t;z.radialGradient?O="radialGradient":z.linearGradient&&(O="linearGradient");O&&(d=z[O],y=u.gradients,h=z.stops,I=b.radialReference,J(d)&&(z[O]=d={x1:d[0],y1:d[1],x2:d[2],y2:d[3],gradientUnits:"userSpaceOnUse"}),"radialGradient"===O&&I&&
!v(d.gradientUnits)&&(e=d,d=q(d,u.getRadialAttr(I,e),{gradientUnits:"userSpaceOnUse"})),E(d,function(a,z){"id"!==z&&x.push(z,a)}),E(h,function(a){x.push(a)}),x=x.join(","),y[x]?I=y[x].attr("id"):(d.id=I=a.uniqueKey(),y[x]=m=u.createElement(O).attr(d).add(u.defs),m.radAttr=e,m.stops=[],c(h,function(z){0===z[1].indexOf("rgba")?(f=a.color(z[1]),M=f.get("rgb"),A=f.get("a")):(M=z[1],A=1);z=u.createElement("stop").attr({offset:z[0],"stop-color":M,"stop-opacity":A}).add(m);m.stops.push(z)})),t="url("+u.url+
"#"+I+")",b.setAttribute(k,t),b.gradient=x,z.toString=function(){return t})},applyTextOutline:function(z){var k=this.element,u,f,d,q,e;-1!==z.indexOf("contrast")&&(z=z.replace(/contrast/g,this.renderer.getContrast(k.style.fill)));z=z.split(" ");f=z[z.length-1];if((d=z[0])&&"none"!==d&&a.svg){this.fakeTS=!0;z=[].slice.call(k.getElementsByTagName("tspan"));this.ySetter=this.xSetter;d=d.replace(/(^[\d\.]+)(.*?)$/g,function(a,z,k){return 2*z+k});for(e=z.length;e--;)u=z[e],"highcharts-text-outline"===
u.getAttribute("class")&&b(z,k.removeChild(u));q=k.firstChild;c(z,function(a,z){0===z&&(a.setAttribute("x",k.getAttribute("x")),z=k.getAttribute("y"),a.setAttribute("y",z||0),null===z&&k.setAttribute("y",0));a=a.cloneNode(1);g(a,{"class":"highcharts-text-outline",fill:f,stroke:f,"stroke-width":d,"stroke-linejoin":"round"});k.insertBefore(a,q)})}},attr:function(a,k,b,u){var z,f=this.element,d,c=this,O,q;"string"===typeof a&&void 0!==k&&(z=a,a={},a[z]=k);"string"===typeof a?c=(this[a+"Getter"]||this._defaultGetter).call(this,
a,f):(E(a,function(z,k){O=!1;u||R(this,k);this.symbolName&&/^(x|y|width|height|r|start|end|innerR|anchorX|anchorY)$/.test(k)&&(d||(this.symbolAttr(a),d=!0),O=!0);!this.rotation||"x"!==k&&"y"!==k||(this.doTransform=!0);O||(q=this[k+"Setter"]||this._defaultSetter,q.call(this,z,k,f),this.shadows&&/^(width|height|visibility|x|y|d|transform|cx|cy|r)$/.test(k)&&this.updateShadows(k,z,q))},this),this.afterSetters());b&&b();return c},afterSetters:function(){this.doTransform&&(this.updateTransform(),this.doTransform=
!1)},updateShadows:function(a,k,b){for(var z=this.shadows,u=z.length;u--;)b.call(z[u],"height"===a?Math.max(k-(z[u].cutHeight||0),0):"d"===a?this.d:k,a,z[u])},addClass:function(a,k){var z=this.attr("class")||"";-1===z.indexOf(a)&&(k||(a=(z+(z?" ":"")+a).replace("  "," ")),this.attr("class",a));return this},hasClass:function(a){return-1!==H(a,(this.attr("class")||"").split(" "))},removeClass:function(a){return this.attr("class",(this.attr("class")||"").replace(a,""))},symbolAttr:function(a){var z=
this;c("x y r start end width height innerR anchorX anchorY".split(" "),function(k){z[k]=F(a[k],z[k])});z.attr({d:z.renderer.symbols[z.symbolName](z.x,z.y,z.width,z.height,z)})},clip:function(a){return this.attr("clip-path",a?"url("+this.renderer.url+"#"+a.id+")":"none")},crisp:function(a,k){var z=this,b={},u;k=k||a.strokeWidth||0;u=Math.round(k)%2/2;a.x=Math.floor(a.x||z.x||0)+u;a.y=Math.floor(a.y||z.y||0)+u;a.width=Math.floor((a.width||z.width||0)-2*u);a.height=Math.floor((a.height||z.height||0)-
2*u);v(a.strokeWidth)&&(a.strokeWidth=k);E(a,function(a,k){z[k]!==a&&(z[k]=b[k]=a)});return b},css:function(a){var z=this.styles,b={},u=this.element,d,c="",q,e=!z,y=["textOutline","textOverflow","width"];a&&a.color&&(a.fill=a.color);z&&E(a,function(a,k){a!==z[k]&&(b[k]=a,e=!0)});e&&(z&&(a=f(z,b)),d=this.textWidth=a&&a.width&&"auto"!==a.width&&"text"===u.nodeName.toLowerCase()&&k(a.width),this.styles=a,d&&!M&&this.renderer.forExport&&delete a.width,K&&!M?n(this.element,a):(q=function(a,z){return"-"+
z.toLowerCase()},E(a,function(a,z){-1===H(z,y)&&(c+=z.replace(/([A-Z])/g,q)+":"+a+";")}),c&&g(u,"style",c)),this.added&&("text"===this.element.nodeName&&this.renderer.buildText(this),a&&a.textOutline&&this.applyTextOutline(a.textOutline)));return this},strokeWidth:function(){return this["stroke-width"]||0},on:function(a,k){var z=this,b=z.element;y&&"click"===a?(b.ontouchstart=function(a){z.touchEventFired=Date.now();a.preventDefault();k.call(b,a)},b.onclick=function(a){(-1===Q.navigator.userAgent.indexOf("Android")||
1100<Date.now()-(z.touchEventFired||0))&&k.call(b,a)}):b["on"+a]=k;return this},setRadialReference:function(a){var z=this.renderer.gradients[this.element.gradient];this.element.radialReference=a;z&&z.radAttr&&z.animate(this.renderer.getRadialAttr(a,z.radAttr));return this},translate:function(a,k){return this.attr({translateX:a,translateY:k})},invert:function(a){this.inverted=a;this.updateTransform();return this},updateTransform:function(){var a=this.translateX||0,k=this.translateY||0,b=this.scaleX,
u=this.scaleY,f=this.inverted,d=this.rotation,c=this.matrix,q=this.element;f&&(a+=this.width,k+=this.height);a=["translate("+a+","+k+")"];v(c)&&a.push("matrix("+c.join(",")+")");f?a.push("rotate(90) scale(-1,1)"):d&&a.push("rotate("+d+" "+F(this.rotationOriginX,q.getAttribute("x"),0)+" "+F(this.rotationOriginY,q.getAttribute("y")||0)+")");(v(b)||v(u))&&a.push("scale("+F(b,1)+" "+F(u,1)+")");a.length&&q.setAttribute("transform",a.join(" "))},toFront:function(){var a=this.element;a.parentNode.appendChild(a);
return this},align:function(a,k,u){var z,f,d,c,q={};f=this.renderer;d=f.alignedObjects;var e,O;if(a){if(this.alignOptions=a,this.alignByTranslate=k,!u||C(u))this.alignTo=z=u||"renderer",b(d,this),d.push(this),u=null}else a=this.alignOptions,k=this.alignByTranslate,z=this.alignTo;u=F(u,f[z],f);z=a.align;f=a.verticalAlign;d=(u.x||0)+(a.x||0);c=(u.y||0)+(a.y||0);"right"===z?e=1:"center"===z&&(e=2);e&&(d+=(u.width-(a.width||0))/e);q[k?"translateX":"x"]=Math.round(d);"bottom"===f?O=1:"middle"===f&&(O=
2);O&&(c+=(u.height-(a.height||0))/O);q[k?"translateY":"y"]=Math.round(c);this[this.placed?"animate":"attr"](q);this.placed=!0;this.alignAttr=q;return this},getBBox:function(a,k){var z,b=this.renderer,u,d=this.element,q=this.styles,O,y=this.textStr,m,h=b.cache,M=b.cacheKeys,A;k=F(k,this.rotation);u=k*e;O=q&&q.fontSize;v(y)&&(A=y.toString(),-1===A.indexOf("\x3c")&&(A=A.replace(/[0-9]/g,"0")),A+=["",k||0,O,q&&q.width,q&&q.textOverflow].join());A&&!a&&(z=h[A]);if(!z){if(d.namespaceURI===this.SVG_NS||
b.forExport){try{(m=this.fakeTS&&function(a){c(d.querySelectorAll(".highcharts-text-outline"),function(z){z.style.display=a})})&&m("none"),z=d.getBBox?f({},d.getBBox()):{width:d.offsetWidth,height:d.offsetHeight},m&&m("")}catch(W){}if(!z||0>z.width)z={width:0,height:0}}else z=this.htmlGetBBox();b.isSVG&&(a=z.width,b=z.height,q&&"11px"===q.fontSize&&17===Math.round(b)&&(z.height=b=14),k&&(z.width=Math.abs(b*Math.sin(u))+Math.abs(a*Math.cos(u)),z.height=Math.abs(b*Math.cos(u))+Math.abs(a*Math.sin(u))));
if(A&&0<z.height){for(;250<M.length;)delete h[M.shift()];h[A]||M.push(A);h[A]=z}}return z},show:function(a){return this.attr({visibility:a?"inherit":"visible"})},hide:function(){return this.attr({visibility:"hidden"})},fadeOut:function(a){var z=this;z.animate({opacity:0},{duration:a||150,complete:function(){z.attr({y:-9999})}})},add:function(a){var z=this.renderer,k=this.element,b;a&&(this.parentGroup=a);this.parentInverted=a&&a.inverted;void 0!==this.textStr&&z.buildText(this);this.added=!0;if(!a||
a.handleZ||this.zIndex)b=this.zIndexSetter();b||(a?a.element:z.box).appendChild(k);if(this.onAdd)this.onAdd();return this},safeRemoveChild:function(a){var z=a.parentNode;z&&z.removeChild(a)},destroy:function(){var a=this,k=a.element||{},u=a.renderer.isSVG&&"SPAN"===k.nodeName&&a.parentGroup,f=k.ownerSVGElement;k.onclick=k.onmouseout=k.onmouseover=k.onmousemove=k.point=null;R(a);a.clipPath&&f&&(c(f.querySelectorAll("[clip-path],[CLIP-PATH]"),function(k){k.getAttribute("clip-path").match(RegExp('[("]#'+
a.clipPath.element.id+'[)"]'))&&k.removeAttribute("clip-path")}),a.clipPath=a.clipPath.destroy());if(a.stops){for(f=0;f<a.stops.length;f++)a.stops[f]=a.stops[f].destroy();a.stops=null}a.safeRemoveChild(k);for(a.destroyShadows();u&&u.div&&0===u.div.childNodes.length;)k=u.parentGroup,a.safeRemoveChild(u.div),delete u.div,u=k;a.alignTo&&b(a.renderer.alignedObjects,a);E(a,function(k,z){delete a[z]});return null},shadow:function(a,k,b){var z=[],u,f,d=this.element,c,q,e,y;if(!a)this.destroyShadows();else if(!this.shadows){q=
F(a.width,3);e=(a.opacity||.15)/q;y=this.parentInverted?"(-1,-1)":"("+F(a.offsetX,1)+", "+F(a.offsetY,1)+")";for(u=1;u<=q;u++)f=d.cloneNode(0),c=2*q+1-2*u,g(f,{isShadow:"true",stroke:a.color||"#000000","stroke-opacity":e*u,"stroke-width":c,transform:"translate"+y,fill:"none"}),b&&(g(f,"height",Math.max(g(f,"height")-c,0)),f.cutHeight=c),k?k.element.appendChild(f):d.parentNode&&d.parentNode.insertBefore(f,d),z.push(f);this.shadows=z}return this},destroyShadows:function(){c(this.shadows||[],function(a){this.safeRemoveChild(a)},
this);this.shadows=void 0},xGetter:function(a){"circle"===this.element.nodeName&&("x"===a?a="cx":"y"===a&&(a="cy"));return this._defaultGetter(a)},_defaultGetter:function(a){a=F(this[a],this.element?this.element.getAttribute(a):null,0);/^[\-0-9\.]+$/.test(a)&&(a=parseFloat(a));return a},dSetter:function(a,k,b){a&&a.join&&(a=a.join(" "));/(NaN| {2}|^$)/.test(a)&&(a="M 0 0");this[k]!==a&&(b.setAttribute(k,a),this[k]=a)},dashstyleSetter:function(a){var b,u=this["stroke-width"];"inherit"===u&&(u=1);if(a=
a&&a.toLowerCase()){a=a.replace("shortdashdotdot","3,1,1,1,1,1,").replace("shortdashdot","3,1,1,1").replace("shortdot","1,1,").replace("shortdash","3,1,").replace("longdash","8,3,").replace(/dot/g,"1,3,").replace("dash","4,3,").replace(/,$/,"").split(",");for(b=a.length;b--;)a[b]=k(a[b])*u;a=a.join(",").replace(/NaN/g,"none");this.element.setAttribute("stroke-dasharray",a)}},alignSetter:function(a){this.element.setAttribute("text-anchor",{left:"start",center:"middle",right:"end"}[a])},opacitySetter:function(a,
k,b){this[k]=a;b.setAttribute(k,a)},titleSetter:function(a){var k=this.element.getElementsByTagName("title")[0];k||(k=m.createElementNS(this.SVG_NS,"title"),this.element.appendChild(k));k.firstChild&&k.removeChild(k.firstChild);k.appendChild(m.createTextNode(String(F(a),"").replace(/<[^>]*>/g,"")))},textSetter:function(a){a!==this.textStr&&(delete this.bBox,this.textStr=a,this.added&&this.renderer.buildText(this))},fillSetter:function(a,k,b){"string"===typeof a?b.setAttribute(k,a):a&&this.colorGradient(a,
k,b)},visibilitySetter:function(a,k,b){"inherit"===a?b.removeAttribute(k):this[k]!==a&&b.setAttribute(k,a);this[k]=a},zIndexSetter:function(a,b){var u=this.renderer,z=this.parentGroup,f=(z||u).element||u.box,d,c=this.element,q,e,u=f===u.box;d=this.added;var y;v(a)&&(c.zIndex=a,a=+a,this[b]===a&&(d=!1),this[b]=a);if(d){(a=this.zIndex)&&z&&(z.handleZ=!0);b=f.childNodes;for(y=b.length-1;0<=y&&!q;y--)if(z=b[y],d=z.zIndex,e=!v(d),z!==c)if(0>a&&e&&!u&&!y)f.insertBefore(c,b[y]),q=!0;else if(k(d)<=a||e&&
(!v(a)||0<=a))f.insertBefore(c,b[y+1]||null),q=!0;q||(f.insertBefore(c,b[u?3:0]||null),q=!0)}return q},_defaultSetter:function(a,k,b){b.setAttribute(k,a)}});D.prototype.yGetter=D.prototype.xGetter;D.prototype.translateXSetter=D.prototype.translateYSetter=D.prototype.rotationSetter=D.prototype.verticalAlignSetter=D.prototype.rotationOriginXSetter=D.prototype.rotationOriginYSetter=D.prototype.scaleXSetter=D.prototype.scaleYSetter=D.prototype.matrixSetter=function(a,k){this[k]=a;this.doTransform=!0};
D.prototype["stroke-widthSetter"]=D.prototype.strokeSetter=function(a,k,b){this[k]=a;this.stroke&&this["stroke-width"]?(D.prototype.fillSetter.call(this,this.stroke,"stroke",b),b.setAttribute("stroke-width",this["stroke-width"]),this.hasStroke=!0):"stroke-width"===k&&0===a&&this.hasStroke&&(b.removeAttribute("stroke"),this.hasStroke=!1)};B=a.SVGRenderer=function(){this.init.apply(this,arguments)};f(B.prototype,{Element:D,SVG_NS:P,init:function(a,k,b,u,f,d){var z;u=this.createElement("svg").attr({version:"1.1",
"class":"highcharts-root"}).css(this.getStyle(u));z=u.element;a.appendChild(z);g(a,"dir","ltr");-1===a.innerHTML.indexOf("xmlns")&&g(z,"xmlns",this.SVG_NS);this.isSVG=!0;this.box=z;this.boxWrapper=u;this.alignedObjects=[];this.url=(t||L)&&m.getElementsByTagName("base").length?Q.location.href.replace(/#.*?$/,"").replace(/<[^>]*>/g,"").replace(/([\('\)])/g,"\\$1").replace(/ /g,"%20"):"";this.createElement("desc").add().element.appendChild(m.createTextNode("Created with Highcharts 6.0.3"));this.defs=
this.createElement("defs").add();this.allowHTML=d;this.forExport=f;this.gradients={};this.cache={};this.cacheKeys=[];this.imgCount=0;this.setSize(k,b,!1);var c;t&&a.getBoundingClientRect&&(k=function(){n(a,{left:0,top:0});c=a.getBoundingClientRect();n(a,{left:Math.ceil(c.left)-c.left+"px",top:Math.ceil(c.top)-c.top+"px"})},k(),this.unSubPixelFix=G(Q,"resize",k))},getStyle:function(a){return this.style=f({fontFamily:'"Lucida Grande", "Lucida Sans Unicode", Arial, Helvetica, sans-serif',fontSize:"12px"},
a)},setStyle:function(a){this.boxWrapper.css(this.getStyle(a))},isHidden:function(){return!this.boxWrapper.getBBox().width},destroy:function(){var a=this.defs;this.box=null;this.boxWrapper=this.boxWrapper.destroy();h(this.gradients||{});this.gradients=null;a&&(this.defs=a.destroy());this.unSubPixelFix&&this.unSubPixelFix();return this.alignedObjects=null},createElement:function(a){var k=new this.Element;k.init(this,a);return k},draw:A,getRadialAttr:function(a,k){return{cx:a[0]-a[2]/2+k.cx*a[2],cy:a[1]-
a[2]/2+k.cy*a[2],r:k.r*a[2]}},getSpanWidth:function(a,k){var b=a.getBBox(!0).width;!M&&this.forExport&&(b=this.measureSpanWidth(k.firstChild.data,a.styles));return b},applyEllipsis:function(a,k,b,u){var f=a.rotation,z=b,d,c=0,q=b.length,e=function(a){k.removeChild(k.firstChild);a&&k.appendChild(m.createTextNode(a))},y;a.rotation=0;z=this.getSpanWidth(a,k);if(y=z>u){for(;c<=q;)d=Math.ceil((c+q)/2),z=b.substring(0,d)+"\u2026",e(z),z=this.getSpanWidth(a,k),c===q?c=q+1:z>u?q=d-1:c=d;0===q&&e("")}a.rotation=
f;return y},escapes:{"\x26":"\x26amp;","\x3c":"\x26lt;","\x3e":"\x26gt;","'":"\x26#39;",'"':"\x26quot"},buildText:function(a){var b=a.element,u=this,f=u.forExport,z=F(a.textStr,"").toString(),q=-1!==z.indexOf("\x3c"),e=b.childNodes,y,h,A,I,x=g(b,"x"),t=a.styles,H=a.textWidth,l=t&&t.lineHeight,C=t&&t.textOutline,v=t&&"ellipsis"===t.textOverflow,R=t&&"nowrap"===t.whiteSpace,w=t&&t.fontSize,Q,J,r=e.length,t=H&&!a.added&&this.box,K=function(a){var f;f=/(px|em)$/.test(a&&a.style.fontSize)?a.style.fontSize:
w||u.style.fontSize||12;return l?k(l):u.fontMetrics(f,a.getAttribute("style")?a:b).h},p=function(a){E(u.escapes,function(k,b){a=a.replace(new RegExp(k,"g"),b)});return a};Q=[z,v,R,l,C,w,H].join();if(Q!==a.textCache){for(a.textCache=Q;r--;)b.removeChild(e[r]);q||C||v||H||-1!==z.indexOf(" ")?(y=/<.*class="([^"]+)".*>/,h=/<.*style="([^"]+)".*>/,A=/<.*href="([^"]+)".*>/,t&&t.appendChild(b),z=q?z.replace(/<(b|strong)>/g,'\x3cspan style\x3d"font-weight:bold"\x3e').replace(/<(i|em)>/g,'\x3cspan style\x3d"font-style:italic"\x3e').replace(/<a/g,
"\x3cspan").replace(/<\/(b|strong|i|em|a)>/g,"\x3c/span\x3e").split(/<br.*?>/g):[z],z=d(z,function(a){return""!==a}),c(z,function(k,z){var d,q=0;k=k.replace(/^\s+|\s+$/g,"").replace(/<span/g,"|||\x3cspan").replace(/<\/span>/g,"\x3c/span\x3e|||");d=k.split("|||");c(d,function(k){if(""!==k||1===d.length){var c={},e=m.createElementNS(u.SVG_NS,"tspan"),t,E;y.test(k)&&(t=k.match(y)[1],g(e,"class",t));h.test(k)&&(E=k.match(h)[1].replace(/(;| |^)color([ :])/,"$1fill$2"),g(e,"style",E));A.test(k)&&!f&&(g(e,
"onclick",'location.href\x3d"'+k.match(A)[1]+'"'),g(e,"class","highcharts-anchor"),n(e,{cursor:"pointer"}));k=p(k.replace(/<[a-zA-Z\/](.|\n)*?>/g,"")||" ");if(" "!==k){e.appendChild(m.createTextNode(k));q?c.dx=0:z&&null!==x&&(c.x=x);g(e,c);b.appendChild(e);!q&&J&&(!M&&f&&n(e,{display:"block"}),g(e,"dy",K(e)));if(H){c=k.replace(/([^\^])-/g,"$1- ").split(" ");t=1<d.length||z||1<c.length&&!R;var O=[],l,C=K(e),F=a.rotation;for(v&&(I=u.applyEllipsis(a,e,k,H));!v&&t&&(c.length||O.length);)a.rotation=0,
l=u.getSpanWidth(a,e),k=l>H,void 0===I&&(I=k),k&&1!==c.length?(e.removeChild(e.firstChild),O.unshift(c.pop())):(c=O,O=[],c.length&&!R&&(e=m.createElementNS(P,"tspan"),g(e,{dy:C,x:x}),E&&g(e,"style",E),b.appendChild(e)),l>H&&(H=l)),c.length&&e.appendChild(m.createTextNode(c.join(" ").replace(/- /g,"-")));a.rotation=F}q++}}});J=J||b.childNodes.length}),I&&a.attr("title",a.textStr),t&&t.removeChild(b),C&&a.applyTextOutline&&a.applyTextOutline(C)):b.appendChild(m.createTextNode(p(z)))}},getContrast:function(a){a=
r(a).rgba;return 510<a[0]+a[1]+a[2]?"#000000":"#FFFFFF"},button:function(a,k,b,u,d,c,e,y,m){var z=this.label(a,k,b,m,null,null,null,null,"button"),h=0;z.attr(q({padding:8,r:2},d));var A,M,I,t;d=q({fill:"#f7f7f7",stroke:"#cccccc","stroke-width":1,style:{color:"#333333",cursor:"pointer",fontWeight:"normal"}},d);A=d.style;delete d.style;c=q(d,{fill:"#e6e6e6"},c);M=c.style;delete c.style;e=q(d,{fill:"#e6ebf5",style:{color:"#000000",fontWeight:"bold"}},e);I=e.style;delete e.style;y=q(d,{style:{color:"#cccccc"}},
y);t=y.style;delete y.style;G(z.element,K?"mouseover":"mouseenter",function(){3!==h&&z.setState(1)});G(z.element,K?"mouseout":"mouseleave",function(){3!==h&&z.setState(h)});z.setState=function(a){1!==a&&(z.state=h=a);z.removeClass(/highcharts-button-(normal|hover|pressed|disabled)/).addClass("highcharts-button-"+["normal","hover","pressed","disabled"][a||0]);z.attr([d,c,e,y][a||0]).css([A,M,I,t][a||0])};z.attr(d).css(f({cursor:"default"},A));return z.on("click",function(a){3!==h&&u.call(z,a)})},crispLine:function(a,
k){a[1]===a[4]&&(a[1]=a[4]=Math.round(a[1])-k%2/2);a[2]===a[5]&&(a[2]=a[5]=Math.round(a[2])+k%2/2);return a},path:function(a){var k={fill:"none"};J(a)?k.d=a:x(a)&&f(k,a);return this.createElement("path").attr(k)},circle:function(a,k,b){a=x(a)?a:{x:a,y:k,r:b};k=this.createElement("circle");k.xSetter=k.ySetter=function(a,k,b){b.setAttribute("c"+k,a)};return k.attr(a)},arc:function(a,k,b,u,d,f){x(a)?(u=a,k=u.y,b=u.r,a=u.x):u={innerR:u,start:d,end:f};a=this.symbol("arc",a,k,b,b,u);a.r=b;return a},rect:function(a,
k,b,u,d,f){d=x(a)?a.r:d;var c=this.createElement("rect");a=x(a)?a:void 0===a?{}:{x:a,y:k,width:Math.max(b,0),height:Math.max(u,0)};void 0!==f&&(a.strokeWidth=f,a=c.crisp(a));a.fill="none";d&&(a.r=d);c.rSetter=function(a,k,b){g(b,{rx:a,ry:a})};return c.attr(a)},setSize:function(a,k,b){var u=this.alignedObjects,d=u.length;this.width=a;this.height=k;for(this.boxWrapper.animate({width:a,height:k},{step:function(){this.attr({viewBox:"0 0 "+this.attr("width")+" "+this.attr("height")})},duration:F(b,!0)?
void 0:0});d--;)u[d].align()},g:function(a){var k=this.createElement("g");return a?k.attr({"class":"highcharts-"+a}):k},image:function(a,k,b,u,d){var c={preserveAspectRatio:"none"};1<arguments.length&&f(c,{x:k,y:b,width:u,height:d});c=this.createElement("image").attr(c);c.element.setAttributeNS?c.element.setAttributeNS("http://www.w3.org/1999/xlink","href",a):c.element.setAttribute("hc-svg-href",a);return c},symbol:function(a,k,b,u,d,q){var e=this,z,y=/^url\((.*?)\)$/,h=y.test(a),A=!h&&(this.symbols[a]?
a:"circle"),M=A&&this.symbols[A],t=v(k)&&M&&M.call(this.symbols,Math.round(k),Math.round(b),u,d,q),x,E;M?(z=this.path(t),z.attr("fill","none"),f(z,{symbolName:A,x:k,y:b,width:u,height:d}),q&&f(z,q)):h&&(x=a.match(y)[1],z=this.image(x),z.imgwidth=F(I[x]&&I[x].width,q&&q.width),z.imgheight=F(I[x]&&I[x].height,q&&q.height),E=function(){z.attr({width:z.width,height:z.height})},c(["width","height"],function(a){z[a+"Setter"]=function(a,k){var b={},u=this["img"+k],d="width"===k?"translateX":"translateY";
this[k]=a;v(u)&&(this.element&&this.element.setAttribute(k,u),this.alignByTranslate||(b[d]=((this[k]||0)-u)/2,this.attr(b)))}}),v(k)&&z.attr({x:k,y:b}),z.isImg=!0,v(z.imgwidth)&&v(z.imgheight)?E():(z.attr({width:0,height:0}),w("img",{onload:function(){var a=l[e.chartIndex];0===this.width&&(n(this,{position:"absolute",top:"-999em"}),m.body.appendChild(this));I[x]={width:this.width,height:this.height};z.imgwidth=this.width;z.imgheight=this.height;z.element&&E();this.parentNode&&this.parentNode.removeChild(this);
e.imgCount--;if(!e.imgCount&&a&&a.onload)a.onload()},src:x}),this.imgCount++));return z},symbols:{circle:function(a,k,b,u){return this.arc(a+b/2,k+u/2,b/2,u/2,{start:0,end:2*Math.PI,open:!1})},square:function(a,k,b,u){return["M",a,k,"L",a+b,k,a+b,k+u,a,k+u,"Z"]},triangle:function(a,k,b,u){return["M",a+b/2,k,"L",a+b,k+u,a,k+u,"Z"]},"triangle-down":function(a,k,b,u){return["M",a,k,"L",a+b,k,a+b/2,k+u,"Z"]},diamond:function(a,k,b,u){return["M",a+b/2,k,"L",a+b,k+u/2,a+b/2,k+u,a,k+u/2,"Z"]},arc:function(a,
k,b,u,d){var f=d.start,c=d.r||b,q=d.r||u||b,e=d.end-.001;b=d.innerR;u=F(d.open,.001>Math.abs(d.end-d.start-2*Math.PI));var z=Math.cos(f),y=Math.sin(f),h=Math.cos(e),e=Math.sin(e);d=.001>d.end-f-Math.PI?0:1;c=["M",a+c*z,k+q*y,"A",c,q,0,d,1,a+c*h,k+q*e];v(b)&&c.push(u?"M":"L",a+b*h,k+b*e,"A",b,b,0,d,0,a+b*z,k+b*y);c.push(u?"":"Z");return c},callout:function(a,k,b,u,d){var f=Math.min(d&&d.r||0,b,u),c=f+6,q=d&&d.anchorX;d=d&&d.anchorY;var e;e=["M",a+f,k,"L",a+b-f,k,"C",a+b,k,a+b,k,a+b,k+f,"L",a+b,k+u-
f,"C",a+b,k+u,a+b,k+u,a+b-f,k+u,"L",a+f,k+u,"C",a,k+u,a,k+u,a,k+u-f,"L",a,k+f,"C",a,k,a,k,a+f,k];q&&q>b?d>k+c&&d<k+u-c?e.splice(13,3,"L",a+b,d-6,a+b+6,d,a+b,d+6,a+b,k+u-f):e.splice(13,3,"L",a+b,u/2,q,d,a+b,u/2,a+b,k+u-f):q&&0>q?d>k+c&&d<k+u-c?e.splice(33,3,"L",a,d+6,a-6,d,a,d-6,a,k+f):e.splice(33,3,"L",a,u/2,q,d,a,u/2,a,k+f):d&&d>u&&q>a+c&&q<a+b-c?e.splice(23,3,"L",q+6,k+u,q,k+u+6,q-6,k+u,a+f,k+u):d&&0>d&&q>a+c&&q<a+b-c&&e.splice(3,3,"L",q-6,k,q,k-6,q+6,k,b-f,k);return e}},clipRect:function(k,b,u,
d){var f=a.uniqueKey(),c=this.createElement("clipPath").attr({id:f}).add(this.defs);k=this.rect(k,b,u,d,0).add(c);k.id=f;k.clipPath=c;k.count=0;return k},text:function(a,k,b,u){var d={};if(u&&(this.allowHTML||!this.forExport))return this.html(a,k,b);d.x=Math.round(k||0);b&&(d.y=Math.round(b));if(a||0===a)d.text=a;a=this.createElement("text").attr(d);u||(a.xSetter=function(a,k,b){var u=b.getElementsByTagName("tspan"),d,f=b.getAttribute(k),c;for(c=0;c<u.length;c++)d=u[c],d.getAttribute(k)===f&&d.setAttribute(k,
a);b.setAttribute(k,a)});return a},fontMetrics:function(a,b){a=a||b&&b.style&&b.style.fontSize||this.style&&this.style.fontSize;a=/px/.test(a)?k(a):/em/.test(a)?parseFloat(a)*(b?this.fontMetrics(null,b.parentNode).f:16):12;b=24>a?a+3:Math.round(1.2*a);return{h:b,b:Math.round(.8*b),f:a}},rotCorr:function(a,k,b){var u=a;k&&b&&(u=Math.max(u*Math.cos(k*e),4));return{x:-a/3*Math.sin(k*e),y:u}},label:function(k,b,d,e,y,h,m,A,M){var z=this,I=z.g("button"!==M&&"label"),x=I.text=z.text("",0,0,m).attr({zIndex:1}),
t,E,H=0,n=3,l=0,g,C,R,F,w,Q={},P,J,r=/^url\((.*?)\)$/.test(e),K=r,p,O,L,T;M&&I.addClass("highcharts-"+M);K=r;p=function(){return(P||0)%2/2};O=function(){var a=x.element.style,k={};E=(void 0===g||void 0===C||w)&&v(x.textStr)&&x.getBBox();I.width=(g||E.width||0)+2*n+l;I.height=(C||E.height||0)+2*n;J=n+z.fontMetrics(a&&a.fontSize,x).b;K&&(t||(I.box=t=z.symbols[e]||r?z.symbol(e):z.rect(),t.addClass(("button"===M?"":"highcharts-label-box")+(M?" highcharts-"+M+"-box":"")),t.add(I),a=p(),k.x=a,k.y=(A?-J:
0)+a),k.width=Math.round(I.width),k.height=Math.round(I.height),t.attr(f(k,Q)),Q={})};L=function(){var a=l+n,k;k=A?0:J;v(g)&&E&&("center"===w||"right"===w)&&(a+={center:.5,right:1}[w]*(g-E.width));if(a!==x.x||k!==x.y)x.attr("x",a),void 0!==k&&x.attr("y",k);x.x=a;x.y=k};T=function(a,k){t?t.attr(a,k):Q[a]=k};I.onAdd=function(){x.add(I);I.attr({text:k||0===k?k:"",x:b,y:d});t&&v(y)&&I.attr({anchorX:y,anchorY:h})};I.widthSetter=function(k){g=a.isNumber(k)?k:null};I.heightSetter=function(a){C=a};I["text-alignSetter"]=
function(a){w=a};I.paddingSetter=function(a){v(a)&&a!==n&&(n=I.padding=a,L())};I.paddingLeftSetter=function(a){v(a)&&a!==l&&(l=a,L())};I.alignSetter=function(a){a={left:0,center:.5,right:1}[a];a!==H&&(H=a,E&&I.attr({x:R}))};I.textSetter=function(a){void 0!==a&&x.textSetter(a);O();L()};I["stroke-widthSetter"]=function(a,k){a&&(K=!0);P=this["stroke-width"]=a;T(k,a)};I.strokeSetter=I.fillSetter=I.rSetter=function(a,k){"r"!==k&&("fill"===k&&a&&(K=!0),I[k]=a);T(k,a)};I.anchorXSetter=function(a,k){y=I.anchorX=
a;T(k,Math.round(a)-p()-R)};I.anchorYSetter=function(a,k){h=I.anchorY=a;T(k,a-F)};I.xSetter=function(a){I.x=a;H&&(a-=H*((g||E.width)+2*n));R=Math.round(a);I.attr("translateX",R)};I.ySetter=function(a){F=I.y=Math.round(a);I.attr("translateY",F)};var U=I.css;return f(I,{css:function(a){if(a){var k={};a=q(a);c(I.textProps,function(b){void 0!==a[b]&&(k[b]=a[b],delete a[b])});x.css(k)}return U.call(I,a)},getBBox:function(){return{width:E.width+2*n,height:E.height+2*n,x:E.x-n,y:E.y-n}},shadow:function(a){a&&
(O(),t&&t.shadow(a));return I},destroy:function(){u(I.element,"mouseenter");u(I.element,"mouseleave");x&&(x=x.destroy());t&&(t=t.destroy());D.prototype.destroy.call(I);I=z=O=L=T=null}})}});a.Renderer=B})(N);(function(a){var D=a.attr,B=a.createElement,G=a.css,p=a.defined,g=a.each,l=a.extend,r=a.isFirefox,n=a.isMS,w=a.isWebKit,v=a.pick,e=a.pInt,h=a.SVGRenderer,m=a.win,c=a.wrap;l(a.SVGElement.prototype,{htmlCss:function(a){var b=this.element;if(b=a&&"SPAN"===b.tagName&&a.width)delete a.width,this.textWidth=
b,this.updateTransform();a&&"ellipsis"===a.textOverflow&&(a.whiteSpace="nowrap",a.overflow="hidden");this.styles=l(this.styles,a);G(this.element,a);return this},htmlGetBBox:function(){var a=this.element;return{x:a.offsetLeft,y:a.offsetTop,width:a.offsetWidth,height:a.offsetHeight}},htmlUpdateTransform:function(){if(this.added){var a=this.renderer,b=this.element,d=this.translateX||0,c=this.translateY||0,h=this.x||0,m=this.y||0,t=this.textAlign||"left",n={left:0,center:.5,right:1}[t],x=this.styles;
G(b,{marginLeft:d,marginTop:c});this.shadows&&g(this.shadows,function(a){G(a,{marginLeft:d+1,marginTop:c+1})});this.inverted&&g(b.childNodes,function(d){a.invertChild(d,b)});if("SPAN"===b.tagName){var l=this.rotation,v=e(this.textWidth),q=x&&x.whiteSpace,A=[l,t,b.innerHTML,this.textWidth,this.textAlign].join();A!==this.cTT&&(x=a.fontMetrics(b.style.fontSize).b,p(l)&&this.setSpanRotation(l,n,x),G(b,{width:"",whiteSpace:q||"nowrap"}),b.offsetWidth>v&&/[ \-]/.test(b.textContent||b.innerText)&&G(b,{width:v+
"px",display:"block",whiteSpace:q||"normal"}),this.getSpanCorrection(b.offsetWidth,x,n,l,t));G(b,{left:h+(this.xCorr||0)+"px",top:m+(this.yCorr||0)+"px"});w&&(x=b.offsetHeight);this.cTT=A}}else this.alignOnAdd=!0},setSpanRotation:function(a,b,d){var c={},f=this.renderer.getTransformKey();c[f]=c.transform="rotate("+a+"deg)";c[f+(r?"Origin":"-origin")]=c.transformOrigin=100*b+"% "+d+"px";G(this.element,c)},getSpanCorrection:function(a,b,d){this.xCorr=-a*d;this.yCorr=-b}});l(h.prototype,{getTransformKey:function(){return n&&
!/Edge/.test(m.navigator.userAgent)?"-ms-transform":w?"-webkit-transform":r?"MozTransform":m.opera?"-o-transform":""},html:function(a,b,d){var f=this.createElement("span"),e=f.element,h=f.renderer,m=h.isSVG,w=function(a,b){g(["opacity","visibility"],function(d){c(a,d+"Setter",function(a,d,f,c){a.call(this,d,f,c);b[f]=d})})};f.textSetter=function(a){a!==e.innerHTML&&delete this.bBox;this.textStr=a;e.innerHTML=v(a,"");f.htmlUpdateTransform()};m&&w(f,f.element.style);f.xSetter=f.ySetter=f.alignSetter=
f.rotationSetter=function(a,b){"align"===b&&(b="textAlign");f[b]=a;f.htmlUpdateTransform()};f.attr({text:a,x:Math.round(b),y:Math.round(d)}).css({fontFamily:this.style.fontFamily,fontSize:this.style.fontSize,position:"absolute"});e.style.whiteSpace="nowrap";f.css=f.htmlCss;m&&(f.add=function(a){var b,d=h.box.parentNode,c=[];if(this.parentGroup=a){if(b=a.div,!b){for(;a;)c.push(a),a=a.parentGroup;g(c.reverse(),function(a){function e(k,b){a[b]=k;n?q[h.getTransformKey()]="translate("+(a.x||a.translateX)+
"px,"+(a.y||a.translateY)+"px)":"translateX"===b?q.left=k+"px":q.top=k+"px";a.doTransform=!0}var q,k=D(a.element,"class");k&&(k={className:k});b=a.div=a.div||B("div",k,{position:"absolute",left:(a.translateX||0)+"px",top:(a.translateY||0)+"px",display:a.display,opacity:a.opacity,pointerEvents:a.styles&&a.styles.pointerEvents},b||d);q=b.style;l(a,{classSetter:function(a){this.element.setAttribute("class",a);b.className=a},on:function(){c[0].div&&f.on.apply({element:c[0].div},arguments);return a},translateXSetter:e,
translateYSetter:e});w(a,q)})}}else b=d;b.appendChild(e);f.added=!0;f.alignOnAdd&&f.htmlUpdateTransform();return f});return f}})})(N);(function(a){function D(){var n=a.defaultOptions.global,l=r.moment;if(n.timezone){if(l)return function(a){return-l.tz(a,n.timezone).utcOffset()};a.error(25)}return n.useUTC&&n.getTimezoneOffset}function B(){var n=a.defaultOptions.global,g,v=n.useUTC,e=v?"getUTC":"get",h=v?"setUTC":"set",m="Minutes Hours Day Date Month FullYear".split(" "),c=m.concat(["Milliseconds",
"Seconds"]);a.Date=g=n.Date||r.Date;g.hcTimezoneOffset=v&&n.timezoneOffset;g.hcGetTimezoneOffset=D();g.hcMakeTime=function(a,b,d,c,e,h){var f;v?(f=g.UTC.apply(0,arguments),f+=p(f)):f=(new g(a,b,l(d,1),l(c,0),l(e,0),l(h,0))).getTime();return f};for(n=0;n<m.length;n++)g["hcGet"+m[n]]=e+m[n];for(n=0;n<c.length;n++)g["hcSet"+c[n]]=h+c[n]}var G=a.color,p=a.getTZOffset,g=a.merge,l=a.pick,r=a.win;a.defaultOptions={colors:"#7cb5ec #434348 #90ed7d #f7a35c #8085e9 #f15c80 #e4d354 #2b908f #f45b5b #91e8e1".split(" "),
symbols:["circle","diamond","square","triangle","triangle-down"],lang:{loading:"Loading...",months:"January February March April May June July August September October November December".split(" "),shortMonths:"Jan Feb Mar Apr May Jun Jul Aug Sep Oct Nov Dec".split(" "),weekdays:"Sunday Monday Tuesday Wednesday Thursday Friday Saturday".split(" "),decimalPoint:".",numericSymbols:"kMGTPE".split(""),resetZoom:"Reset zoom",resetZoomTitle:"Reset zoom level 1:1",thousandsSep:" "},global:{useUTC:!0},chart:{borderRadius:0,
defaultSeriesType:"line",ignoreHiddenSeries:!0,spacing:[10,10,15,10],resetZoomButton:{theme:{zIndex:20},position:{align:"right",x:-10,y:10}},width:null,height:null,borderColor:"#335cad",backgroundColor:"#ffffff",plotBorderColor:"#cccccc"},title:{text:"Chart title",align:"center",margin:15,widthAdjust:-44},subtitle:{text:"",align:"center",widthAdjust:-44},plotOptions:{},labels:{style:{position:"absolute",color:"#333333"}},legend:{enabled:!0,align:"center",layout:"horizontal",labelFormatter:function(){return this.name},
borderColor:"#999999",borderRadius:0,navigation:{activeColor:"#003399",inactiveColor:"#cccccc"},itemStyle:{color:"#333333",fontSize:"12px",fontWeight:"bold",textOverflow:"ellipsis"},itemHoverStyle:{color:"#000000"},itemHiddenStyle:{color:"#cccccc"},shadow:!1,itemCheckboxStyle:{position:"absolute",width:"13px",height:"13px"},squareSymbol:!0,symbolPadding:5,verticalAlign:"bottom",x:0,y:0,title:{style:{fontWeight:"bold"}}},loading:{labelStyle:{fontWeight:"bold",position:"relative",top:"45%"},style:{position:"absolute",
backgroundColor:"#ffffff",opacity:.5,textAlign:"center"}},tooltip:{enabled:!0,animation:a.svg,borderRadius:3,dateTimeLabelFormats:{millisecond:"%A, %b %e, %H:%M:%S.%L",second:"%A, %b %e, %H:%M:%S",minute:"%A, %b %e, %H:%M",hour:"%A, %b %e, %H:%M",day:"%A, %b %e, %Y",week:"Week from %A, %b %e, %Y",month:"%B %Y",year:"%Y"},footerFormat:"",padding:8,snap:a.isTouchDevice?25:10,backgroundColor:G("#f7f7f7").setOpacity(.85).get(),borderWidth:1,headerFormat:'\x3cspan style\x3d"font-size: 10px"\x3e{point.key}\x3c/span\x3e\x3cbr/\x3e',
pointFormat:'\x3cspan style\x3d"color:{point.color}"\x3e\u25cf\x3c/span\x3e {series.name}: \x3cb\x3e{point.y}\x3c/b\x3e\x3cbr/\x3e',shadow:!0,style:{color:"#333333",cursor:"default",fontSize:"12px",pointerEvents:"none",whiteSpace:"nowrap"}},credits:{enabled:0,href:"http://www.highcharts.com",position:{align:"right",x:-10,verticalAlign:"bottom",y:-5},style:{cursor:"pointer",color:"#999999",fontSize:"9px"},text:"Highcharts.com"}};a.setOptions=function(n){a.defaultOptions=g(!0,a.defaultOptions,n);B();
return a.defaultOptions};a.getOptions=function(){return a.defaultOptions};a.defaultPlotOptions=a.defaultOptions.plotOptions;B()})(N);(function(a){var D=a.correctFloat,B=a.defined,G=a.destroyObjectProperties,p=a.isNumber,g=a.merge,l=a.pick,r=a.deg2rad;a.Tick=function(a,g,l,e){this.axis=a;this.pos=g;this.type=l||"";this.isNewLabel=this.isNew=!0;l||e||this.addLabel()};a.Tick.prototype={addLabel:function(){var a=this.axis,w=a.options,v=a.chart,e=a.categories,h=a.names,m=this.pos,c=w.labels,f=a.tickPositions,
b=m===f[0],d=m===f[f.length-1],h=e?l(e[m],h[m],m):m,e=this.label,f=f.info,y;a.isDatetimeAxis&&f&&(y=w.dateTimeLabelFormats[f.higherRanks[m]||f.unitName]);this.isFirst=b;this.isLast=d;w=a.labelFormatter.call({axis:a,chart:v,isFirst:b,isLast:d,dateTimeLabelFormat:y,value:a.isLog?D(a.lin2log(h)):h,pos:m});B(e)?e&&e.attr({text:w}):(this.labelLength=(this.label=e=B(w)&&c.enabled?v.renderer.text(w,0,0,c.useHTML).css(g(c.style)).add(a.labelGroup):null)&&e.getBBox().width,this.rotation=0)},getLabelSize:function(){return this.label?
this.label.getBBox()[this.axis.horiz?"height":"width"]:0},handleOverflow:function(a){var g=this.axis,n=a.x,e=g.chart.chartWidth,h=g.chart.spacing,m=l(g.labelLeft,Math.min(g.pos,h[3])),h=l(g.labelRight,Math.max(g.pos+g.len,e-h[1])),c=this.label,f=this.rotation,b={left:0,center:.5,right:1}[g.labelAlign],d=c.getBBox().width,y=g.getSlotWidth(),H=y,J=1,t,p={};if(f)0>f&&n-b*d<m?t=Math.round(n/Math.cos(f*r)-m):0<f&&n+b*d>h&&(t=Math.round((e-n)/Math.cos(f*r)));else if(e=n+(1-b)*d,n-b*d<m?H=a.x+H*(1-b)-m:
e>h&&(H=h-a.x+H*b,J=-1),H=Math.min(y,H),H<y&&"center"===g.labelAlign&&(a.x+=J*(y-H-b*(y-Math.min(d,H)))),d>H||g.autoRotation&&(c.styles||{}).width)t=H;t&&(p.width=t,(g.options.labels.style||{}).textOverflow||(p.textOverflow="ellipsis"),c.css(p))},getPosition:function(a,g,l,e){var h=this.axis,m=h.chart,c=e&&m.oldChartHeight||m.chartHeight;return{x:a?h.translate(g+l,null,null,e)+h.transB:h.left+h.offset+(h.opposite?(e&&m.oldChartWidth||m.chartWidth)-h.right-h.left:0),y:a?c-h.bottom+h.offset-(h.opposite?
h.height:0):c-h.translate(g+l,null,null,e)-h.transB}},getLabelPosition:function(a,g,l,e,h,m,c,f){var b=this.axis,d=b.transA,y=b.reversed,n=b.staggerLines,v=b.tickRotCorr||{x:0,y:0},t=h.y;B(t)||(t=0===b.side?l.rotation?-8:-l.getBBox().height:2===b.side?v.y+8:Math.cos(l.rotation*r)*(v.y-l.getBBox(!1,0).height/2));a=a+h.x+v.x-(m&&e?m*d*(y?-1:1):0);g=g+t-(m&&!e?m*d*(y?1:-1):0);n&&(l=c/(f||1)%n,b.opposite&&(l=n-l-1),g+=b.labelOffset/n*l);return{x:a,y:Math.round(g)}},getMarkPath:function(a,g,l,e,h,m){return m.crispLine(["M",
a,g,"L",a+(h?0:-l),g+(h?l:0)],e)},renderGridLine:function(a,g,l){var e=this.axis,h=e.options,m=this.gridLine,c={},f=this.pos,b=this.type,d=e.tickmarkOffset,y=e.chart.renderer,n=b?b+"Grid":"grid",v=h[n+"LineWidth"],t=h[n+"LineColor"],h=h[n+"LineDashStyle"];m||(c.stroke=t,c["stroke-width"]=v,h&&(c.dashstyle=h),b||(c.zIndex=1),a&&(c.opacity=0),this.gridLine=m=y.path().attr(c).addClass("highcharts-"+(b?b+"-":"")+"grid-line").add(e.gridGroup));if(!a&&m&&(a=e.getPlotLinePath(f+d,m.strokeWidth()*l,a,!0)))m[this.isNew?
"attr":"animate"]({d:a,opacity:g})},renderMark:function(a,g,v){var e=this.axis,h=e.options,m=e.chart.renderer,c=this.type,f=c?c+"Tick":"tick",b=e.tickSize(f),d=this.mark,y=!d,n=a.x;a=a.y;var r=l(h[f+"Width"],!c&&e.isXAxis?1:0),h=h[f+"Color"];b&&(e.opposite&&(b[0]=-b[0]),y&&(this.mark=d=m.path().addClass("highcharts-"+(c?c+"-":"")+"tick").add(e.axisGroup),d.attr({stroke:h,"stroke-width":r})),d[y?"attr":"animate"]({d:this.getMarkPath(n,a,b[0],d.strokeWidth()*v,e.horiz,m),opacity:g}))},renderLabel:function(a,
g,v,e){var h=this.axis,m=h.horiz,c=h.options,f=this.label,b=c.labels,d=b.step,y=h.tickmarkOffset,H=!0,n=a.x;a=a.y;f&&p(n)&&(f.xy=a=this.getLabelPosition(n,a,f,m,b,y,e,d),this.isFirst&&!this.isLast&&!l(c.showFirstLabel,1)||this.isLast&&!this.isFirst&&!l(c.showLastLabel,1)?H=!1:!m||h.isRadial||b.step||b.rotation||g||0===v||this.handleOverflow(a),d&&e%d&&(H=!1),H&&p(a.y)?(a.opacity=v,f[this.isNewLabel?"attr":"animate"](a),this.isNewLabel=!1):(f.attr("y",-9999),this.isNewLabel=!0))},render:function(a,
g,v){var e=this.axis,h=e.horiz,m=this.getPosition(h,this.pos,e.tickmarkOffset,g),c=m.x,f=m.y,e=h&&c===e.pos+e.len||!h&&f===e.pos?-1:1;v=l(v,1);this.isActive=!0;this.renderGridLine(g,v,e);this.renderMark(m,v,e);this.renderLabel(m,g,v,a);this.isNew=!1},destroy:function(){G(this,this.axis)}}})(N);var V=function(a){var D=a.addEvent,B=a.animObject,G=a.arrayMax,p=a.arrayMin,g=a.color,l=a.correctFloat,r=a.defaultOptions,n=a.defined,w=a.deg2rad,v=a.destroyObjectProperties,e=a.each,h=a.extend,m=a.fireEvent,
c=a.format,f=a.getMagnitude,b=a.grep,d=a.inArray,y=a.isArray,H=a.isNumber,J=a.isString,t=a.merge,K=a.normalizeTickInterval,x=a.objectEach,C=a.pick,L=a.removeEvent,q=a.splat,A=a.syncTimeout,E=a.Tick,F=function(){this.init.apply(this,arguments)};a.extend(F.prototype,{defaultOptions:{dateTimeLabelFormats:{millisecond:"%H:%M:%S.%L",second:"%H:%M:%S",minute:"%H:%M",hour:"%H:%M",day:"%e. %b",week:"%e. %b",month:"%b '%y",year:"%Y"},endOnTick:!1,labels:{enabled:!0,style:{color:"#666666",cursor:"default",
fontSize:"11px"},x:0},maxPadding:.01,minorTickLength:2,minorTickPosition:"outside",minPadding:.01,startOfWeek:1,startOnTick:!1,tickLength:10,tickmarkPlacement:"between",tickPixelInterval:100,tickPosition:"outside",title:{align:"middle",style:{color:"#666666"}},type:"linear",minorGridLineColor:"#f2f2f2",minorGridLineWidth:1,minorTickColor:"#999999",lineColor:"#ccd6eb",lineWidth:1,gridLineColor:"#e6e6e6",tickColor:"#ccd6eb"},defaultYAxisOptions:{endOnTick:!0,tickPixelInterval:72,showLastLabel:!0,labels:{x:-8},
maxPadding:.05,minPadding:.05,startOnTick:!0,title:{rotation:270,text:"Values"},stackLabels:{allowOverlap:!1,enabled:!1,formatter:function(){return a.numberFormat(this.total,-1)},style:{fontSize:"11px",fontWeight:"bold",color:"#000000",textOutline:"1px contrast"}},gridLineWidth:1,lineWidth:0},defaultLeftAxisOptions:{labels:{x:-15},title:{rotation:270}},defaultRightAxisOptions:{labels:{x:15},title:{rotation:90}},defaultBottomAxisOptions:{labels:{autoRotation:[-45],x:0},title:{rotation:0}},defaultTopAxisOptions:{labels:{autoRotation:[-45],
x:0},title:{rotation:0}},init:function(a,b){var k=b.isX,u=this;u.chart=a;u.horiz=a.inverted&&!u.isZAxis?!k:k;u.isXAxis=k;u.coll=u.coll||(k?"xAxis":"yAxis");u.opposite=b.opposite;u.side=b.side||(u.horiz?u.opposite?0:2:u.opposite?1:3);u.setOptions(b);var f=this.options,c=f.type;u.labelFormatter=f.labels.formatter||u.defaultLabelFormatter;u.userOptions=b;u.minPixelPadding=0;u.reversed=f.reversed;u.visible=!1!==f.visible;u.zoomEnabled=!1!==f.zoomEnabled;u.hasNames="category"===c||!0===f.categories;u.categories=
f.categories||u.hasNames;u.names=u.names||[];u.plotLinesAndBandsGroups={};u.isLog="logarithmic"===c;u.isDatetimeAxis="datetime"===c;u.positiveValuesOnly=u.isLog&&!u.allowNegativeLog;u.isLinked=n(f.linkedTo);u.ticks={};u.labelEdge=[];u.minorTicks={};u.plotLinesAndBands=[];u.alternateBands={};u.len=0;u.minRange=u.userMinRange=f.minRange||f.maxZoom;u.range=f.range;u.offset=f.offset||0;u.stacks={};u.oldStacks={};u.stacksTouched=0;u.max=null;u.min=null;u.crosshair=C(f.crosshair,q(a.options.tooltip.crosshairs)[k?
0:1],!1);b=u.options.events;-1===d(u,a.axes)&&(k?a.axes.splice(a.xAxis.length,0,u):a.axes.push(u),a[u.coll].push(u));u.series=u.series||[];a.inverted&&!u.isZAxis&&k&&void 0===u.reversed&&(u.reversed=!0);x(b,function(a,k){D(u,k,a)});u.lin2log=f.linearToLogConverter||u.lin2log;u.isLog&&(u.val2lin=u.log2lin,u.lin2val=u.lin2log)},setOptions:function(a){this.options=t(this.defaultOptions,"yAxis"===this.coll&&this.defaultYAxisOptions,[this.defaultTopAxisOptions,this.defaultRightAxisOptions,this.defaultBottomAxisOptions,
this.defaultLeftAxisOptions][this.side],t(r[this.coll],a))},defaultLabelFormatter:function(){var k=this.axis,b=this.value,d=k.categories,f=this.dateTimeLabelFormat,e=r.lang,q=e.numericSymbols,e=e.numericSymbolMagnitude||1E3,h=q&&q.length,m,y=k.options.labels.format,k=k.isLog?Math.abs(b):k.tickInterval;if(y)m=c(y,this);else if(d)m=b;else if(f)m=a.dateFormat(f,b);else if(h&&1E3<=k)for(;h--&&void 0===m;)d=Math.pow(e,h+1),k>=d&&0===10*b%d&&null!==q[h]&&0!==b&&(m=a.numberFormat(b/d,-1)+q[h]);void 0===
m&&(m=1E4<=Math.abs(b)?a.numberFormat(b,-1):a.numberFormat(b,-1,void 0,""));return m},getSeriesExtremes:function(){var a=this,u=a.chart;a.hasVisibleSeries=!1;a.dataMin=a.dataMax=a.threshold=null;a.softThreshold=!a.isXAxis;a.buildStacks&&a.buildStacks();e(a.series,function(k){if(k.visible||!u.options.chart.ignoreHiddenSeries){var d=k.options,f=d.threshold,c;a.hasVisibleSeries=!0;a.positiveValuesOnly&&0>=f&&(f=null);if(a.isXAxis)d=k.xData,d.length&&(k=p(d),c=G(d),H(k)||k instanceof Date||(d=b(d,H),
k=p(d)),a.dataMin=Math.min(C(a.dataMin,d[0],k),k),a.dataMax=Math.max(C(a.dataMax,d[0],c),c));else if(k.getExtremes(),c=k.dataMax,k=k.dataMin,n(k)&&n(c)&&(a.dataMin=Math.min(C(a.dataMin,k),k),a.dataMax=Math.max(C(a.dataMax,c),c)),n(f)&&(a.threshold=f),!d.softThreshold||a.positiveValuesOnly)a.softThreshold=!1}})},translate:function(a,b,d,f,c,e){var k=this.linkedParent||this,u=1,q=0,h=f?k.oldTransA:k.transA;f=f?k.oldMin:k.min;var m=k.minPixelPadding;c=(k.isOrdinal||k.isBroken||k.isLog&&c)&&k.lin2val;
h||(h=k.transA);d&&(u*=-1,q=k.len);k.reversed&&(u*=-1,q-=u*(k.sector||k.len));b?(a=(a*u+q-m)/h+f,c&&(a=k.lin2val(a))):(c&&(a=k.val2lin(a)),a=H(f)?u*(a-f)*h+q+u*m+(H(e)?h*e:0):void 0);return a},toPixels:function(a,b){return this.translate(a,!1,!this.horiz,null,!0)+(b?0:this.pos)},toValue:function(a,b){return this.translate(a-(b?0:this.pos),!0,!this.horiz,null,!0)},getPlotLinePath:function(a,b,d,f,c){var k=this.chart,u=this.left,q=this.top,e,h,m=d&&k.oldChartHeight||k.chartHeight,y=d&&k.oldChartWidth||
k.chartWidth,A;e=this.transB;var t=function(a,k,b){if(a<k||a>b)f?a=Math.min(Math.max(k,a),b):A=!0;return a};c=C(c,this.translate(a,null,null,d));a=d=Math.round(c+e);e=h=Math.round(m-c-e);H(c)?this.horiz?(e=q,h=m-this.bottom,a=d=t(a,u,u+this.width)):(a=u,d=y-this.right,e=h=t(e,q,q+this.height)):(A=!0,f=!1);return A&&!f?null:k.renderer.crispLine(["M",a,e,"L",d,h],b||1)},getLinearTickPositions:function(a,b,d){var k,u=l(Math.floor(b/a)*a);d=l(Math.ceil(d/a)*a);var f=[],c;l(u+a)===u&&(c=20);if(this.single)return[b];
for(b=u;b<=d;){f.push(b);b=l(b+a,c);if(b===k)break;k=b}return f},getMinorTickInterval:function(){var a=this.options;return!0===a.minorTicks?C(a.minorTickInterval,"auto"):!1===a.minorTicks?null:a.minorTickInterval},getMinorTickPositions:function(){var a=this,b=a.options,d=a.tickPositions,f=a.minorTickInterval,c=[],q=a.pointRangePadding||0,h=a.min-q,q=a.max+q,m=q-h;if(m&&m/f<a.len/3)if(a.isLog)e(this.paddedTicks,function(k,b,u){b&&c.push.apply(c,a.getLogTickPositions(f,u[b-1],u[b],!0))});else if(a.isDatetimeAxis&&
"auto"===this.getMinorTickInterval())c=c.concat(a.getTimeTicks(a.normalizeTimeTickInterval(f),h,q,b.startOfWeek));else for(b=h+(d[0]-h)%f;b<=q&&b!==c[0];b+=f)c.push(b);0!==c.length&&a.trimTicks(c);return c},adjustForMinRange:function(){var a=this.options,b=this.min,d=this.max,f,c,q,h,m,y,A,t;this.isXAxis&&void 0===this.minRange&&!this.isLog&&(n(a.min)||n(a.max)?this.minRange=null:(e(this.series,function(a){y=a.xData;for(h=A=a.xIncrement?1:y.length-1;0<h;h--)if(m=y[h]-y[h-1],void 0===q||m<q)q=m}),
this.minRange=Math.min(5*q,this.dataMax-this.dataMin)));d-b<this.minRange&&(c=this.dataMax-this.dataMin>=this.minRange,t=this.minRange,f=(t-d+b)/2,f=[b-f,C(a.min,b-f)],c&&(f[2]=this.isLog?this.log2lin(this.dataMin):this.dataMin),b=G(f),d=[b+t,C(a.max,b+t)],c&&(d[2]=this.isLog?this.log2lin(this.dataMax):this.dataMax),d=p(d),d-b<t&&(f[0]=d-t,f[1]=C(a.min,d-t),b=G(f)));this.min=b;this.max=d},getClosest:function(){var a;this.categories?a=1:e(this.series,function(k){var b=k.closestPointRange,u=k.visible||
!k.chart.options.chart.ignoreHiddenSeries;!k.noSharedTooltip&&n(b)&&u&&(a=n(a)?Math.min(a,b):b)});return a},nameToX:function(a){var k=y(this.categories),b=k?this.categories:this.names,f=a.options.x,c;a.series.requireSorting=!1;n(f)||(f=!1===this.options.uniqueNames?a.series.autoIncrement():d(a.name,b));-1===f?k||(c=b.length):c=f;void 0!==c&&(this.names[c]=a.name);return c},updateNames:function(){var a=this;0<this.names.length&&(this.names.length=0,this.minRange=this.userMinRange,e(this.series||[],
function(k){k.xIncrement=null;if(!k.points||k.isDirtyData)k.processData(),k.generatePoints();e(k.points,function(b,u){var d;b.options&&(d=a.nameToX(b),void 0!==d&&d!==b.x&&(b.x=d,k.xData[u]=d))})}))},setAxisTranslation:function(a){var k=this,b=k.max-k.min,d=k.axisPointRange||0,f,c=0,q=0,h=k.linkedParent,m=!!k.categories,y=k.transA,A=k.isXAxis;if(A||m||d)f=k.getClosest(),h?(c=h.minPointOffset,q=h.pointRangePadding):e(k.series,function(a){var b=m?1:A?C(a.options.pointRange,f,0):k.axisPointRange||0;
a=a.options.pointPlacement;d=Math.max(d,b);k.single||(c=Math.max(c,J(a)?0:b/2),q=Math.max(q,"on"===a?0:b))}),h=k.ordinalSlope&&f?k.ordinalSlope/f:1,k.minPointOffset=c*=h,k.pointRangePadding=q*=h,k.pointRange=Math.min(d,b),A&&(k.closestPointRange=f);a&&(k.oldTransA=y);k.translationSlope=k.transA=y=k.options.staticScale||k.len/(b+q||1);k.transB=k.horiz?k.left:k.bottom;k.minPixelPadding=y*c},minFromRange:function(){return this.max-this.range},setTickInterval:function(k){var b=this,d=b.chart,c=b.options,
q=b.isLog,h=b.log2lin,y=b.isDatetimeAxis,A=b.isXAxis,t=b.isLinked,x=c.maxPadding,g=c.minPadding,E=c.tickInterval,v=c.tickPixelInterval,F=b.categories,r=b.threshold,J=b.softThreshold,p,w,L,B;y||F||t||this.getTickAmount();L=C(b.userMin,c.min);B=C(b.userMax,c.max);t?(b.linkedParent=d[b.coll][c.linkedTo],d=b.linkedParent.getExtremes(),b.min=C(d.min,d.dataMin),b.max=C(d.max,d.dataMax),c.type!==b.linkedParent.options.type&&a.error(11,1)):(!J&&n(r)&&(b.dataMin>=r?(p=r,g=0):b.dataMax<=r&&(w=r,x=0)),b.min=
C(L,p,b.dataMin),b.max=C(B,w,b.dataMax));q&&(b.positiveValuesOnly&&!k&&0>=Math.min(b.min,C(b.dataMin,b.min))&&a.error(10,1),b.min=l(h(b.min),15),b.max=l(h(b.max),15));b.range&&n(b.max)&&(b.userMin=b.min=L=Math.max(b.dataMin,b.minFromRange()),b.userMax=B=b.max,b.range=null);m(b,"foundExtremes");b.beforePadding&&b.beforePadding();b.adjustForMinRange();!(F||b.axisPointRange||b.usePercentage||t)&&n(b.min)&&n(b.max)&&(h=b.max-b.min)&&(!n(L)&&g&&(b.min-=h*g),!n(B)&&x&&(b.max+=h*x));H(c.softMin)&&(b.min=
Math.min(b.min,c.softMin));H(c.softMax)&&(b.max=Math.max(b.max,c.softMax));H(c.floor)&&(b.min=Math.max(b.min,c.floor));H(c.ceiling)&&(b.max=Math.min(b.max,c.ceiling));J&&n(b.dataMin)&&(r=r||0,!n(L)&&b.min<r&&b.dataMin>=r?b.min=r:!n(B)&&b.max>r&&b.dataMax<=r&&(b.max=r));b.tickInterval=b.min===b.max||void 0===b.min||void 0===b.max?1:t&&!E&&v===b.linkedParent.options.tickPixelInterval?E=b.linkedParent.tickInterval:C(E,this.tickAmount?(b.max-b.min)/Math.max(this.tickAmount-1,1):void 0,F?1:(b.max-b.min)*
v/Math.max(b.len,v));A&&!k&&e(b.series,function(a){a.processData(b.min!==b.oldMin||b.max!==b.oldMax)});b.setAxisTranslation(!0);b.beforeSetTickPositions&&b.beforeSetTickPositions();b.postProcessTickInterval&&(b.tickInterval=b.postProcessTickInterval(b.tickInterval));b.pointRange&&!E&&(b.tickInterval=Math.max(b.pointRange,b.tickInterval));k=C(c.minTickInterval,b.isDatetimeAxis&&b.closestPointRange);!E&&b.tickInterval<k&&(b.tickInterval=k);y||q||E||(b.tickInterval=K(b.tickInterval,null,f(b.tickInterval),
C(c.allowDecimals,!(.5<b.tickInterval&&5>b.tickInterval&&1E3<b.max&&9999>b.max)),!!this.tickAmount));this.tickAmount||(b.tickInterval=b.unsquish());this.setTickPositions()},setTickPositions:function(){var a=this.options,b,d=a.tickPositions;b=this.getMinorTickInterval();var c=a.tickPositioner,f=a.startOnTick,q=a.endOnTick;this.tickmarkOffset=this.categories&&"between"===a.tickmarkPlacement&&1===this.tickInterval?.5:0;this.minorTickInterval="auto"===b&&this.tickInterval?this.tickInterval/5:b;this.single=
this.min===this.max&&n(this.min)&&!this.tickAmount&&(parseInt(this.min,10)===this.min||!1!==a.allowDecimals);this.tickPositions=b=d&&d.slice();!b&&(b=this.isDatetimeAxis?this.getTimeTicks(this.normalizeTimeTickInterval(this.tickInterval,a.units),this.min,this.max,a.startOfWeek,this.ordinalPositions,this.closestPointRange,!0):this.isLog?this.getLogTickPositions(this.tickInterval,this.min,this.max):this.getLinearTickPositions(this.tickInterval,this.min,this.max),b.length>this.len&&(b=[b[0],b.pop()],
b[0]===b[1]&&(b.length=1)),this.tickPositions=b,c&&(c=c.apply(this,[this.min,this.max])))&&(this.tickPositions=b=c);this.paddedTicks=b.slice(0);this.trimTicks(b,f,q);this.isLinked||(this.single&&2>b.length&&(this.min-=.5,this.max+=.5),d||c||this.adjustTickAmount())},trimTicks:function(a,b,d){var k=a[0],c=a[a.length-1],f=this.minPointOffset||0;if(!this.isLinked){if(b&&-Infinity!==k)this.min=k;else for(;this.min-f>a[0];)a.shift();if(d)this.max=c;else for(;this.max+f<a[a.length-1];)a.pop();0===a.length&&
n(k)&&a.push((c+k)/2)}},alignToOthers:function(){var a={},b,d=this.options;!1===this.chart.options.chart.alignTicks||!1===d.alignTicks||this.isLog||e(this.chart[this.coll],function(k){var d=k.options,d=[k.horiz?d.left:d.top,d.width,d.height,d.pane].join();k.series.length&&(a[d]?b=!0:a[d]=1)});return b},getTickAmount:function(){var a=this.options,b=a.tickAmount,d=a.tickPixelInterval;!n(a.tickInterval)&&this.len<d&&!this.isRadial&&!this.isLog&&a.startOnTick&&a.endOnTick&&(b=2);!b&&this.alignToOthers()&&
(b=Math.ceil(this.len/d)+1);4>b&&(this.finalTickAmt=b,b=5);this.tickAmount=b},adjustTickAmount:function(){var a=this.tickInterval,b=this.tickPositions,d=this.tickAmount,c=this.finalTickAmt,f=b&&b.length;if(f<d){for(;b.length<d;)b.push(l(b[b.length-1]+a));this.transA*=(f-1)/(d-1);this.max=b[b.length-1]}else f>d&&(this.tickInterval*=2,this.setTickPositions());if(n(c)){for(a=d=b.length;a--;)(3===c&&1===a%2||2>=c&&0<a&&a<d-1)&&b.splice(a,1);this.finalTickAmt=void 0}},setScale:function(){var a,b;this.oldMin=
this.min;this.oldMax=this.max;this.oldAxisLength=this.len;this.setAxisSize();b=this.len!==this.oldAxisLength;e(this.series,function(b){if(b.isDirtyData||b.isDirty||b.xAxis.isDirty)a=!0});b||a||this.isLinked||this.forceRedraw||this.userMin!==this.oldUserMin||this.userMax!==this.oldUserMax||this.alignToOthers()?(this.resetStacks&&this.resetStacks(),this.forceRedraw=!1,this.getSeriesExtremes(),this.setTickInterval(),this.oldUserMin=this.userMin,this.oldUserMax=this.userMax,this.isDirty||(this.isDirty=
b||this.min!==this.oldMin||this.max!==this.oldMax)):this.cleanStacks&&this.cleanStacks()},setExtremes:function(a,b,d,c,f){var k=this,q=k.chart;d=C(d,!0);e(k.series,function(a){delete a.kdTree});f=h(f,{min:a,max:b});m(k,"setExtremes",f,function(){k.userMin=a;k.userMax=b;k.eventArgs=f;d&&q.redraw(c)})},zoom:function(a,b){var k=this.dataMin,d=this.dataMax,c=this.options,f=Math.min(k,C(c.min,k)),c=Math.max(d,C(c.max,d));if(a!==this.min||b!==this.max)this.allowZoomOutside||(n(k)&&(a<f&&(a=f),a>c&&(a=c)),
n(d)&&(b<f&&(b=f),b>c&&(b=c))),this.displayBtn=void 0!==a||void 0!==b,this.setExtremes(a,b,!1,void 0,{trigger:"zoom"});return!0},setAxisSize:function(){var b=this.chart,d=this.options,c=d.offsets||[0,0,0,0],f=this.horiz,q=this.width=Math.round(a.relativeLength(C(d.width,b.plotWidth-c[3]+c[1]),b.plotWidth)),e=this.height=Math.round(a.relativeLength(C(d.height,b.plotHeight-c[0]+c[2]),b.plotHeight)),h=this.top=Math.round(a.relativeLength(C(d.top,b.plotTop+c[0]),b.plotHeight,b.plotTop)),d=this.left=Math.round(a.relativeLength(C(d.left,
b.plotLeft+c[3]),b.plotWidth,b.plotLeft));this.bottom=b.chartHeight-e-h;this.right=b.chartWidth-q-d;this.len=Math.max(f?q:e,0);this.pos=f?d:h},getExtremes:function(){var a=this.isLog,b=this.lin2log;return{min:a?l(b(this.min)):this.min,max:a?l(b(this.max)):this.max,dataMin:this.dataMin,dataMax:this.dataMax,userMin:this.userMin,userMax:this.userMax}},getThreshold:function(a){var b=this.isLog,k=this.lin2log,d=b?k(this.min):this.min,b=b?k(this.max):this.max;null===a?a=d:d>a?a=d:b<a&&(a=b);return this.translate(a,
0,1,0,1)},autoLabelAlign:function(a){a=(C(a,0)-90*this.side+720)%360;return 15<a&&165>a?"right":195<a&&345>a?"left":"center"},tickSize:function(a){var b=this.options,k=b[a+"Length"],d=C(b[a+"Width"],"tick"===a&&this.isXAxis?1:0);if(d&&k)return"inside"===b[a+"Position"]&&(k=-k),[k,d]},labelMetrics:function(){var a=this.tickPositions&&this.tickPositions[0]||0;return this.chart.renderer.fontMetrics(this.options.labels.style&&this.options.labels.style.fontSize,this.ticks[a]&&this.ticks[a].label)},unsquish:function(){var a=
this.options.labels,b=this.horiz,d=this.tickInterval,c=d,f=this.len/(((this.categories?1:0)+this.max-this.min)/d),q,h=a.rotation,m=this.labelMetrics(),y,A=Number.MAX_VALUE,t,x=function(a){a/=f||1;a=1<a?Math.ceil(a):1;return a*d};b?(t=!a.staggerLines&&!a.step&&(n(h)?[h]:f<C(a.autoRotationLimit,80)&&a.autoRotation))&&e(t,function(a){var b;if(a===h||a&&-90<=a&&90>=a)y=x(Math.abs(m.h/Math.sin(w*a))),b=y+Math.abs(a/360),b<A&&(A=b,q=a,c=y)}):a.step||(c=x(m.h));this.autoRotation=t;this.labelRotation=C(q,
h);return c},getSlotWidth:function(){var a=this.chart,b=this.horiz,d=this.options.labels,c=Math.max(this.tickPositions.length-(this.categories?0:1),1),f=a.margin[3];return b&&2>(d.step||0)&&!d.rotation&&(this.staggerLines||1)*this.len/c||!b&&(d.style&&parseInt(d.style.width,10)||f&&f-a.spacing[3]||.33*a.chartWidth)},renderUnsquish:function(){var a=this.chart,b=a.renderer,d=this.tickPositions,c=this.ticks,f=this.options.labels,q=this.horiz,h=this.getSlotWidth(),m=Math.max(1,Math.round(h-2*(f.padding||
5))),y={},A=this.labelMetrics(),x=f.style&&f.style.textOverflow,g,E=0,l,n;J(f.rotation)||(y.rotation=f.rotation||0);e(d,function(a){(a=c[a])&&a.labelLength>E&&(E=a.labelLength)});this.maxLabelLength=E;if(this.autoRotation)E>m&&E>A.h?y.rotation=this.labelRotation:this.labelRotation=0;else if(h&&(g={width:m+"px"},!x))for(g.textOverflow="clip",l=d.length;!q&&l--;)if(n=d[l],m=c[n].label)m.styles&&"ellipsis"===m.styles.textOverflow?m.css({textOverflow:"clip"}):c[n].labelLength>h&&m.css({width:h+"px"}),
m.getBBox().height>this.len/d.length-(A.h-A.f)&&(m.specCss={textOverflow:"ellipsis"});y.rotation&&(g={width:(E>.5*a.chartHeight?.33*a.chartHeight:a.chartHeight)+"px"},x||(g.textOverflow="ellipsis"));if(this.labelAlign=f.align||this.autoLabelAlign(this.labelRotation))y.align=this.labelAlign;e(d,function(a){var b=(a=c[a])&&a.label;b&&(b.attr(y),g&&b.css(t(g,b.specCss)),delete b.specCss,a.rotation=y.rotation)});this.tickRotCorr=b.rotCorr(A.b,this.labelRotation||0,0!==this.side)},hasData:function(){return this.hasVisibleSeries||
n(this.min)&&n(this.max)&&this.tickPositions&&0<this.tickPositions.length},addTitle:function(a){var b=this.chart.renderer,k=this.horiz,d=this.opposite,c=this.options.title,f;this.axisTitle||((f=c.textAlign)||(f=(k?{low:"left",middle:"center",high:"right"}:{low:d?"right":"left",middle:"center",high:d?"left":"right"})[c.align]),this.axisTitle=b.text(c.text,0,0,c.useHTML).attr({zIndex:7,rotation:c.rotation||0,align:f}).addClass("highcharts-axis-title").css(c.style).add(this.axisGroup),this.axisTitle.isNew=
!0);c.style.width||this.isRadial||this.axisTitle.css({width:this.len});this.axisTitle[a?"show":"hide"](!0)},generateTick:function(a){var b=this.ticks;b[a]?b[a].addLabel():b[a]=new E(this,a)},getOffset:function(){var a=this,b=a.chart,d=b.renderer,c=a.options,f=a.tickPositions,q=a.ticks,h=a.horiz,m=a.side,y=b.inverted&&!a.isZAxis?[1,0,3,2][m]:m,A,t,g=0,E,l=0,H=c.title,v=c.labels,F=0,r=b.axisOffset,b=b.clipOffset,J=[-1,1,1,-1][m],p=c.className,w=a.axisParent,K=this.tickSize("tick");A=a.hasData();a.showAxis=
t=A||C(c.showEmpty,!0);a.staggerLines=a.horiz&&v.staggerLines;a.axisGroup||(a.gridGroup=d.g("grid").attr({zIndex:c.gridZIndex||1}).addClass("highcharts-"+this.coll.toLowerCase()+"-grid "+(p||"")).add(w),a.axisGroup=d.g("axis").attr({zIndex:c.zIndex||2}).addClass("highcharts-"+this.coll.toLowerCase()+" "+(p||"")).add(w),a.labelGroup=d.g("axis-labels").attr({zIndex:v.zIndex||7}).addClass("highcharts-"+a.coll.toLowerCase()+"-labels "+(p||"")).add(w));A||a.isLinked?(e(f,function(b,k){a.generateTick(b,
k)}),a.renderUnsquish(),!1===v.reserveSpace||0!==m&&2!==m&&{1:"left",3:"right"}[m]!==a.labelAlign&&"center"!==a.labelAlign||e(f,function(a){F=Math.max(q[a].getLabelSize(),F)}),a.staggerLines&&(F*=a.staggerLines,a.labelOffset=F*(a.opposite?-1:1))):x(q,function(a,b){a.destroy();delete q[b]});H&&H.text&&!1!==H.enabled&&(a.addTitle(t),t&&!1!==H.reserveSpace&&(a.titleOffset=g=a.axisTitle.getBBox()[h?"height":"width"],E=H.offset,l=n(E)?0:C(H.margin,h?5:10)));a.renderLine();a.offset=J*C(c.offset,r[m]);a.tickRotCorr=
a.tickRotCorr||{x:0,y:0};d=0===m?-a.labelMetrics().h:2===m?a.tickRotCorr.y:0;l=Math.abs(F)+l;F&&(l=l-d+J*(h?C(v.y,a.tickRotCorr.y+8*J):v.x));a.axisTitleMargin=C(E,l);r[m]=Math.max(r[m],a.axisTitleMargin+g+J*a.offset,l,A&&f.length&&K?K[0]+J*a.offset:0);c=c.offset?0:2*Math.floor(a.axisLine.strokeWidth()/2);b[y]=Math.max(b[y],c)},getLinePath:function(a){var b=this.chart,k=this.opposite,d=this.offset,c=this.horiz,f=this.left+(k?this.width:0)+d,d=b.chartHeight-this.bottom-(k?this.height:0)+d;k&&(a*=-1);
return b.renderer.crispLine(["M",c?this.left:f,c?d:this.top,"L",c?b.chartWidth-this.right:f,c?d:b.chartHeight-this.bottom],a)},renderLine:function(){this.axisLine||(this.axisLine=this.chart.renderer.path().addClass("highcharts-axis-line").add(this.axisGroup),this.axisLine.attr({stroke:this.options.lineColor,"stroke-width":this.options.lineWidth,zIndex:7}))},getTitlePosition:function(){var a=this.horiz,b=this.left,d=this.top,c=this.len,f=this.options.title,q=a?b:d,e=this.opposite,h=this.offset,m=f.x||
0,y=f.y||0,A=this.axisTitle,t=this.chart.renderer.fontMetrics(f.style&&f.style.fontSize,A),A=Math.max(A.getBBox(null,0).height-t.h-1,0),c={low:q+(a?0:c),middle:q+c/2,high:q+(a?c:0)}[f.align],b=(a?d+this.height:b)+(a?1:-1)*(e?-1:1)*this.axisTitleMargin+[-A,A,t.f,-A][this.side];return{x:a?c+m:b+(e?this.width:0)+h+m,y:a?b+y-(e?this.height:0)+h:c+y}},renderMinorTick:function(a){var b=this.chart.hasRendered&&H(this.oldMin),d=this.minorTicks;d[a]||(d[a]=new E(this,a,"minor"));b&&d[a].isNew&&d[a].render(null,
!0);d[a].render(null,!1,1)},renderTick:function(a,b){var d=this.isLinked,k=this.ticks,c=this.chart.hasRendered&&H(this.oldMin);if(!d||a>=this.min&&a<=this.max)k[a]||(k[a]=new E(this,a)),c&&k[a].isNew&&k[a].render(b,!0,.1),k[a].render(b)},render:function(){var b=this,d=b.chart,c=b.options,f=b.isLog,q=b.lin2log,h=b.isLinked,m=b.tickPositions,y=b.axisTitle,t=b.ticks,g=b.minorTicks,l=b.alternateBands,n=c.stackLabels,C=c.alternateGridColor,v=b.tickmarkOffset,F=b.axisLine,r=b.showAxis,J=B(d.renderer.globalAnimation),
p,w;b.labelEdge.length=0;b.overlap=!1;e([t,g,l],function(a){x(a,function(a){a.isActive=!1})});if(b.hasData()||h)b.minorTickInterval&&!b.categories&&e(b.getMinorTickPositions(),function(a){b.renderMinorTick(a)}),m.length&&(e(m,function(a,d){b.renderTick(a,d)}),v&&(0===b.min||b.single)&&(t[-1]||(t[-1]=new E(b,-1,null,!0)),t[-1].render(-1))),C&&e(m,function(c,k){w=void 0!==m[k+1]?m[k+1]+v:b.max-v;0===k%2&&c<b.max&&w<=b.max+(d.polar?-v:v)&&(l[c]||(l[c]=new a.PlotLineOrBand(b)),p=c+v,l[c].options={from:f?
q(p):p,to:f?q(w):w,color:C},l[c].render(),l[c].isActive=!0)}),b._addedPlotLB||(e((c.plotLines||[]).concat(c.plotBands||[]),function(a){b.addPlotBandOrLine(a)}),b._addedPlotLB=!0);e([t,g,l],function(a){var b,c=[],k=J.duration;x(a,function(a,b){a.isActive||(a.render(b,!1,0),a.isActive=!1,c.push(b))});A(function(){for(b=c.length;b--;)a[c[b]]&&!a[c[b]].isActive&&(a[c[b]].destroy(),delete a[c[b]])},a!==l&&d.hasRendered&&k?k:0)});F&&(F[F.isPlaced?"animate":"attr"]({d:this.getLinePath(F.strokeWidth())}),
F.isPlaced=!0,F[r?"show":"hide"](!0));y&&r&&(c=b.getTitlePosition(),H(c.y)?(y[y.isNew?"attr":"animate"](c),y.isNew=!1):(y.attr("y",-9999),y.isNew=!0));n&&n.enabled&&b.renderStackTotals();b.isDirty=!1},redraw:function(){this.visible&&(this.render(),e(this.plotLinesAndBands,function(a){a.render()}));e(this.series,function(a){a.isDirty=!0})},keepProps:"extKey hcEvents names series userMax userMin".split(" "),destroy:function(a){var b=this,c=b.stacks,k=b.plotLinesAndBands,f;a||L(b);x(c,function(a,b){v(a);
c[b]=null});e([b.ticks,b.minorTicks,b.alternateBands],function(a){v(a)});if(k)for(a=k.length;a--;)k[a].destroy();e("stackTotalGroup axisLine axisTitle axisGroup gridGroup labelGroup cross".split(" "),function(a){b[a]&&(b[a]=b[a].destroy())});for(f in b.plotLinesAndBandsGroups)b.plotLinesAndBandsGroups[f]=b.plotLinesAndBandsGroups[f].destroy();x(b,function(a,c){-1===d(c,b.keepProps)&&delete b[c]})},drawCrosshair:function(a,b){var d,c=this.crosshair,k=C(c.snap,!0),f,q=this.cross;a||(a=this.cross&&this.cross.e);
this.crosshair&&!1!==(n(b)||!k)?(k?n(b)&&(f=this.isXAxis?b.plotX:this.len-b.plotY):f=a&&(this.horiz?a.chartX-this.pos:this.len-a.chartY+this.pos),n(f)&&(d=this.getPlotLinePath(b&&(this.isXAxis?b.x:C(b.stackY,b.y)),null,null,null,f)||null),n(d)?(b=this.categories&&!this.isRadial,q||(this.cross=q=this.chart.renderer.path().addClass("highcharts-crosshair highcharts-crosshair-"+(b?"category ":"thin ")+c.className).attr({zIndex:C(c.zIndex,2)}).add(),q.attr({stroke:c.color||(b?g("#ccd6eb").setOpacity(.25).get():
"#cccccc"),"stroke-width":C(c.width,1)}).css({"pointer-events":"none"}),c.dashStyle&&q.attr({dashstyle:c.dashStyle})),q.show().attr({d:d}),b&&!c.width&&q.attr({"stroke-width":this.transA}),this.cross.e=a):this.hideCrosshair()):this.hideCrosshair()},hideCrosshair:function(){this.cross&&this.cross.hide()}});return a.Axis=F}(N);(function(a){var D=a.Axis,B=a.Date,G=a.dateFormat,p=a.defaultOptions,g=a.defined,l=a.each,r=a.extend,n=a.getMagnitude,w=a.getTZOffset,v=a.normalizeTickInterval,e=a.pick,h=a.timeUnits;
D.prototype.getTimeTicks=function(a,c,f,b){var d=[],m={},n=p.global.useUTC,v,t=new B(c-Math.max(w(c),w(f))),K=B.hcMakeTime,x=a.unitRange,C=a.count,L,q;if(g(c)){t[B.hcSetMilliseconds](x>=h.second?0:C*Math.floor(t.getMilliseconds()/C));if(x>=h.second)t[B.hcSetSeconds](x>=h.minute?0:C*Math.floor(t.getSeconds()/C));if(x>=h.minute)t[B.hcSetMinutes](x>=h.hour?0:C*Math.floor(t[B.hcGetMinutes]()/C));if(x>=h.hour)t[B.hcSetHours](x>=h.day?0:C*Math.floor(t[B.hcGetHours]()/C));if(x>=h.day)t[B.hcSetDate](x>=h.month?
1:C*Math.floor(t[B.hcGetDate]()/C));x>=h.month&&(t[B.hcSetMonth](x>=h.year?0:C*Math.floor(t[B.hcGetMonth]()/C)),v=t[B.hcGetFullYear]());if(x>=h.year)t[B.hcSetFullYear](v-v%C);if(x===h.week)t[B.hcSetDate](t[B.hcGetDate]()-t[B.hcGetDay]()+e(b,1));v=t[B.hcGetFullYear]();b=t[B.hcGetMonth]();var A=t[B.hcGetDate](),E=t[B.hcGetHours]();if(B.hcTimezoneOffset||B.hcGetTimezoneOffset)q=(!n||!!B.hcGetTimezoneOffset)&&(f-c>4*h.month||w(c)!==w(f)),t=t.getTime(),L=w(t),t=new B(t+L);n=t.getTime();for(c=1;n<f;)d.push(n),
n=x===h.year?K(v+c*C,0):x===h.month?K(v,b+c*C):!q||x!==h.day&&x!==h.week?q&&x===h.hour?K(v,b,A,E+c*C,0,0,L)-L:n+x*C:K(v,b,A+c*C*(x===h.day?1:7)),c++;d.push(n);x<=h.hour&&1E4>d.length&&l(d,function(a){0===a%18E5&&"000000000"===G("%H%M%S%L",a)&&(m[a]="day")})}d.info=r(a,{higherRanks:m,totalRange:x*C});return d};D.prototype.normalizeTimeTickInterval=function(a,c){var f=c||[["millisecond",[1,2,5,10,20,25,50,100,200,500]],["second",[1,2,5,10,15,30]],["minute",[1,2,5,10,15,30]],["hour",[1,2,3,4,6,8,12]],
["day",[1,2]],["week",[1,2]],["month",[1,2,3,4,6]],["year",null]];c=f[f.length-1];var b=h[c[0]],d=c[1],e;for(e=0;e<f.length&&!(c=f[e],b=h[c[0]],d=c[1],f[e+1]&&a<=(b*d[d.length-1]+h[f[e+1][0]])/2);e++);b===h.year&&a<5*b&&(d=[1,2,5]);a=v(a/b,d,"year"===c[0]?Math.max(n(a/b),1):1);return{unitRange:b,count:a,unitName:c[0]}}})(N);(function(a){var D=a.Axis,B=a.getMagnitude,G=a.map,p=a.normalizeTickInterval,g=a.pick;D.prototype.getLogTickPositions=function(a,r,n,w){var l=this.options,e=this.len,h=this.lin2log,
m=this.log2lin,c=[];w||(this._minorAutoInterval=null);if(.5<=a)a=Math.round(a),c=this.getLinearTickPositions(a,r,n);else if(.08<=a)for(var e=Math.floor(r),f,b,d,y,H,l=.3<a?[1,2,4]:.15<a?[1,2,4,6,8]:[1,2,3,4,5,6,7,8,9];e<n+1&&!H;e++)for(b=l.length,f=0;f<b&&!H;f++)d=m(h(e)*l[f]),d>r&&(!w||y<=n)&&void 0!==y&&c.push(y),y>n&&(H=!0),y=d;else r=h(r),n=h(n),a=w?this.getMinorTickInterval():l.tickInterval,a=g("auto"===a?null:a,this._minorAutoInterval,l.tickPixelInterval/(w?5:1)*(n-r)/((w?e/this.tickPositions.length:
e)||1)),a=p(a,null,B(a)),c=G(this.getLinearTickPositions(a,r,n),m),w||(this._minorAutoInterval=a/5);w||(this.tickInterval=a);return c};D.prototype.log2lin=function(a){return Math.log(a)/Math.LN10};D.prototype.lin2log=function(a){return Math.pow(10,a)}})(N);(function(a,D){var B=a.arrayMax,G=a.arrayMin,p=a.defined,g=a.destroyObjectProperties,l=a.each,r=a.erase,n=a.merge,w=a.pick;a.PlotLineOrBand=function(a,e){this.axis=a;e&&(this.options=e,this.id=e.id)};a.PlotLineOrBand.prototype={render:function(){var g=
this,e=g.axis,h=e.horiz,m=g.options,c=m.label,f=g.label,b=m.to,d=m.from,y=m.value,l=p(d)&&p(b),r=p(y),t=g.svgElem,K=!t,x=[],C=m.color,L=w(m.zIndex,0),q=m.events,x={"class":"highcharts-plot-"+(l?"band ":"line ")+(m.className||"")},A={},E=e.chart.renderer,F=l?"bands":"lines",k=e.log2lin;e.isLog&&(d=k(d),b=k(b),y=k(y));r?(x={stroke:C,"stroke-width":m.width},m.dashStyle&&(x.dashstyle=m.dashStyle)):l&&(C&&(x.fill=C),m.borderWidth&&(x.stroke=m.borderColor,x["stroke-width"]=m.borderWidth));A.zIndex=L;F+=
"-"+L;(C=e.plotLinesAndBandsGroups[F])||(e.plotLinesAndBandsGroups[F]=C=E.g("plot-"+F).attr(A).add());K&&(g.svgElem=t=E.path().attr(x).add(C));if(r)x=e.getPlotLinePath(y,t.strokeWidth());else if(l)x=e.getPlotBandPath(d,b,m);else return;K&&x&&x.length?(t.attr({d:x}),q&&a.objectEach(q,function(a,b){t.on(b,function(a){q[b].apply(g,[a])})})):t&&(x?(t.show(),t.animate({d:x})):(t.hide(),f&&(g.label=f=f.destroy())));c&&p(c.text)&&x&&x.length&&0<e.width&&0<e.height&&!x.flat?(c=n({align:h&&l&&"center",x:h?
!l&&4:10,verticalAlign:!h&&l&&"middle",y:h?l?16:10:l?6:-4,rotation:h&&!l&&90},c),this.renderLabel(c,x,l,L)):f&&f.hide();return g},renderLabel:function(a,e,h,m){var c=this.label,f=this.axis.chart.renderer;c||(c={align:a.textAlign||a.align,rotation:a.rotation,"class":"highcharts-plot-"+(h?"band":"line")+"-label "+(a.className||"")},c.zIndex=m,this.label=c=f.text(a.text,0,0,a.useHTML).attr(c).add(),c.css(a.style));m=e.xBounds||[e[1],e[4],h?e[6]:e[1]];e=e.yBounds||[e[2],e[5],h?e[7]:e[2]];h=G(m);f=G(e);
c.align(a,!1,{x:h,y:f,width:B(m)-h,height:B(e)-f});c.show()},destroy:function(){r(this.axis.plotLinesAndBands,this);delete this.axis;g(this)}};a.extend(D.prototype,{getPlotBandPath:function(a,e){var h=this.getPlotLinePath(e,null,null,!0),m=this.getPlotLinePath(a,null,null,!0),c=[],f=this.horiz,b=1,d;a=a<this.min&&e<this.min||a>this.max&&e>this.max;if(m&&h)for(a&&(d=m.toString()===h.toString(),b=0),a=0;a<m.length;a+=6)f&&h[a+1]===m[a+1]?(h[a+1]+=b,h[a+4]+=b):f||h[a+2]!==m[a+2]||(h[a+2]+=b,h[a+5]+=
b),c.push("M",m[a+1],m[a+2],"L",m[a+4],m[a+5],h[a+4],h[a+5],h[a+1],h[a+2],"z"),c.flat=d;return c},addPlotBand:function(a){return this.addPlotBandOrLine(a,"plotBands")},addPlotLine:function(a){return this.addPlotBandOrLine(a,"plotLines")},addPlotBandOrLine:function(g,e){var h=(new a.PlotLineOrBand(this,g)).render(),m=this.userOptions;h&&(e&&(m[e]=m[e]||[],m[e].push(g)),this.plotLinesAndBands.push(h));return h},removePlotBandOrLine:function(a){for(var e=this.plotLinesAndBands,h=this.options,m=this.userOptions,
c=e.length;c--;)e[c].id===a&&e[c].destroy();l([h.plotLines||[],m.plotLines||[],h.plotBands||[],m.plotBands||[]],function(f){for(c=f.length;c--;)f[c].id===a&&r(f,f[c])})},removePlotBand:function(a){this.removePlotBandOrLine(a)},removePlotLine:function(a){this.removePlotBandOrLine(a)}})})(N,V);(function(a){var D=a.dateFormat,B=a.each,G=a.extend,p=a.format,g=a.isNumber,l=a.map,r=a.merge,n=a.pick,w=a.splat,v=a.syncTimeout,e=a.timeUnits;a.Tooltip=function(){this.init.apply(this,arguments)};a.Tooltip.prototype=
{init:function(a,e){this.chart=a;this.options=e;this.crosshairs=[];this.now={x:0,y:0};this.isHidden=!0;this.split=e.split&&!a.inverted;this.shared=e.shared||this.split},cleanSplit:function(a){B(this.chart.series,function(e){var c=e&&e.tt;c&&(!c.isActive||a?e.tt=c.destroy():c.isActive=!1)})},getLabel:function(){var a=this.chart.renderer,e=this.options;this.label||(this.split?this.label=a.g("tooltip"):(this.label=a.label("",0,0,e.shape||"callout",null,null,e.useHTML,null,"tooltip").attr({padding:e.padding,
r:e.borderRadius}),this.label.attr({fill:e.backgroundColor,"stroke-width":e.borderWidth}).css(e.style).shadow(e.shadow)),this.label.attr({zIndex:8}).add());return this.label},update:function(a){this.destroy();r(!0,this.chart.options.tooltip.userOptions,a);this.init(this.chart,r(!0,this.options,a))},destroy:function(){this.label&&(this.label=this.label.destroy());this.split&&this.tt&&(this.cleanSplit(this.chart,!0),this.tt=this.tt.destroy());clearTimeout(this.hideTimer);clearTimeout(this.tooltipTimeout)},
move:function(a,e,c,f){var b=this,d=b.now,h=!1!==b.options.animation&&!b.isHidden&&(1<Math.abs(a-d.x)||1<Math.abs(e-d.y)),m=b.followPointer||1<b.len;G(d,{x:h?(2*d.x+a)/3:a,y:h?(d.y+e)/2:e,anchorX:m?void 0:h?(2*d.anchorX+c)/3:c,anchorY:m?void 0:h?(d.anchorY+f)/2:f});b.getLabel().attr(d);h&&(clearTimeout(this.tooltipTimeout),this.tooltipTimeout=setTimeout(function(){b&&b.move(a,e,c,f)},32))},hide:function(a){var e=this;clearTimeout(this.hideTimer);a=n(a,this.options.hideDelay,500);this.isHidden||(this.hideTimer=
v(function(){e.getLabel()[a?"fadeOut":"hide"]();e.isHidden=!0},a))},getAnchor:function(a,e){var c,f=this.chart,b=f.inverted,d=f.plotTop,h=f.plotLeft,m=0,g=0,t,n;a=w(a);c=a[0].tooltipPos;this.followPointer&&e&&(void 0===e.chartX&&(e=f.pointer.normalize(e)),c=[e.chartX-f.plotLeft,e.chartY-d]);c||(B(a,function(a){t=a.series.yAxis;n=a.series.xAxis;m+=a.plotX+(!b&&n?n.left-h:0);g+=(a.plotLow?(a.plotLow+a.plotHigh)/2:a.plotY)+(!b&&t?t.top-d:0)}),m/=a.length,g/=a.length,c=[b?f.plotWidth-g:m,this.shared&&
!b&&1<a.length&&e?e.chartY-d:b?f.plotHeight-m:g]);return l(c,Math.round)},getPosition:function(a,e,c){var f=this.chart,b=this.distance,d={},h=f.inverted&&c.h||0,m,g=["y",f.chartHeight,e,c.plotY+f.plotTop,f.plotTop,f.plotTop+f.plotHeight],t=["x",f.chartWidth,a,c.plotX+f.plotLeft,f.plotLeft,f.plotLeft+f.plotWidth],l=!this.followPointer&&n(c.ttBelow,!f.inverted===!!c.negative),x=function(a,c,f,k,e,q){var m=f<k-b,y=k+b+f<c,u=k-b-f;k+=b;if(l&&y)d[a]=k;else if(!l&&m)d[a]=u;else if(m)d[a]=Math.min(q-f,0>
u-h?u:u-h);else if(y)d[a]=Math.max(e,k+h+f>c?k:k+h);else return!1},C=function(a,c,f,k){var e;k<b||k>c-b?e=!1:d[a]=k<f/2?1:k>c-f/2?c-f-2:k-f/2;return e},r=function(a){var b=g;g=t;t=b;m=a},q=function(){!1!==x.apply(0,g)?!1!==C.apply(0,t)||m||(r(!0),q()):m?d.x=d.y=0:(r(!0),q())};(f.inverted||1<this.len)&&r();q();return d},defaultFormatter:function(a){var e=this.points||w(this),c;c=[a.tooltipFooterHeaderFormatter(e[0])];c=c.concat(a.bodyFormatter(e));c.push(a.tooltipFooterHeaderFormatter(e[0],!0));return c},
refresh:function(a,e){var c,f=this.options,b,d=a,h,m={},g=[];c=f.formatter||this.defaultFormatter;var m=this.shared,t;f.enabled&&(clearTimeout(this.hideTimer),this.followPointer=w(d)[0].series.tooltipOptions.followPointer,h=this.getAnchor(d,e),e=h[0],b=h[1],!m||d.series&&d.series.noSharedTooltip?m=d.getLabelConfig():(B(d,function(a){a.setState("hover");g.push(a.getLabelConfig())}),m={x:d[0].category,y:d[0].y},m.points=g,d=d[0]),this.len=g.length,m=c.call(m,this),t=d.series,this.distance=n(t.tooltipOptions.distance,
16),!1===m?this.hide():(c=this.getLabel(),this.isHidden&&c.attr({opacity:1}).show(),this.split?this.renderSplit(m,w(a)):(f.style.width||c.css({width:this.chart.spacingBox.width}),c.attr({text:m&&m.join?m.join(""):m}),c.removeClass(/highcharts-color-[\d]+/g).addClass("highcharts-color-"+n(d.colorIndex,t.colorIndex)),c.attr({stroke:f.borderColor||d.color||t.color||"#666666"}),this.updatePosition({plotX:e,plotY:b,negative:d.negative,ttBelow:d.ttBelow,h:h[2]||0})),this.isHidden=!1))},renderSplit:function(e,
m){var c=this,f=[],b=this.chart,d=b.renderer,h=!0,g=this.options,l=0,t=this.getLabel();a.isString(e)&&(e=[!1,e]);B(e.slice(0,m.length+1),function(a,e){if(!1!==a){e=m[e-1]||{isHeader:!0,plotX:m[0].plotX};var y=e.series||c,x=y.tt,q=e.series||{},A="highcharts-color-"+n(e.colorIndex,q.colorIndex,"none");x||(y.tt=x=d.label(null,null,null,"callout",null,null,g.useHTML).addClass("highcharts-tooltip-box "+A).attr({padding:g.padding,r:g.borderRadius,fill:g.backgroundColor,stroke:g.borderColor||e.color||q.color||
"#333333","stroke-width":g.borderWidth}).add(t));x.isActive=!0;x.attr({text:a});x.css(g.style).shadow(g.shadow);a=x.getBBox();q=a.width+x.strokeWidth();e.isHeader?(l=a.height,q=Math.max(0,Math.min(e.plotX+b.plotLeft-q/2,b.chartWidth-q))):q=e.plotX+b.plotLeft-n(g.distance,16)-q;0>q&&(h=!1);a=(e.series&&e.series.yAxis&&e.series.yAxis.pos)+(e.plotY||0);a-=b.plotTop;f.push({target:e.isHeader?b.plotHeight+l:a,rank:e.isHeader?1:0,size:y.tt.getBBox().height+1,point:e,x:q,tt:x})}});this.cleanSplit();a.distribute(f,
b.plotHeight+l);B(f,function(a){var d=a.point,c=d.series;a.tt.attr({visibility:void 0===a.pos?"hidden":"inherit",x:h||d.isHeader?a.x:d.plotX+b.plotLeft+n(g.distance,16),y:a.pos+b.plotTop,anchorX:d.isHeader?d.plotX+b.plotLeft:d.plotX+c.xAxis.pos,anchorY:d.isHeader?a.pos+b.plotTop-15:d.plotY+c.yAxis.pos})})},updatePosition:function(a){var e=this.chart,c=this.getLabel(),c=(this.options.positioner||this.getPosition).call(this,c.width,c.height,a);this.move(Math.round(c.x),Math.round(c.y||0),a.plotX+e.plotLeft,
a.plotY+e.plotTop)},getDateFormat:function(a,m,c,f){var b=D("%m-%d %H:%M:%S.%L",m),d,h,g={millisecond:15,second:12,minute:9,hour:6,day:3},l="millisecond";for(h in e){if(a===e.week&&+D("%w",m)===c&&"00:00:00.000"===b.substr(6)){h="week";break}if(e[h]>a){h=l;break}if(g[h]&&b.substr(g[h])!=="01-01 00:00:00.000".substr(g[h]))break;"week"!==h&&(l=h)}h&&(d=f[h]);return d},getXDateFormat:function(a,e,c){e=e.dateTimeLabelFormats;var f=c&&c.closestPointRange;return(f?this.getDateFormat(f,a.x,c.options.startOfWeek,
e):e.day)||e.year},tooltipFooterHeaderFormatter:function(a,e){e=e?"footer":"header";var c=a.series,f=c.tooltipOptions,b=f.xDateFormat,d=c.xAxis,h=d&&"datetime"===d.options.type&&g(a.key),m=f[e+"Format"];h&&!b&&(b=this.getXDateFormat(a,f,d));h&&b&&B(a.point&&a.point.tooltipDateKeys||["key"],function(a){m=m.replace("{point."+a+"}","{point."+a+":"+b+"}")});return p(m,{point:a,series:c})},bodyFormatter:function(a){return l(a,function(a){var c=a.series.tooltipOptions;return(c[(a.point.formatPrefix||"point")+
"Formatter"]||a.point.tooltipFormatter).call(a.point,c[(a.point.formatPrefix||"point")+"Format"])})}}})(N);(function(a){var D=a.addEvent,B=a.attr,G=a.charts,p=a.color,g=a.css,l=a.defined,r=a.each,n=a.extend,w=a.find,v=a.fireEvent,e=a.isObject,h=a.offset,m=a.pick,c=a.splat,f=a.Tooltip;a.Pointer=function(a,d){this.init(a,d)};a.Pointer.prototype={init:function(a,d){this.options=d;this.chart=a;this.runChartClick=d.chart.events&&!!d.chart.events.click;this.pinchDown=[];this.lastValidTouch={};f&&(a.tooltip=
new f(a,d.tooltip),this.followTouchMove=m(d.tooltip.followTouchMove,!0));this.setDOMEvents()},zoomOption:function(a){var b=this.chart,c=b.options.chart,f=c.zoomType||"",b=b.inverted;/touch/.test(a.type)&&(f=m(c.pinchType,f));this.zoomX=a=/x/.test(f);this.zoomY=f=/y/.test(f);this.zoomHor=a&&!b||f&&b;this.zoomVert=f&&!b||a&&b;this.hasZoom=a||f},normalize:function(a,d){var b;b=a.touches?a.touches.length?a.touches.item(0):a.changedTouches[0]:a;d||(this.chartPosition=d=h(this.chart.container));return n(a,
{chartX:Math.round(b.pageX-d.left),chartY:Math.round(b.pageY-d.top)})},getCoordinates:function(a){var b={xAxis:[],yAxis:[]};r(this.chart.axes,function(d){b[d.isXAxis?"xAxis":"yAxis"].push({axis:d,value:d.toValue(a[d.horiz?"chartX":"chartY"])})});return b},findNearestKDPoint:function(a,d,c){var b;r(a,function(a){var f=!(a.noSharedTooltip&&d)&&0>a.options.findNearestPointBy.indexOf("y");a=a.searchPoint(c,f);if((f=e(a,!0))&&!(f=!e(b,!0)))var f=b.distX-a.distX,h=b.dist-a.dist,m=(a.series.group&&a.series.group.zIndex)-
(b.series.group&&b.series.group.zIndex),f=0<(0!==f&&d?f:0!==h?h:0!==m?m:b.series.index>a.series.index?-1:1);f&&(b=a)});return b},getPointFromEvent:function(a){a=a.target;for(var b;a&&!b;)b=a.point,a=a.parentNode;return b},getChartCoordinatesFromPoint:function(a,d){var b=a.series,c=b.xAxis,b=b.yAxis,f=m(a.clientX,a.plotX);if(c&&b)return d?{chartX:c.len+c.pos-f,chartY:b.len+b.pos-a.plotY}:{chartX:f+c.pos,chartY:a.plotY+b.pos}},getHoverData:function(b,c,f,h,g,t,l){var d,y=[],n=l&&l.isBoosting;h=!(!h||
!b);l=c&&!c.stickyTracking?[c]:a.grep(f,function(a){return a.visible&&!(!g&&a.directTouch)&&m(a.options.enableMouseTracking,!0)&&a.stickyTracking});c=(d=h?b:this.findNearestKDPoint(l,g,t))&&d.series;d&&(g&&!c.noSharedTooltip?(l=a.grep(f,function(a){return a.visible&&!(!g&&a.directTouch)&&m(a.options.enableMouseTracking,!0)&&!a.noSharedTooltip}),r(l,function(a){var b=w(a.points,function(a){return a.x===d.x&&!a.isNull});e(b)&&(n&&(b=a.getPoint(b)),y.push(b))})):y.push(d));return{hoverPoint:d,hoverSeries:c,
hoverPoints:y}},runPointActions:function(b,c){var d=this.chart,f=d.tooltip&&d.tooltip.options.enabled?d.tooltip:void 0,e=f?f.shared:!1,h=c||d.hoverPoint,g=h&&h.series||d.hoverSeries,g=this.getHoverData(h,g,d.series,!!c||g&&g.directTouch&&this.isDirectTouch,e,b,{isBoosting:d.isBoosting}),l,h=g.hoverPoint;l=g.hoverPoints;c=(g=g.hoverSeries)&&g.tooltipOptions.followPointer;e=e&&g&&!g.noSharedTooltip;if(h&&(h!==d.hoverPoint||f&&f.isHidden)){r(d.hoverPoints||[],function(b){-1===a.inArray(b,l)&&b.setState()});
r(l||[],function(a){a.setState("hover")});if(d.hoverSeries!==g)g.onMouseOver();d.hoverPoint&&d.hoverPoint.firePointEvent("mouseOut");if(!h.series)return;h.firePointEvent("mouseOver");d.hoverPoints=l;d.hoverPoint=h;f&&f.refresh(e?l:h,b)}else c&&f&&!f.isHidden&&(h=f.getAnchor([{}],b),f.updatePosition({plotX:h[0],plotY:h[1]}));this.unDocMouseMove||(this.unDocMouseMove=D(d.container.ownerDocument,"mousemove",function(b){var c=G[a.hoverChartIndex];if(c)c.pointer.onDocumentMouseMove(b)}));r(d.axes,function(c){var d=
m(c.crosshair.snap,!0),f=d?a.find(l,function(a){return a.series[c.coll]===c}):void 0;f||!d?c.drawCrosshair(b,f):c.hideCrosshair()})},reset:function(a,d){var b=this.chart,f=b.hoverSeries,e=b.hoverPoint,h=b.hoverPoints,g=b.tooltip,m=g&&g.shared?h:e;a&&m&&r(c(m),function(b){b.series.isCartesian&&void 0===b.plotX&&(a=!1)});if(a)g&&m&&(g.refresh(m),e&&(e.setState(e.state,!0),r(b.axes,function(a){a.crosshair&&a.drawCrosshair(null,e)})));else{if(e)e.onMouseOut();h&&r(h,function(a){a.setState()});if(f)f.onMouseOut();
g&&g.hide(d);this.unDocMouseMove&&(this.unDocMouseMove=this.unDocMouseMove());r(b.axes,function(a){a.hideCrosshair()});this.hoverX=b.hoverPoints=b.hoverPoint=null}},scaleGroups:function(a,c){var b=this.chart,d;r(b.series,function(f){d=a||f.getPlotBox();f.xAxis&&f.xAxis.zoomEnabled&&f.group&&(f.group.attr(d),f.markerGroup&&(f.markerGroup.attr(d),f.markerGroup.clip(c?b.clipRect:null)),f.dataLabelsGroup&&f.dataLabelsGroup.attr(d))});b.clipRect.attr(c||b.clipBox)},dragStart:function(a){var b=this.chart;
b.mouseIsDown=a.type;b.cancelClick=!1;b.mouseDownX=this.mouseDownX=a.chartX;b.mouseDownY=this.mouseDownY=a.chartY},drag:function(a){var b=this.chart,c=b.options.chart,f=a.chartX,e=a.chartY,h=this.zoomHor,g=this.zoomVert,m=b.plotLeft,l=b.plotTop,n=b.plotWidth,q=b.plotHeight,A,E=this.selectionMarker,F=this.mouseDownX,k=this.mouseDownY,u=c.panKey&&a[c.panKey+"Key"];E&&E.touch||(f<m?f=m:f>m+n&&(f=m+n),e<l?e=l:e>l+q&&(e=l+q),this.hasDragged=Math.sqrt(Math.pow(F-f,2)+Math.pow(k-e,2)),10<this.hasDragged&&
(A=b.isInsidePlot(F-m,k-l),b.hasCartesianSeries&&(this.zoomX||this.zoomY)&&A&&!u&&!E&&(this.selectionMarker=E=b.renderer.rect(m,l,h?1:n,g?1:q,0).attr({fill:c.selectionMarkerFill||p("#335cad").setOpacity(.25).get(),"class":"highcharts-selection-marker",zIndex:7}).add()),E&&h&&(f-=F,E.attr({width:Math.abs(f),x:(0<f?0:f)+F})),E&&g&&(f=e-k,E.attr({height:Math.abs(f),y:(0<f?0:f)+k})),A&&!E&&c.panning&&b.pan(a,c.panning)))},drop:function(a){var b=this,c=this.chart,f=this.hasPinched;if(this.selectionMarker){var e=
{originalEvent:a,xAxis:[],yAxis:[]},h=this.selectionMarker,m=h.attr?h.attr("x"):h.x,x=h.attr?h.attr("y"):h.y,C=h.attr?h.attr("width"):h.width,p=h.attr?h.attr("height"):h.height,q;if(this.hasDragged||f)r(c.axes,function(c){if(c.zoomEnabled&&l(c.min)&&(f||b[{xAxis:"zoomX",yAxis:"zoomY"}[c.coll]])){var d=c.horiz,h="touchend"===a.type?c.minPixelPadding:0,k=c.toValue((d?m:x)+h),d=c.toValue((d?m+C:x+p)-h);e[c.coll].push({axis:c,min:Math.min(k,d),max:Math.max(k,d)});q=!0}}),q&&v(c,"selection",e,function(a){c.zoom(n(a,
f?{animation:!1}:null))});this.selectionMarker=this.selectionMarker.destroy();f&&this.scaleGroups()}c&&(g(c.container,{cursor:c._cursor}),c.cancelClick=10<this.hasDragged,c.mouseIsDown=this.hasDragged=this.hasPinched=!1,this.pinchDown=[])},onContainerMouseDown:function(a){a=this.normalize(a);this.zoomOption(a);a.preventDefault&&a.preventDefault();this.dragStart(a)},onDocumentMouseUp:function(b){G[a.hoverChartIndex]&&G[a.hoverChartIndex].pointer.drop(b)},onDocumentMouseMove:function(a){var b=this.chart,
c=this.chartPosition;a=this.normalize(a,c);!c||this.inClass(a.target,"highcharts-tracker")||b.isInsidePlot(a.chartX-b.plotLeft,a.chartY-b.plotTop)||this.reset()},onContainerMouseLeave:function(b){var c=G[a.hoverChartIndex];c&&(b.relatedTarget||b.toElement)&&(c.pointer.reset(),c.pointer.chartPosition=null)},onContainerMouseMove:function(b){var c=this.chart;l(a.hoverChartIndex)&&G[a.hoverChartIndex]&&G[a.hoverChartIndex].mouseIsDown||(a.hoverChartIndex=c.index);b=this.normalize(b);b.returnValue=!1;
"mousedown"===c.mouseIsDown&&this.drag(b);!this.inClass(b.target,"highcharts-tracker")&&!c.isInsidePlot(b.chartX-c.plotLeft,b.chartY-c.plotTop)||c.openMenu||this.runPointActions(b)},inClass:function(a,c){for(var b;a;){if(b=B(a,"class")){if(-1!==b.indexOf(c))return!0;if(-1!==b.indexOf("highcharts-container"))return!1}a=a.parentNode}},onTrackerMouseOut:function(a){var b=this.chart.hoverSeries;a=a.relatedTarget||a.toElement;this.isDirectTouch=!1;if(!(!b||!a||b.stickyTracking||this.inClass(a,"highcharts-tooltip")||
this.inClass(a,"highcharts-series-"+b.index)&&this.inClass(a,"highcharts-tracker")))b.onMouseOut()},onContainerClick:function(a){var b=this.chart,c=b.hoverPoint,f=b.plotLeft,e=b.plotTop;a=this.normalize(a);b.cancelClick||(c&&this.inClass(a.target,"highcharts-tracker")?(v(c.series,"click",n(a,{point:c})),b.hoverPoint&&c.firePointEvent("click",a)):(n(a,this.getCoordinates(a)),b.isInsidePlot(a.chartX-f,a.chartY-e)&&v(b,"click",a)))},setDOMEvents:function(){var b=this,c=b.chart.container,f=c.ownerDocument;
c.onmousedown=function(a){b.onContainerMouseDown(a)};c.onmousemove=function(a){b.onContainerMouseMove(a)};c.onclick=function(a){b.onContainerClick(a)};this.unbindContainerMouseLeave=D(c,"mouseleave",b.onContainerMouseLeave);a.unbindDocumentMouseUp||(a.unbindDocumentMouseUp=D(f,"mouseup",b.onDocumentMouseUp));a.hasTouch&&(c.ontouchstart=function(a){b.onContainerTouchStart(a)},c.ontouchmove=function(a){b.onContainerTouchMove(a)},a.unbindDocumentTouchEnd||(a.unbindDocumentTouchEnd=D(f,"touchend",b.onDocumentTouchEnd)))},
destroy:function(){var b=this;b.unDocMouseMove&&b.unDocMouseMove();this.unbindContainerMouseLeave();a.chartCount||(a.unbindDocumentMouseUp&&(a.unbindDocumentMouseUp=a.unbindDocumentMouseUp()),a.unbindDocumentTouchEnd&&(a.unbindDocumentTouchEnd=a.unbindDocumentTouchEnd()));clearInterval(b.tooltipTimeout);a.objectEach(b,function(a,c){b[c]=null})}}})(N);(function(a){var D=a.charts,B=a.each,G=a.extend,p=a.map,g=a.noop,l=a.pick;G(a.Pointer.prototype,{pinchTranslate:function(a,g,l,p,e,h){this.zoomHor&&
this.pinchTranslateDirection(!0,a,g,l,p,e,h);this.zoomVert&&this.pinchTranslateDirection(!1,a,g,l,p,e,h)},pinchTranslateDirection:function(a,g,l,p,e,h,m,c){var f=this.chart,b=a?"x":"y",d=a?"X":"Y",y="chart"+d,n=a?"width":"height",r=f["plot"+(a?"Left":"Top")],t,v,x=c||1,C=f.inverted,w=f.bounds[a?"h":"v"],q=1===g.length,A=g[0][y],E=l[0][y],F=!q&&g[1][y],k=!q&&l[1][y],u;l=function(){!q&&20<Math.abs(A-F)&&(x=c||Math.abs(E-k)/Math.abs(A-F));v=(r-E)/x+A;t=f["plot"+(a?"Width":"Height")]/x};l();g=v;g<w.min?
(g=w.min,u=!0):g+t>w.max&&(g=w.max-t,u=!0);u?(E-=.8*(E-m[b][0]),q||(k-=.8*(k-m[b][1])),l()):m[b]=[E,k];C||(h[b]=v-r,h[n]=t);h=C?1/x:x;e[n]=t;e[b]=g;p[C?a?"scaleY":"scaleX":"scale"+d]=x;p["translate"+d]=h*r+(E-h*A)},pinch:function(a){var n=this,r=n.chart,v=n.pinchDown,e=a.touches,h=e.length,m=n.lastValidTouch,c=n.hasZoom,f=n.selectionMarker,b={},d=1===h&&(n.inClass(a.target,"highcharts-tracker")&&r.runTrackerClick||n.runChartClick),y={};1<h&&(n.initiated=!0);c&&n.initiated&&!d&&a.preventDefault();
p(e,function(a){return n.normalize(a)});"touchstart"===a.type?(B(e,function(a,b){v[b]={chartX:a.chartX,chartY:a.chartY}}),m.x=[v[0].chartX,v[1]&&v[1].chartX],m.y=[v[0].chartY,v[1]&&v[1].chartY],B(r.axes,function(a){if(a.zoomEnabled){var b=r.bounds[a.horiz?"h":"v"],c=a.minPixelPadding,f=a.toPixels(l(a.options.min,a.dataMin)),d=a.toPixels(l(a.options.max,a.dataMax)),e=Math.max(f,d);b.min=Math.min(a.pos,Math.min(f,d)-c);b.max=Math.max(a.pos+a.len,e+c)}}),n.res=!0):n.followTouchMove&&1===h?this.runPointActions(n.normalize(a)):
v.length&&(f||(n.selectionMarker=f=G({destroy:g,touch:!0},r.plotBox)),n.pinchTranslate(v,e,b,f,y,m),n.hasPinched=c,n.scaleGroups(b,y),n.res&&(n.res=!1,this.reset(!1,0)))},touch:function(g,n){var r=this.chart,p,e;if(r.index!==a.hoverChartIndex)this.onContainerMouseLeave({relatedTarget:!0});a.hoverChartIndex=r.index;1===g.touches.length?(g=this.normalize(g),(e=r.isInsidePlot(g.chartX-r.plotLeft,g.chartY-r.plotTop))&&!r.openMenu?(n&&this.runPointActions(g),"touchmove"===g.type&&(n=this.pinchDown,p=n[0]?
4<=Math.sqrt(Math.pow(n[0].chartX-g.chartX,2)+Math.pow(n[0].chartY-g.chartY,2)):!1),l(p,!0)&&this.pinch(g)):n&&this.reset()):2===g.touches.length&&this.pinch(g)},onContainerTouchStart:function(a){this.zoomOption(a);this.touch(a,!0)},onContainerTouchMove:function(a){this.touch(a)},onDocumentTouchEnd:function(g){D[a.hoverChartIndex]&&D[a.hoverChartIndex].pointer.drop(g)}})})(N);(function(a){var D=a.addEvent,B=a.charts,G=a.css,p=a.doc,g=a.extend,l=a.noop,r=a.Pointer,n=a.removeEvent,w=a.win,v=a.wrap;
if(!a.hasTouch&&(w.PointerEvent||w.MSPointerEvent)){var e={},h=!!w.PointerEvent,m=function(){var c=[];c.item=function(a){return this[a]};a.objectEach(e,function(a){c.push({pageX:a.pageX,pageY:a.pageY,target:a.target})});return c},c=function(c,b,d,e){"touch"!==c.pointerType&&c.pointerType!==c.MSPOINTER_TYPE_TOUCH||!B[a.hoverChartIndex]||(e(c),e=B[a.hoverChartIndex].pointer,e[b]({type:d,target:c.currentTarget,preventDefault:l,touches:m()}))};g(r.prototype,{onContainerPointerDown:function(a){c(a,"onContainerTouchStart",
"touchstart",function(a){e[a.pointerId]={pageX:a.pageX,pageY:a.pageY,target:a.currentTarget}})},onContainerPointerMove:function(a){c(a,"onContainerTouchMove","touchmove",function(a){e[a.pointerId]={pageX:a.pageX,pageY:a.pageY};e[a.pointerId].target||(e[a.pointerId].target=a.currentTarget)})},onDocumentPointerUp:function(a){c(a,"onDocumentTouchEnd","touchend",function(a){delete e[a.pointerId]})},batchMSEvents:function(a){a(this.chart.container,h?"pointerdown":"MSPointerDown",this.onContainerPointerDown);
a(this.chart.container,h?"pointermove":"MSPointerMove",this.onContainerPointerMove);a(p,h?"pointerup":"MSPointerUp",this.onDocumentPointerUp)}});v(r.prototype,"init",function(a,b,c){a.call(this,b,c);this.hasZoom&&G(b.container,{"-ms-touch-action":"none","touch-action":"none"})});v(r.prototype,"setDOMEvents",function(a){a.apply(this);(this.hasZoom||this.followTouchMove)&&this.batchMSEvents(D)});v(r.prototype,"destroy",function(a){this.batchMSEvents(n);a.call(this)})}})(N);(function(a){var D=a.addEvent,
B=a.css,G=a.discardElement,p=a.defined,g=a.each,l=a.isFirefox,r=a.marginNames,n=a.merge,w=a.pick,v=a.setAnimation,e=a.stableSort,h=a.win,m=a.wrap;a.Legend=function(a,f){this.init(a,f)};a.Legend.prototype={init:function(a,f){this.chart=a;this.setOptions(f);f.enabled&&(this.render(),D(this.chart,"endResize",function(){this.legend.positionCheckboxes()}))},setOptions:function(a){var c=w(a.padding,8);this.options=a;this.itemStyle=a.itemStyle;this.itemHiddenStyle=n(this.itemStyle,a.itemHiddenStyle);this.itemMarginTop=
a.itemMarginTop||0;this.padding=c;this.initialItemY=c-5;this.itemHeight=this.maxItemWidth=0;this.symbolWidth=w(a.symbolWidth,16);this.pages=[]},update:function(a,f){var b=this.chart;this.setOptions(n(!0,this.options,a));this.destroy();b.isDirtyLegend=b.isDirtyBox=!0;w(f,!0)&&b.redraw()},colorizeItem:function(a,f){a.legendGroup[f?"removeClass":"addClass"]("highcharts-legend-item-hidden");var b=this.options,c=a.legendItem,e=a.legendLine,h=a.legendSymbol,g=this.itemHiddenStyle.color,b=f?b.itemStyle.color:
g,m=f?a.color||g:g,l=a.options&&a.options.marker,x={fill:m};c&&c.css({fill:b,color:b});e&&e.attr({stroke:m});h&&(l&&h.isMarker&&(x=a.pointAttribs(),f||(x.stroke=x.fill=g)),h.attr(x))},positionItem:function(a){var c=this.options,b=c.symbolPadding,c=!c.rtl,d=a._legendItemPos,e=d[0],d=d[1],h=a.checkbox;(a=a.legendGroup)&&a.element&&a.translate(c?e:this.legendWidth-e-2*b-4,d);h&&(h.x=e,h.y=d)},destroyItem:function(a){var c=a.checkbox;g(["legendItem","legendLine","legendSymbol","legendGroup"],function(b){a[b]&&
(a[b]=a[b].destroy())});c&&G(a.checkbox)},destroy:function(){function a(a){this[a]&&(this[a]=this[a].destroy())}g(this.getAllItems(),function(c){g(["legendItem","legendGroup"],a,c)});g("clipRect up down pager nav box title group".split(" "),a,this);this.display=null},positionCheckboxes:function(){var a=this.group&&this.group.alignAttr,f,b=this.clipHeight||this.legendHeight,d=this.titleHeight;a&&(f=a.translateY,g(this.allItems,function(c){var e=c.checkbox,h;e&&(h=f+d+e.y+(this.scrollOffset||0)+3,B(e,
{left:a.translateX+c.checkboxOffset+e.x-20+"px",top:h+"px",display:h>f-6&&h<f+b-6?"":"none"}))},this))},renderTitle:function(){var a=this.options,f=this.padding,b=a.title,d=0;b.text&&(this.title||(this.title=this.chart.renderer.label(b.text,f-3,f-4,null,null,null,a.useHTML,null,"legend-title").attr({zIndex:1}).css(b.style).add(this.group)),a=this.title.getBBox(),d=a.height,this.offsetWidth=a.width,this.contentGroup.attr({translateY:d}));this.titleHeight=d},setText:function(c){var f=this.options;c.legendItem.attr({text:f.labelFormat?
a.format(f.labelFormat,c):f.labelFormatter.call(c)})},renderItem:function(a){var c=this.chart,b=c.renderer,d=this.options,e="horizontal"===d.layout,h=this.symbolWidth,g=d.symbolPadding,m=this.itemStyle,l=this.itemHiddenStyle,x=this.padding,C=e?w(d.itemDistance,20):0,r=!d.rtl,q=d.width,A=d.itemMarginBottom||0,E=this.itemMarginTop,F=a.legendItem,k=!a.series,u=!k&&a.series.drawLegendSymbol?a.series:a,p=u.options,v=this.createCheckboxForItem&&p&&p.showCheckbox,p=h+g+C+(v?20:0),P=d.useHTML,I=a.options.className;
F||(a.legendGroup=b.g("legend-item").addClass("highcharts-"+u.type+"-series highcharts-color-"+a.colorIndex+(I?" "+I:"")+(k?" highcharts-series-"+a.index:"")).attr({zIndex:1}).add(this.scrollGroup),a.legendItem=F=b.text("",r?h+g:-g,this.baseline||0,P).css(n(a.visible?m:l)).attr({align:r?"left":"right",zIndex:2}).add(a.legendGroup),this.baseline||(h=m.fontSize,this.fontMetrics=b.fontMetrics(h,F),this.baseline=this.fontMetrics.f+3+E,F.attr("y",this.baseline)),this.symbolHeight=d.symbolHeight||this.fontMetrics.f,
u.drawLegendSymbol(this,a),this.setItemEvents&&this.setItemEvents(a,F,P),v&&this.createCheckboxForItem(a));this.colorizeItem(a,a.visible);m.width||F.css({width:(d.itemWidth||d.width||c.spacingBox.width)-p});this.setText(a);b=F.getBBox();m=a.checkboxOffset=d.itemWidth||a.legendItemWidth||b.width+p;this.itemHeight=b=Math.round(a.legendItemHeight||b.height||this.symbolHeight);e&&this.itemX-x+m>(q||c.spacingBox.width-2*x-d.x)&&(this.itemX=x,this.itemY+=E+this.lastLineHeight+A,this.lastLineHeight=0);this.maxItemWidth=
Math.max(this.maxItemWidth,m);this.lastItemY=E+this.itemY+A;this.lastLineHeight=Math.max(b,this.lastLineHeight);a._legendItemPos=[this.itemX,this.itemY];e?this.itemX+=m:(this.itemY+=E+b+A,this.lastLineHeight=b);this.offsetWidth=q||Math.max((e?this.itemX-x-(a.checkbox?0:C):m)+x,this.offsetWidth)},getAllItems:function(){var a=[];g(this.chart.series,function(c){var b=c&&c.options;c&&w(b.showInLegend,p(b.linkedTo)?!1:void 0,!0)&&(a=a.concat(c.legendItems||("point"===b.legendType?c.data:c)))});return a},
adjustMargins:function(a,f){var b=this.chart,c=this.options,e=c.align.charAt(0)+c.verticalAlign.charAt(0)+c.layout.charAt(0);c.floating||g([/(lth|ct|rth)/,/(rtv|rm|rbv)/,/(rbh|cb|lbh)/,/(lbv|lm|ltv)/],function(d,h){d.test(e)&&!p(a[h])&&(b[r[h]]=Math.max(b[r[h]],b.legend[(h+1)%2?"legendHeight":"legendWidth"]+[1,-1,-1,1][h]*c[h%2?"x":"y"]+w(c.margin,12)+f[h]))})},render:function(){var a=this,f=a.chart,b=f.renderer,d=a.group,h,m,l,t,p=a.box,x=a.options,r=a.padding;a.itemX=r;a.itemY=a.initialItemY;a.offsetWidth=
0;a.lastItemY=0;d||(a.group=d=b.g("legend").attr({zIndex:7}).add(),a.contentGroup=b.g().attr({zIndex:1}).add(d),a.scrollGroup=b.g().add(a.contentGroup));a.renderTitle();h=a.getAllItems();e(h,function(a,b){return(a.options&&a.options.legendIndex||0)-(b.options&&b.options.legendIndex||0)});x.reversed&&h.reverse();a.allItems=h;a.display=m=!!h.length;a.lastLineHeight=0;g(h,function(b){a.renderItem(b)});l=(x.width||a.offsetWidth)+r;t=a.lastItemY+a.lastLineHeight+a.titleHeight;t=a.handleOverflow(t);t+=
r;p||(a.box=p=b.rect().addClass("highcharts-legend-box").attr({r:x.borderRadius}).add(d),p.isNew=!0);p.attr({stroke:x.borderColor,"stroke-width":x.borderWidth||0,fill:x.backgroundColor||"none"}).shadow(x.shadow);0<l&&0<t&&(p[p.isNew?"attr":"animate"](p.crisp.call({},{x:0,y:0,width:l,height:t},p.strokeWidth())),p.isNew=!1);p[m?"show":"hide"]();a.legendWidth=l;a.legendHeight=t;g(h,function(b){a.positionItem(b)});m&&d.align(n(x,{width:l,height:t}),!0,"spacingBox");f.isResizing||this.positionCheckboxes()},
handleOverflow:function(a){var c=this,b=this.chart,d=b.renderer,e=this.options,h=e.y,m=this.padding,b=b.spacingBox.height+("top"===e.verticalAlign?-h:h)-m,h=e.maxHeight,l,n=this.clipRect,x=e.navigation,p=w(x.animation,!0),r=x.arrowSize||12,q=this.nav,A=this.pages,E,F=this.allItems,k=function(a){"number"===typeof a?n.attr({height:a}):n&&(c.clipRect=n.destroy(),c.contentGroup.clip());c.contentGroup.div&&(c.contentGroup.div.style.clip=a?"rect("+m+"px,9999px,"+(m+a)+"px,0)":"auto")};"horizontal"!==e.layout||
"middle"===e.verticalAlign||e.floating||(b/=2);h&&(b=Math.min(b,h));A.length=0;a>b&&!1!==x.enabled?(this.clipHeight=l=Math.max(b-20-this.titleHeight-m,0),this.currentPage=w(this.currentPage,1),this.fullHeight=a,g(F,function(a,b){var c=a._legendItemPos[1];a=Math.round(a.legendItem.getBBox().height);var d=A.length;if(!d||c-A[d-1]>l&&(E||c)!==A[d-1])A.push(E||c),d++;b===F.length-1&&c+a-A[d-1]>l&&A.push(c);c!==E&&(E=c)}),n||(n=c.clipRect=d.clipRect(0,m,9999,0),c.contentGroup.clip(n)),k(l),q||(this.nav=
q=d.g().attr({zIndex:1}).add(this.group),this.up=d.symbol("triangle",0,0,r,r).on("click",function(){c.scroll(-1,p)}).add(q),this.pager=d.text("",15,10).addClass("highcharts-legend-navigation").css(x.style).add(q),this.down=d.symbol("triangle-down",0,0,r,r).on("click",function(){c.scroll(1,p)}).add(q)),c.scroll(0),a=b):q&&(k(),this.nav=q.destroy(),this.scrollGroup.attr({translateY:1}),this.clipHeight=0);return a},scroll:function(a,f){var b=this.pages,c=b.length;a=this.currentPage+a;var e=this.clipHeight,
h=this.options.navigation,g=this.pager,m=this.padding;a>c&&(a=c);0<a&&(void 0!==f&&v(f,this.chart),this.nav.attr({translateX:m,translateY:e+this.padding+7+this.titleHeight,visibility:"visible"}),this.up.attr({"class":1===a?"highcharts-legend-nav-inactive":"highcharts-legend-nav-active"}),g.attr({text:a+"/"+c}),this.down.attr({x:18+this.pager.getBBox().width,"class":a===c?"highcharts-legend-nav-inactive":"highcharts-legend-nav-active"}),this.up.attr({fill:1===a?h.inactiveColor:h.activeColor}).css({cursor:1===
a?"default":"pointer"}),this.down.attr({fill:a===c?h.inactiveColor:h.activeColor}).css({cursor:a===c?"default":"pointer"}),this.scrollOffset=-b[a-1]+this.initialItemY,this.scrollGroup.animate({translateY:this.scrollOffset}),this.currentPage=a,this.positionCheckboxes())}};a.LegendSymbolMixin={drawRectangle:function(a,f){var b=a.symbolHeight,c=a.options.squareSymbol;f.legendSymbol=this.chart.renderer.rect(c?(a.symbolWidth-b)/2:0,a.baseline-b+1,c?b:a.symbolWidth,b,w(a.options.symbolRadius,b/2)).addClass("highcharts-point").attr({zIndex:3}).add(f.legendGroup)},
drawLineMarker:function(a){var c=this.options,b=c.marker,d=a.symbolWidth,e=a.symbolHeight,h=e/2,g=this.chart.renderer,m=this.legendGroup;a=a.baseline-Math.round(.3*a.fontMetrics.b);var l;l={"stroke-width":c.lineWidth||0};c.dashStyle&&(l.dashstyle=c.dashStyle);this.legendLine=g.path(["M",0,a,"L",d,a]).addClass("highcharts-graph").attr(l).add(m);b&&!1!==b.enabled&&(c=Math.min(w(b.radius,h),h),0===this.symbol.indexOf("url")&&(b=n(b,{width:e,height:e}),c=0),this.legendSymbol=b=g.symbol(this.symbol,d/
2-c,a-c,2*c,2*c,b).addClass("highcharts-point").add(m),b.isMarker=!0)}};(/Trident\/7\.0/.test(h.navigator.userAgent)||l)&&m(a.Legend.prototype,"positionItem",function(a,f){var b=this,c=function(){f._legendItemPos&&a.call(b,f)};c();setTimeout(c)})})(N);(function(a){var D=a.addEvent,B=a.animate,G=a.animObject,p=a.attr,g=a.doc,l=a.Axis,r=a.createElement,n=a.defaultOptions,w=a.discardElement,v=a.charts,e=a.css,h=a.defined,m=a.each,c=a.extend,f=a.find,b=a.fireEvent,d=a.grep,y=a.isNumber,H=a.isObject,J=
a.isString,t=a.Legend,K=a.marginNames,x=a.merge,C=a.objectEach,L=a.Pointer,q=a.pick,A=a.pInt,E=a.removeEvent,F=a.seriesTypes,k=a.splat,u=a.svg,R=a.syncTimeout,M=a.win,P=a.Chart=function(){this.getArgs.apply(this,arguments)};a.chart=function(a,b,c){return new P(a,b,c)};c(P.prototype,{callbacks:[],getArgs:function(){var a=[].slice.call(arguments);if(J(a[0])||a[0].nodeName)this.renderTo=a.shift();this.init(a[0],a[1])},init:function(b,c){var d,f,k=b.series,e=b.plotOptions||{};b.series=null;d=x(n,b);for(f in d.plotOptions)d.plotOptions[f].tooltip=
e[f]&&x(e[f].tooltip)||void 0;d.tooltip.userOptions=b.chart&&b.chart.forExport&&b.tooltip.userOptions||b.tooltip;d.series=b.series=k;this.userOptions=b;b=d.chart;f=b.events;this.margin=[];this.spacing=[];this.bounds={h:{},v:{}};this.labelCollectors=[];this.callback=c;this.isResizing=0;this.options=d;this.axes=[];this.series=[];this.hasCartesianSeries=b.showAxes;var q=this;q.index=v.length;v.push(q);a.chartCount++;f&&C(f,function(a,b){D(q,b,a)});q.xAxis=[];q.yAxis=[];q.pointCount=q.colorCounter=q.symbolCounter=
0;q.firstRender()},initSeries:function(b){var c=this.options.chart;(c=F[b.type||c.type||c.defaultSeriesType])||a.error(17,!0);c=new c;c.init(this,b);return c},orderSeries:function(a){var b=this.series;for(a=a||0;a<b.length;a++)b[a]&&(b[a].index=a,b[a].name=b[a].name||"Series "+(b[a].index+1))},isInsidePlot:function(a,b,c){var d=c?b:a;a=c?a:b;return 0<=d&&d<=this.plotWidth&&0<=a&&a<=this.plotHeight},redraw:function(d){var f=this.axes,k=this.series,e=this.pointer,q=this.legend,h=this.isDirtyLegend,
g,l,u=this.hasCartesianSeries,A=this.isDirtyBox,E,t=this.renderer,n=t.isHidden(),x=[];this.setResponsive&&this.setResponsive(!1);a.setAnimation(d,this);n&&this.temporaryDisplay();this.layOutTitles();for(d=k.length;d--;)if(E=k[d],E.options.stacking&&(g=!0,E.isDirty)){l=!0;break}if(l)for(d=k.length;d--;)E=k[d],E.options.stacking&&(E.isDirty=!0);m(k,function(a){a.isDirty&&"point"===a.options.legendType&&(a.updateTotals&&a.updateTotals(),h=!0);a.isDirtyData&&b(a,"updatedData")});h&&q.options.enabled&&
(q.render(),this.isDirtyLegend=!1);g&&this.getStacks();u&&m(f,function(a){a.updateNames();a.setScale()});this.getMargins();u&&(m(f,function(a){a.isDirty&&(A=!0)}),m(f,function(a){var d=a.min+","+a.max;a.extKey!==d&&(a.extKey=d,x.push(function(){b(a,"afterSetExtremes",c(a.eventArgs,a.getExtremes()));delete a.eventArgs}));(A||g)&&a.redraw()}));A&&this.drawChartBox();b(this,"predraw");m(k,function(a){(A||a.isDirty)&&a.visible&&a.redraw();a.isDirtyData=!1});e&&e.reset(!0);t.draw();b(this,"redraw");b(this,
"render");n&&this.temporaryDisplay(!0);m(x,function(a){a.call()})},get:function(a){function b(b){return b.id===a||b.options&&b.options.id===a}var c,d=this.series,k;c=f(this.axes,b)||f(this.series,b);for(k=0;!c&&k<d.length;k++)c=f(d[k].points||[],b);return c},getAxes:function(){var a=this,b=this.options,c=b.xAxis=k(b.xAxis||{}),b=b.yAxis=k(b.yAxis||{});m(c,function(a,b){a.index=b;a.isX=!0});m(b,function(a,b){a.index=b});c=c.concat(b);m(c,function(b){new l(a,b)})},getSelectedPoints:function(){var a=
[];m(this.series,function(b){a=a.concat(d(b.data||[],function(a){return a.selected}))});return a},getSelectedSeries:function(){return d(this.series,function(a){return a.selected})},setTitle:function(a,b,c){var d=this,f=d.options,k;k=f.title=x({style:{color:"#333333",fontSize:f.isStock?"16px":"18px"}},f.title,a);f=f.subtitle=x({style:{color:"#666666"}},f.subtitle,b);m([["title",a,k],["subtitle",b,f]],function(a,b){var c=a[0],f=d[c],k=a[1];a=a[2];f&&k&&(d[c]=f=f.destroy());a&&!f&&(d[c]=d.renderer.text(a.text,
0,0,a.useHTML).attr({align:a.align,"class":"highcharts-"+c,zIndex:a.zIndex||4}).add(),d[c].update=function(a){d.setTitle(!b&&a,b&&a)},d[c].css(a.style))});d.layOutTitles(c)},layOutTitles:function(a){var b=0,d,f=this.renderer,k=this.spacingBox;m(["title","subtitle"],function(a){var d=this[a],e=this.options[a];a="title"===a?-3:e.verticalAlign?0:b+2;var q;d&&(q=e.style.fontSize,q=f.fontMetrics(q,d).b,d.css({width:(e.width||k.width+e.widthAdjust)+"px"}).align(c({y:a+q},e),!1,"spacingBox"),e.floating||
e.verticalAlign||(b=Math.ceil(b+d.getBBox(e.useHTML).height)))},this);d=this.titleOffset!==b;this.titleOffset=b;!this.isDirtyBox&&d&&(this.isDirtyBox=d,this.hasRendered&&q(a,!0)&&this.isDirtyBox&&this.redraw())},getChartSize:function(){var b=this.options.chart,c=b.width,b=b.height,d=this.renderTo;h(c)||(this.containerWidth=a.getStyle(d,"width"));h(b)||(this.containerHeight=a.getStyle(d,"height"));this.chartWidth=Math.max(0,c||this.containerWidth||600);this.chartHeight=Math.max(0,a.relativeLength(b,
this.chartWidth)||(1<this.containerHeight?this.containerHeight:400))},temporaryDisplay:function(b){var c=this.renderTo;if(b)for(;c&&c.style;)c.hcOrigStyle&&(a.css(c,c.hcOrigStyle),delete c.hcOrigStyle),c.hcOrigDetached&&(g.body.removeChild(c),c.hcOrigDetached=!1),c=c.parentNode;else for(;c&&c.style;){g.body.contains(c)||c.parentNode||(c.hcOrigDetached=!0,g.body.appendChild(c));if("none"===a.getStyle(c,"display",!1)||c.hcOricDetached)c.hcOrigStyle={display:c.style.display,height:c.style.height,overflow:c.style.overflow},
b={display:"block",overflow:"hidden"},c!==this.renderTo&&(b.height=0),a.css(c,b),c.offsetWidth||c.style.setProperty("display","block","important");c=c.parentNode;if(c===g.body)break}},setClassName:function(a){this.container.className="highcharts-container "+(a||"")},getContainer:function(){var b,d=this.options,f=d.chart,k,e;b=this.renderTo;var q=a.uniqueKey(),h;b||(this.renderTo=b=f.renderTo);J(b)&&(this.renderTo=b=g.getElementById(b));b||a.error(13,!0);k=A(p(b,"data-highcharts-chart"));y(k)&&v[k]&&
v[k].hasRendered&&v[k].destroy();p(b,"data-highcharts-chart",this.index);b.innerHTML="";f.skipClone||b.offsetWidth||this.temporaryDisplay();this.getChartSize();k=this.chartWidth;e=this.chartHeight;h=c({position:"relative",overflow:"hidden",width:k+"px",height:e+"px",textAlign:"left",lineHeight:"normal",zIndex:0,"-webkit-tap-highlight-color":"rgba(0,0,0,0)"},f.style);this.container=b=r("div",{id:q},h,b);this._cursor=b.style.cursor;this.renderer=new (a[f.renderer]||a.Renderer)(b,k,e,null,f.forExport,
d.exporting&&d.exporting.allowHTML);this.setClassName(f.className);this.renderer.setStyle(f.style);this.renderer.chartIndex=this.index},getMargins:function(a){var b=this.spacing,c=this.margin,d=this.titleOffset;this.resetMargins();d&&!h(c[0])&&(this.plotTop=Math.max(this.plotTop,d+this.options.title.margin+b[0]));this.legend&&this.legend.display&&this.legend.adjustMargins(c,b);this.extraMargin&&(this[this.extraMargin.type]=(this[this.extraMargin.type]||0)+this.extraMargin.value);this.adjustPlotArea&&
this.adjustPlotArea();a||this.getAxisMargins()},getAxisMargins:function(){var a=this,b=a.axisOffset=[0,0,0,0],c=a.margin;a.hasCartesianSeries&&m(a.axes,function(a){a.visible&&a.getOffset()});m(K,function(d,f){h(c[f])||(a[d]+=b[f])});a.setChartSize()},reflow:function(b){var c=this,d=c.options.chart,f=c.renderTo,k=h(d.width)&&h(d.height),e=d.width||a.getStyle(f,"width"),d=d.height||a.getStyle(f,"height"),f=b?b.target:M;if(!k&&!c.isPrinting&&e&&d&&(f===M||f===g)){if(e!==c.containerWidth||d!==c.containerHeight)clearTimeout(c.reflowTimeout),
c.reflowTimeout=R(function(){c.container&&c.setSize(void 0,void 0,!1)},b?100:0);c.containerWidth=e;c.containerHeight=d}},initReflow:function(){var a=this,b;b=D(M,"resize",function(b){a.reflow(b)});D(a,"destroy",b)},setSize:function(c,d,f){var k=this,q=k.renderer;k.isResizing+=1;a.setAnimation(f,k);k.oldChartHeight=k.chartHeight;k.oldChartWidth=k.chartWidth;void 0!==c&&(k.options.chart.width=c);void 0!==d&&(k.options.chart.height=d);k.getChartSize();c=q.globalAnimation;(c?B:e)(k.container,{width:k.chartWidth+
"px",height:k.chartHeight+"px"},c);k.setChartSize(!0);q.setSize(k.chartWidth,k.chartHeight,f);m(k.axes,function(a){a.isDirty=!0;a.setScale()});k.isDirtyLegend=!0;k.isDirtyBox=!0;k.layOutTitles();k.getMargins();k.redraw(f);k.oldChartHeight=null;b(k,"resize");R(function(){k&&b(k,"endResize",null,function(){--k.isResizing})},G(c).duration)},setChartSize:function(a){var b=this.inverted,c=this.renderer,d=this.chartWidth,k=this.chartHeight,f=this.options.chart,e=this.spacing,q=this.clipOffset,h,g,l,u;this.plotLeft=
h=Math.round(this.plotLeft);this.plotTop=g=Math.round(this.plotTop);this.plotWidth=l=Math.max(0,Math.round(d-h-this.marginRight));this.plotHeight=u=Math.max(0,Math.round(k-g-this.marginBottom));this.plotSizeX=b?u:l;this.plotSizeY=b?l:u;this.plotBorderWidth=f.plotBorderWidth||0;this.spacingBox=c.spacingBox={x:e[3],y:e[0],width:d-e[3]-e[1],height:k-e[0]-e[2]};this.plotBox=c.plotBox={x:h,y:g,width:l,height:u};d=2*Math.floor(this.plotBorderWidth/2);b=Math.ceil(Math.max(d,q[3])/2);c=Math.ceil(Math.max(d,
q[0])/2);this.clipBox={x:b,y:c,width:Math.floor(this.plotSizeX-Math.max(d,q[1])/2-b),height:Math.max(0,Math.floor(this.plotSizeY-Math.max(d,q[2])/2-c))};a||m(this.axes,function(a){a.setAxisSize();a.setAxisTranslation()})},resetMargins:function(){var a=this,b=a.options.chart;m(["margin","spacing"],function(c){var d=b[c],k=H(d)?d:[d,d,d,d];m(["Top","Right","Bottom","Left"],function(d,f){a[c][f]=q(b[c+d],k[f])})});m(K,function(b,c){a[b]=q(a.margin[c],a.spacing[c])});a.axisOffset=[0,0,0,0];a.clipOffset=
[0,0,0,0]},drawChartBox:function(){var a=this.options.chart,b=this.renderer,c=this.chartWidth,d=this.chartHeight,k=this.chartBackground,f=this.plotBackground,e=this.plotBorder,q,h=this.plotBGImage,g=a.backgroundColor,m=a.plotBackgroundColor,l=a.plotBackgroundImage,u,A=this.plotLeft,E=this.plotTop,t=this.plotWidth,n=this.plotHeight,x=this.plotBox,y=this.clipRect,F=this.clipBox,p="animate";k||(this.chartBackground=k=b.rect().addClass("highcharts-background").add(),p="attr");q=a.borderWidth||0;u=q+(a.shadow?
8:0);g={fill:g||"none"};if(q||k["stroke-width"])g.stroke=a.borderColor,g["stroke-width"]=q;k.attr(g).shadow(a.shadow);k[p]({x:u/2,y:u/2,width:c-u-q%2,height:d-u-q%2,r:a.borderRadius});p="animate";f||(p="attr",this.plotBackground=f=b.rect().addClass("highcharts-plot-background").add());f[p](x);f.attr({fill:m||"none"}).shadow(a.plotShadow);l&&(h?h.animate(x):this.plotBGImage=b.image(l,A,E,t,n).add());y?y.animate({width:F.width,height:F.height}):this.clipRect=b.clipRect(F);p="animate";e||(p="attr",this.plotBorder=
e=b.rect().addClass("highcharts-plot-border").attr({zIndex:1}).add());e.attr({stroke:a.plotBorderColor,"stroke-width":a.plotBorderWidth||0,fill:"none"});e[p](e.crisp({x:A,y:E,width:t,height:n},-e.strokeWidth()));this.isDirtyBox=!1},propFromSeries:function(){var a=this,b=a.options.chart,c,d=a.options.series,k,f;m(["inverted","angular","polar"],function(e){c=F[b.type||b.defaultSeriesType];f=b[e]||c&&c.prototype[e];for(k=d&&d.length;!f&&k--;)(c=F[d[k].type])&&c.prototype[e]&&(f=!0);a[e]=f})},linkSeries:function(){var a=
this,b=a.series;m(b,function(a){a.linkedSeries.length=0});m(b,function(b){var c=b.options.linkedTo;J(c)&&(c=":previous"===c?a.series[b.index-1]:a.get(c))&&c.linkedParent!==b&&(c.linkedSeries.push(b),b.linkedParent=c,b.visible=q(b.options.visible,c.options.visible,b.visible))})},renderSeries:function(){m(this.series,function(a){a.translate();a.render()})},renderLabels:function(){var a=this,b=a.options.labels;b.items&&m(b.items,function(d){var k=c(b.style,d.style),f=A(k.left)+a.plotLeft,e=A(k.top)+
a.plotTop+12;delete k.left;delete k.top;a.renderer.text(d.html,f,e).attr({zIndex:2}).css(k).add()})},render:function(){var a=this.axes,b=this.renderer,c=this.options,d,k,f;this.setTitle();this.legend=new t(this,c.legend);this.getStacks&&this.getStacks();this.getMargins(!0);this.setChartSize();c=this.plotWidth;d=this.plotHeight=Math.max(this.plotHeight-21,0);m(a,function(a){a.setScale()});this.getAxisMargins();k=1.1<c/this.plotWidth;f=1.05<d/this.plotHeight;if(k||f)m(a,function(a){(a.horiz&&k||!a.horiz&&
f)&&a.setTickInterval(!0)}),this.getMargins();this.drawChartBox();this.hasCartesianSeries&&m(a,function(a){a.visible&&a.render()});this.seriesGroup||(this.seriesGroup=b.g("series-group").attr({zIndex:3}).add());this.renderSeries();this.renderLabels();this.addCredits();this.setResponsive&&this.setResponsive();this.hasRendered=!0},addCredits:function(a){var b=this;a=x(!0,this.options.credits,a);a.enabled&&!this.credits&&(this.credits=this.renderer.text(a.text+(this.mapCredits||""),0,0).addClass("highcharts-credits").on("click",
function(){a.href&&(M.location.href=a.href)}).attr({align:a.position.align,zIndex:8}).css(a.style).add().align(a.position),this.credits.update=function(a){b.credits=b.credits.destroy();b.addCredits(a)})},destroy:function(){var c=this,d=c.axes,k=c.series,f=c.container,e,q=f&&f.parentNode;b(c,"destroy");c.renderer.forExport?a.erase(v,c):v[c.index]=void 0;a.chartCount--;c.renderTo.removeAttribute("data-highcharts-chart");E(c);for(e=d.length;e--;)d[e]=d[e].destroy();this.scroller&&this.scroller.destroy&&
this.scroller.destroy();for(e=k.length;e--;)k[e]=k[e].destroy();m("title subtitle chartBackground plotBackground plotBGImage plotBorder seriesGroup clipRect credits pointer rangeSelector legend resetZoomButton tooltip renderer".split(" "),function(a){var b=c[a];b&&b.destroy&&(c[a]=b.destroy())});f&&(f.innerHTML="",E(f),q&&w(f));C(c,function(a,b){delete c[b]})},isReadyToRender:function(){var a=this;return u||M!=M.top||"complete"===g.readyState?!0:(g.attachEvent("onreadystatechange",function(){g.detachEvent("onreadystatechange",
a.firstRender);"complete"===g.readyState&&a.firstRender()}),!1)},firstRender:function(){var a=this,c=a.options;if(a.isReadyToRender()){a.getContainer();b(a,"init");a.resetMargins();a.setChartSize();a.propFromSeries();a.getAxes();m(c.series||[],function(b){a.initSeries(b)});a.linkSeries();b(a,"beforeRender");L&&(a.pointer=new L(a,c));a.render();if(!a.renderer.imgCount&&a.onload)a.onload();a.temporaryDisplay(!0)}},onload:function(){m([this.callback].concat(this.callbacks),function(a){a&&void 0!==this.index&&
a.apply(this,[this])},this);b(this,"load");b(this,"render");h(this.index)&&!1!==this.options.chart.reflow&&this.initReflow();this.onload=null}})})(N);(function(a){var D,B=a.each,G=a.extend,p=a.erase,g=a.fireEvent,l=a.format,r=a.isArray,n=a.isNumber,w=a.pick,v=a.removeEvent;a.Point=D=function(){};a.Point.prototype={init:function(a,h,g){this.series=a;this.color=a.color;this.applyOptions(h,g);a.options.colorByPoint?(h=a.options.colors||a.chart.options.colors,this.color=this.color||h[a.colorCounter],
h=h.length,g=a.colorCounter,a.colorCounter++,a.colorCounter===h&&(a.colorCounter=0)):g=a.colorIndex;this.colorIndex=w(this.colorIndex,g);a.chart.pointCount++;return this},applyOptions:function(a,h){var e=this.series,c=e.options.pointValKey||e.pointValKey;a=D.prototype.optionsToObject.call(this,a);G(this,a);this.options=this.options?G(this.options,a):a;a.group&&delete this.group;c&&(this.y=this[c]);this.isNull=w(this.isValid&&!this.isValid(),null===this.x||!n(this.y,!0));this.selected&&(this.state=
"select");"name"in this&&void 0===h&&e.xAxis&&e.xAxis.hasNames&&(this.x=e.xAxis.nameToX(this));void 0===this.x&&e&&(this.x=void 0===h?e.autoIncrement(this):h);return this},optionsToObject:function(a){var e={},g=this.series,c=g.options.keys,f=c||g.pointArrayMap||["y"],b=f.length,d=0,l=0;if(n(a)||null===a)e[f[0]]=a;else if(r(a))for(!c&&a.length>b&&(g=typeof a[0],"string"===g?e.name=a[0]:"number"===g&&(e.x=a[0]),d++);l<b;)c&&void 0===a[d]||(e[f[l]]=a[d]),d++,l++;else"object"===typeof a&&(e=a,a.dataLabels&&
(g._hasPointLabels=!0),a.marker&&(g._hasPointMarkers=!0));return e},getClassName:function(){return"highcharts-point"+(this.selected?" highcharts-point-select":"")+(this.negative?" highcharts-negative":"")+(this.isNull?" highcharts-null-point":"")+(void 0!==this.colorIndex?" highcharts-color-"+this.colorIndex:"")+(this.options.className?" "+this.options.className:"")+(this.zone&&this.zone.className?" "+this.zone.className.replace("highcharts-negative",""):"")},getZone:function(){var a=this.series,
h=a.zones,a=a.zoneAxis||"y",g=0,c;for(c=h[g];this[a]>=c.value;)c=h[++g];c&&c.color&&!this.options.color&&(this.color=c.color);return c},destroy:function(){var a=this.series.chart,h=a.hoverPoints,g;a.pointCount--;h&&(this.setState(),p(h,this),h.length||(a.hoverPoints=null));if(this===a.hoverPoint)this.onMouseOut();if(this.graphic||this.dataLabel)v(this),this.destroyElements();this.legendItem&&a.legend.destroyItem(this);for(g in this)this[g]=null},destroyElements:function(){for(var a=["graphic","dataLabel",
"dataLabelUpper","connector","shadowGroup"],h,g=6;g--;)h=a[g],this[h]&&(this[h]=this[h].destroy())},getLabelConfig:function(){return{x:this.category,y:this.y,color:this.color,colorIndex:this.colorIndex,key:this.name||this.category,series:this.series,point:this,percentage:this.percentage,total:this.total||this.stackTotal}},tooltipFormatter:function(a){var e=this.series,g=e.tooltipOptions,c=w(g.valueDecimals,""),f=g.valuePrefix||"",b=g.valueSuffix||"";B(e.pointArrayMap||["y"],function(d){d="{point."+
d;if(f||b)a=a.replace(d+"}",f+d+"}"+b);a=a.replace(d+"}",d+":,."+c+"f}")});return l(a,{point:this,series:this.series})},firePointEvent:function(a,h,m){var c=this,f=this.series.options;(f.point.events[a]||c.options&&c.options.events&&c.options.events[a])&&this.importEvents();"click"===a&&f.allowPointSelect&&(m=function(a){c.select&&c.select(null,a.ctrlKey||a.metaKey||a.shiftKey)});g(this,a,h,m)},visible:!0}})(N);(function(a){var D=a.addEvent,B=a.animObject,G=a.arrayMax,p=a.arrayMin,g=a.correctFloat,
l=a.Date,r=a.defaultOptions,n=a.defaultPlotOptions,w=a.defined,v=a.each,e=a.erase,h=a.extend,m=a.fireEvent,c=a.grep,f=a.isArray,b=a.isNumber,d=a.isString,y=a.merge,H=a.objectEach,J=a.pick,t=a.removeEvent,K=a.splat,x=a.SVGElement,C=a.syncTimeout,L=a.win;a.Series=a.seriesType("line",null,{lineWidth:2,allowPointSelect:!1,showCheckbox:!1,animation:{duration:1E3},events:{},marker:{lineWidth:0,lineColor:"#ffffff",radius:4,states:{hover:{animation:{duration:50},enabled:!0,radiusPlus:2,lineWidthPlus:1},select:{fillColor:"#cccccc",
lineColor:"#000000",lineWidth:2}}},point:{events:{}},dataLabels:{align:"center",formatter:function(){return null===this.y?"":a.numberFormat(this.y,-1)},style:{fontSize:"11px",fontWeight:"bold",color:"contrast",textOutline:"1px contrast"},verticalAlign:"bottom",x:0,y:0,padding:5},cropThreshold:300,pointRange:0,softThreshold:!0,states:{hover:{animation:{duration:50},lineWidthPlus:1,marker:{},halo:{size:10,opacity:.25}},select:{marker:{}}},stickyTracking:!0,turboThreshold:1E3,findNearestPointBy:"x"},
{isCartesian:!0,pointClass:a.Point,sorted:!0,requireSorting:!0,directTouch:!1,axisTypes:["xAxis","yAxis"],colorCounter:0,parallelArrays:["x","y"],coll:"series",init:function(a,b){var c=this,d,k=a.series,f;c.chart=a;c.options=b=c.setOptions(b);c.linkedSeries=[];c.bindAxes();h(c,{name:b.name,state:"",visible:!1!==b.visible,selected:!0===b.selected});d=b.events;H(d,function(a,b){D(c,b,a)});if(d&&d.click||b.point&&b.point.events&&b.point.events.click||b.allowPointSelect)a.runTrackerClick=!0;c.getColor();
c.getSymbol();v(c.parallelArrays,function(a){c[a+"Data"]=[]});c.setData(b.data,!1);c.isCartesian&&(a.hasCartesianSeries=!0);k.length&&(f=k[k.length-1]);c._i=J(f&&f._i,-1)+1;a.orderSeries(this.insert(k))},insert:function(a){var c=this.options.index,d;if(b(c)){for(d=a.length;d--;)if(c>=J(a[d].options.index,a[d]._i)){a.splice(d+1,0,this);break}-1===d&&a.unshift(this);d+=1}else a.push(this);return J(d,a.length-1)},bindAxes:function(){var b=this,c=b.options,d=b.chart,f;v(b.axisTypes||[],function(k){v(d[k],
function(a){f=a.options;if(c[k]===f.index||void 0!==c[k]&&c[k]===f.id||void 0===c[k]&&0===f.index)b.insert(a.series),b[k]=a,a.isDirty=!0});b[k]||b.optionalAxis===k||a.error(18,!0)})},updateParallelArrays:function(a,c){var d=a.series,f=arguments,k=b(c)?function(b){var f="y"===b&&d.toYData?d.toYData(a):a[b];d[b+"Data"][c]=f}:function(a){Array.prototype[c].apply(d[a+"Data"],Array.prototype.slice.call(f,2))};v(d.parallelArrays,k)},autoIncrement:function(){var a=this.options,b=this.xIncrement,c,d=a.pointIntervalUnit,
b=J(b,a.pointStart,0);this.pointInterval=c=J(this.pointInterval,a.pointInterval,1);d&&(a=new l(b),"day"===d?a=+a[l.hcSetDate](a[l.hcGetDate]()+c):"month"===d?a=+a[l.hcSetMonth](a[l.hcGetMonth]()+c):"year"===d&&(a=+a[l.hcSetFullYear](a[l.hcGetFullYear]()+c)),c=a-b);this.xIncrement=b+c;return b},setOptions:function(a){var b=this.chart,c=b.options,d=c.plotOptions,f=(b.userOptions||{}).plotOptions||{},e=d[this.type];this.userOptions=a;b=y(e,d.series,a);this.tooltipOptions=y(r.tooltip,r.plotOptions.series&&
r.plotOptions.series.tooltip,r.plotOptions[this.type].tooltip,c.tooltip.userOptions,d.series&&d.series.tooltip,d[this.type].tooltip,a.tooltip);this.stickyTracking=J(a.stickyTracking,f[this.type]&&f[this.type].stickyTracking,f.series&&f.series.stickyTracking,this.tooltipOptions.shared&&!this.noSharedTooltip?!0:b.stickyTracking);null===e.marker&&delete b.marker;this.zoneAxis=b.zoneAxis;a=this.zones=(b.zones||[]).slice();!b.negativeColor&&!b.negativeFillColor||b.zones||a.push({value:b[this.zoneAxis+
"Threshold"]||b.threshold||0,className:"highcharts-negative",color:b.negativeColor,fillColor:b.negativeFillColor});a.length&&w(a[a.length-1].value)&&a.push({color:this.color,fillColor:this.fillColor});return b},getCyclic:function(a,b,c){var d,f=this.chart,e=this.userOptions,h=a+"Index",q=a+"Counter",g=c?c.length:J(f.options.chart[a+"Count"],f[a+"Count"]);b||(d=J(e[h],e["_"+h]),w(d)||(f.series.length||(f[q]=0),e["_"+h]=d=f[q]%g,f[q]+=1),c&&(b=c[d]));void 0!==d&&(this[h]=d);this[a]=b},getColor:function(){this.options.colorByPoint?
this.options.color=null:this.getCyclic("color",this.options.color||n[this.type].color,this.chart.options.colors)},getSymbol:function(){this.getCyclic("symbol",this.options.marker.symbol,this.chart.options.symbols)},drawLegendSymbol:a.LegendSymbolMixin.drawLineMarker,setData:function(c,e,h,g){var k=this,q=k.points,m=q&&q.length||0,l,t=k.options,A=k.chart,n=null,x=k.xAxis,E=t.turboThreshold,y=this.xData,p=this.yData,r=(l=k.pointArrayMap)&&l.length;c=c||[];l=c.length;e=J(e,!0);if(!1!==g&&l&&m===l&&!k.cropped&&
!k.hasGroupedData&&k.visible)v(c,function(a,b){q[b].update&&a!==t.data[b]&&q[b].update(a,!1,null,!1)});else{k.xIncrement=null;k.colorCounter=0;v(this.parallelArrays,function(a){k[a+"Data"].length=0});if(E&&l>E){for(h=0;null===n&&h<l;)n=c[h],h++;if(b(n))for(h=0;h<l;h++)y[h]=this.autoIncrement(),p[h]=c[h];else if(f(n))if(r)for(h=0;h<l;h++)n=c[h],y[h]=n[0],p[h]=n.slice(1,r+1);else for(h=0;h<l;h++)n=c[h],y[h]=n[0],p[h]=n[1];else a.error(12)}else for(h=0;h<l;h++)void 0!==c[h]&&(n={series:k},k.pointClass.prototype.applyOptions.apply(n,
[c[h]]),k.updateParallelArrays(n,h));p&&d(p[0])&&a.error(14,!0);k.data=[];k.options.data=k.userOptions.data=c;for(h=m;h--;)q[h]&&q[h].destroy&&q[h].destroy();x&&(x.minRange=x.userMinRange);k.isDirty=A.isDirtyBox=!0;k.isDirtyData=!!q;h=!1}"point"===t.legendType&&(this.processData(),this.generatePoints());e&&A.redraw(h)},processData:function(b){var c=this.xData,d=this.yData,f=c.length,k;k=0;var e,h,q=this.xAxis,g,l=this.options;g=l.cropThreshold;var m=this.getExtremesFromAll||l.getExtremesFromAll,n=
this.isCartesian,l=q&&q.val2lin,t=q&&q.isLog,x=this.requireSorting,y,p;if(n&&!this.isDirty&&!q.isDirty&&!this.yAxis.isDirty&&!b)return!1;q&&(b=q.getExtremes(),y=b.min,p=b.max);if(n&&this.sorted&&!m&&(!g||f>g||this.forceCrop))if(c[f-1]<y||c[0]>p)c=[],d=[];else if(c[0]<y||c[f-1]>p)k=this.cropData(this.xData,this.yData,y,p),c=k.xData,d=k.yData,k=k.start,e=!0;for(g=c.length||1;--g;)f=t?l(c[g])-l(c[g-1]):c[g]-c[g-1],0<f&&(void 0===h||f<h)?h=f:0>f&&x&&(a.error(15),x=!1);this.cropped=e;this.cropStart=k;
this.processedXData=c;this.processedYData=d;this.closestPointRange=h},cropData:function(a,b,c,d){var f=a.length,e=0,h=f,g=J(this.cropShoulder,1),q;for(q=0;q<f;q++)if(a[q]>=c){e=Math.max(0,q-g);break}for(c=q;c<f;c++)if(a[c]>d){h=c+g;break}return{xData:a.slice(e,h),yData:b.slice(e,h),start:e,end:h}},generatePoints:function(){var a=this.options,b=a.data,c=this.data,d,f=this.processedXData,e=this.processedYData,h=this.pointClass,g=f.length,l=this.cropStart||0,m,n=this.hasGroupedData,a=a.keys,t,x=[],y;
c||n||(c=[],c.length=b.length,c=this.data=c);a&&n&&(this.options.keys=!1);for(y=0;y<g;y++)m=l+y,n?(t=(new h).init(this,[f[y]].concat(K(e[y]))),t.dataGroup=this.groupMap[y]):(t=c[m])||void 0===b[m]||(c[m]=t=(new h).init(this,b[m],f[y])),t&&(t.index=m,x[y]=t);this.options.keys=a;if(c&&(g!==(d=c.length)||n))for(y=0;y<d;y++)y!==l||n||(y+=g),c[y]&&(c[y].destroyElements(),c[y].plotX=void 0);this.data=c;this.points=x},getExtremes:function(a){var c=this.yAxis,d=this.processedXData,e,k=[],h=0;e=this.xAxis.getExtremes();
var g=e.min,q=e.max,l,m,n,t;a=a||this.stackedYData||this.processedYData||[];e=a.length;for(t=0;t<e;t++)if(m=d[t],n=a[t],l=(b(n,!0)||f(n))&&(!c.positiveValuesOnly||n.length||0<n),m=this.getExtremesFromAll||this.options.getExtremesFromAll||this.cropped||(d[t+1]||m)>=g&&(d[t-1]||m)<=q,l&&m)if(l=n.length)for(;l--;)null!==n[l]&&(k[h++]=n[l]);else k[h++]=n;this.dataMin=p(k);this.dataMax=G(k)},translate:function(){this.processedXData||this.processData();this.generatePoints();var a=this.options,c=a.stacking,
d=this.xAxis,f=d.categories,k=this.yAxis,e=this.points,h=e.length,l=!!this.modifyValue,m=a.pointPlacement,n="between"===m||b(m),t=a.threshold,x=a.startFromThreshold?t:0,y,p,r,C,v=Number.MAX_VALUE;"between"===m&&(m=.5);b(m)&&(m*=J(a.pointRange||d.pointRange));for(a=0;a<h;a++){var K=e[a],H=K.x,L=K.y;p=K.low;var B=c&&k.stacks[(this.negStacks&&L<(x?0:t)?"-":"")+this.stackKey],D;k.positiveValuesOnly&&null!==L&&0>=L&&(K.isNull=!0);K.plotX=y=g(Math.min(Math.max(-1E5,d.translate(H,0,0,0,1,m,"flags"===this.type)),
1E5));c&&this.visible&&!K.isNull&&B&&B[H]&&(C=this.getStackIndicator(C,H,this.index),D=B[H],L=D.points[C.key],p=L[0],L=L[1],p===x&&C.key===B[H].base&&(p=J(t,k.min)),k.positiveValuesOnly&&0>=p&&(p=null),K.total=K.stackTotal=D.total,K.percentage=D.total&&K.y/D.total*100,K.stackY=L,D.setOffset(this.pointXOffset||0,this.barW||0));K.yBottom=w(p)?k.translate(p,0,1,0,1):null;l&&(L=this.modifyValue(L,K));K.plotY=p="number"===typeof L&&Infinity!==L?Math.min(Math.max(-1E5,k.translate(L,0,1,0,1)),1E5):void 0;
K.isInside=void 0!==p&&0<=p&&p<=k.len&&0<=y&&y<=d.len;K.clientX=n?g(d.translate(H,0,0,0,1,m)):y;K.negative=K.y<(t||0);K.category=f&&void 0!==f[K.x]?f[K.x]:K.x;K.isNull||(void 0!==r&&(v=Math.min(v,Math.abs(y-r))),r=y);K.zone=this.zones.length&&K.getZone()}this.closestPointRangePx=v},getValidPoints:function(a,b){var d=this.chart;return c(a||this.points||[],function(a){return b&&!d.isInsidePlot(a.plotX,a.plotY,d.inverted)?!1:!a.isNull})},setClip:function(a){var b=this.chart,c=this.options,d=b.renderer,
f=b.inverted,e=this.clipBox,h=e||b.clipBox,g=this.sharedClipKey||["_sharedClip",a&&a.duration,a&&a.easing,h.height,c.xAxis,c.yAxis].join(),q=b[g],m=b[g+"m"];q||(a&&(h.width=0,f&&(h.x=b.plotSizeX),b[g+"m"]=m=d.clipRect(f?b.plotSizeX+99:-99,f?-b.plotLeft:-b.plotTop,99,f?b.chartWidth:b.chartHeight)),b[g]=q=d.clipRect(h),q.count={length:0});a&&!q.count[this.index]&&(q.count[this.index]=!0,q.count.length+=1);!1!==c.clip&&(this.group.clip(a||e?q:b.clipRect),this.markerGroup.clip(m),this.sharedClipKey=g);
a||(q.count[this.index]&&(delete q.count[this.index],--q.count.length),0===q.count.length&&g&&b[g]&&(e||(b[g]=b[g].destroy()),b[g+"m"]&&(b[g+"m"]=b[g+"m"].destroy())))},animate:function(a){var b=this.chart,c=B(this.options.animation),d;a?this.setClip(c):(d=this.sharedClipKey,(a=b[d])&&a.animate({width:b.plotSizeX,x:0},c),b[d+"m"]&&b[d+"m"].animate({width:b.plotSizeX+99,x:0},c),this.animate=null)},afterAnimate:function(){this.setClip();m(this,"afterAnimate");this.finishedAnimating=!0},drawPoints:function(){var a=
this.points,b=this.chart,c,d,f,e,h=this.options.marker,g,m,l,n=this[this.specialGroup]||this.markerGroup,t,x=J(h.enabled,this.xAxis.isRadial?!0:null,this.closestPointRangePx>=2*h.radius);if(!1!==h.enabled||this._hasPointMarkers)for(c=0;c<a.length;c++)d=a[c],e=d.graphic,g=d.marker||{},m=!!d.marker,f=x&&void 0===g.enabled||g.enabled,l=d.isInside,f&&!d.isNull?(f=J(g.symbol,this.symbol),d.hasImage=0===f.indexOf("url"),t=this.markerAttribs(d,d.selected&&"select"),e?e[l?"show":"hide"](!0).animate(t):l&&
(0<t.width||d.hasImage)&&(d.graphic=e=b.renderer.symbol(f,t.x,t.y,t.width,t.height,m?g:h).add(n)),e&&e.attr(this.pointAttribs(d,d.selected&&"select")),e&&e.addClass(d.getClassName(),!0)):e&&(d.graphic=e.destroy())},markerAttribs:function(a,b){var c=this.options.marker,d=a.marker||{},f=J(d.radius,c.radius);b&&(c=c.states[b],b=d.states&&d.states[b],f=J(b&&b.radius,c&&c.radius,f+(c&&c.radiusPlus||0)));a.hasImage&&(f=0);a={x:Math.floor(a.plotX)-f,y:a.plotY-f};f&&(a.width=a.height=2*f);return a},pointAttribs:function(a,
b){var c=this.options.marker,d=a&&a.options,f=d&&d.marker||{},e=this.color,h=d&&d.color,g=a&&a.color,d=J(f.lineWidth,c.lineWidth);a=a&&a.zone&&a.zone.color;e=h||a||g||e;a=f.fillColor||c.fillColor||e;e=f.lineColor||c.lineColor||e;b&&(c=c.states[b],b=f.states&&f.states[b]||{},d=J(b.lineWidth,c.lineWidth,d+J(b.lineWidthPlus,c.lineWidthPlus,0)),a=b.fillColor||c.fillColor||a,e=b.lineColor||c.lineColor||e);return{stroke:e,"stroke-width":d,fill:a}},destroy:function(){var a=this,b=a.chart,c=/AppleWebKit\/533/.test(L.navigator.userAgent),
d,f,h=a.data||[],g,l;m(a,"destroy");t(a);v(a.axisTypes||[],function(b){(l=a[b])&&l.series&&(e(l.series,a),l.isDirty=l.forceRedraw=!0)});a.legendItem&&a.chart.legend.destroyItem(a);for(f=h.length;f--;)(g=h[f])&&g.destroy&&g.destroy();a.points=null;clearTimeout(a.animationTimeout);H(a,function(a,b){a instanceof x&&!a.survive&&(d=c&&"group"===b?"hide":"destroy",a[d]())});b.hoverSeries===a&&(b.hoverSeries=null);e(b.series,a);b.orderSeries();H(a,function(b,c){delete a[c]})},getGraphPath:function(a,b,c){var d=
this,f=d.options,e=f.step,h,g=[],m=[],l;a=a||d.points;(h=a.reversed)&&a.reverse();(e={right:1,center:2}[e]||e&&3)&&h&&(e=4-e);!f.connectNulls||b||c||(a=this.getValidPoints(a));v(a,function(k,h){var q=k.plotX,t=k.plotY,n=a[h-1];(k.leftCliff||n&&n.rightCliff)&&!c&&(l=!0);k.isNull&&!w(b)&&0<h?l=!f.connectNulls:k.isNull&&!b?l=!0:(0===h||l?h=["M",k.plotX,k.plotY]:d.getPointSpline?h=d.getPointSpline(a,k,h):e?(h=1===e?["L",n.plotX,t]:2===e?["L",(n.plotX+q)/2,n.plotY,"L",(n.plotX+q)/2,t]:["L",q,n.plotY],
h.push("L",q,t)):h=["L",q,t],m.push(k.x),e&&m.push(k.x),g.push.apply(g,h),l=!1)});g.xMap=m;return d.graphPath=g},drawGraph:function(){var a=this,b=this.options,c=(this.gappedPath||this.getGraphPath).call(this),d=[["graph","highcharts-graph",b.lineColor||this.color,b.dashStyle]];v(this.zones,function(c,f){d.push(["zone-graph-"+f,"highcharts-graph highcharts-zone-graph-"+f+" "+(c.className||""),c.color||a.color,c.dashStyle||b.dashStyle])});v(d,function(d,f){var e=d[0],k=a[e];k?(k.endX=a.preventGraphAnimation?
null:c.xMap,k.animate({d:c})):c.length&&(a[e]=a.chart.renderer.path(c).addClass(d[1]).attr({zIndex:1}).add(a.group),k={stroke:d[2],"stroke-width":b.lineWidth,fill:a.fillGraph&&a.color||"none"},d[3]?k.dashstyle=d[3]:"square"!==b.linecap&&(k["stroke-linecap"]=k["stroke-linejoin"]="round"),k=a[e].attr(k).shadow(2>f&&b.shadow));k&&(k.startX=c.xMap,k.isArea=c.isArea)})},applyZones:function(){var a=this,b=this.chart,c=b.renderer,d=this.zones,f,e,h=this.clips||[],g,l=this.graph,m=this.area,t=Math.max(b.chartWidth,
b.chartHeight),n=this[(this.zoneAxis||"y")+"Axis"],x,y,p=b.inverted,r,C,w,K,L=!1;d.length&&(l||m)&&n&&void 0!==n.min&&(y=n.reversed,r=n.horiz,l&&l.hide(),m&&m.hide(),x=n.getExtremes(),v(d,function(d,k){f=y?r?b.plotWidth:0:r?0:n.toPixels(x.min);f=Math.min(Math.max(J(e,f),0),t);e=Math.min(Math.max(Math.round(n.toPixels(J(d.value,x.max),!0)),0),t);L&&(f=e=n.toPixels(x.max));C=Math.abs(f-e);w=Math.min(f,e);K=Math.max(f,e);n.isXAxis?(g={x:p?K:w,y:0,width:C,height:t},r||(g.x=b.plotHeight-g.x)):(g={x:0,
y:p?K:w,width:t,height:C},r&&(g.y=b.plotWidth-g.y));p&&c.isVML&&(g=n.isXAxis?{x:0,y:y?w:K,height:g.width,width:b.chartWidth}:{x:g.y-b.plotLeft-b.spacingBox.x,y:0,width:g.height,height:b.chartHeight});h[k]?h[k].animate(g):(h[k]=c.clipRect(g),l&&a["zone-graph-"+k].clip(h[k]),m&&a["zone-area-"+k].clip(h[k]));L=d.value>x.max}),this.clips=h)},invertGroups:function(a){function b(){v(["group","markerGroup"],function(b){c[b]&&(d.renderer.isVML&&c[b].attr({width:c.yAxis.len,height:c.xAxis.len}),c[b].width=
c.yAxis.len,c[b].height=c.xAxis.len,c[b].invert(a))})}var c=this,d=c.chart,f;c.xAxis&&(f=D(d,"resize",b),D(c,"destroy",f),b(a),c.invertGroups=b)},plotGroup:function(a,b,c,d,f){var e=this[a],k=!e;k&&(this[a]=e=this.chart.renderer.g().attr({zIndex:d||.1}).add(f));e.addClass("highcharts-"+b+" highcharts-series-"+this.index+" highcharts-"+this.type+"-series "+(w(this.colorIndex)?"highcharts-color-"+this.colorIndex+" ":"")+(this.options.className||"")+(e.hasClass("highcharts-tracker")?" highcharts-tracker":
""),!0);e.attr({visibility:c})[k?"attr":"animate"](this.getPlotBox());return e},getPlotBox:function(){var a=this.chart,b=this.xAxis,c=this.yAxis;a.inverted&&(b=c,c=this.xAxis);return{translateX:b?b.left:a.plotLeft,translateY:c?c.top:a.plotTop,scaleX:1,scaleY:1}},render:function(){var a=this,b=a.chart,c,d=a.options,f=!!a.animate&&b.renderer.isSVG&&B(d.animation).duration,e=a.visible?"inherit":"hidden",h=d.zIndex,g=a.hasRendered,l=b.seriesGroup,m=b.inverted;c=a.plotGroup("group","series",e,h,l);a.markerGroup=
a.plotGroup("markerGroup","markers",e,h,l);f&&a.animate(!0);c.inverted=a.isCartesian?m:!1;a.drawGraph&&(a.drawGraph(),a.applyZones());a.drawDataLabels&&a.drawDataLabels();a.visible&&a.drawPoints();a.drawTracker&&!1!==a.options.enableMouseTracking&&a.drawTracker();a.invertGroups(m);!1===d.clip||a.sharedClipKey||g||c.clip(b.clipRect);f&&a.animate();g||(a.animationTimeout=C(function(){a.afterAnimate()},f));a.isDirty=!1;a.hasRendered=!0},redraw:function(){var a=this.chart,b=this.isDirty||this.isDirtyData,
c=this.group,d=this.xAxis,f=this.yAxis;c&&(a.inverted&&c.attr({width:a.plotWidth,height:a.plotHeight}),c.animate({translateX:J(d&&d.left,a.plotLeft),translateY:J(f&&f.top,a.plotTop)}));this.translate();this.render();b&&delete this.kdTree},kdAxisArray:["clientX","plotY"],searchPoint:function(a,b){var c=this.xAxis,d=this.yAxis,f=this.chart.inverted;return this.searchKDTree({clientX:f?c.len-a.chartY+c.pos:a.chartX-c.pos,plotY:f?d.len-a.chartX+d.pos:a.chartY-d.pos},b)},buildKDTree:function(){function a(c,
d,f){var e,k;if(k=c&&c.length)return e=b.kdAxisArray[d%f],c.sort(function(a,b){return a[e]-b[e]}),k=Math.floor(k/2),{point:c[k],left:a(c.slice(0,k),d+1,f),right:a(c.slice(k+1),d+1,f)}}this.buildingKdTree=!0;var b=this,c=-1<b.options.findNearestPointBy.indexOf("y")?2:1;delete b.kdTree;C(function(){b.kdTree=a(b.getValidPoints(null,!b.directTouch),c,c);b.buildingKdTree=!1},b.options.kdNow?0:1)},searchKDTree:function(a,b){function c(a,b,k,g){var l=b.point,m=d.kdAxisArray[k%g],q,n,t=l;n=w(a[f])&&w(l[f])?
Math.pow(a[f]-l[f],2):null;q=w(a[e])&&w(l[e])?Math.pow(a[e]-l[e],2):null;q=(n||0)+(q||0);l.dist=w(q)?Math.sqrt(q):Number.MAX_VALUE;l.distX=w(n)?Math.sqrt(n):Number.MAX_VALUE;m=a[m]-l[m];q=0>m?"left":"right";n=0>m?"right":"left";b[q]&&(q=c(a,b[q],k+1,g),t=q[h]<t[h]?q:l);b[n]&&Math.sqrt(m*m)<t[h]&&(a=c(a,b[n],k+1,g),t=a[h]<t[h]?a:t);return t}var d=this,f=this.kdAxisArray[0],e=this.kdAxisArray[1],h=b?"distX":"dist";b=-1<d.options.findNearestPointBy.indexOf("y")?2:1;this.kdTree||this.buildingKdTree||
this.buildKDTree();if(this.kdTree)return c(a,this.kdTree,b,b)}})})(N);(function(a){var D=a.Axis,B=a.Chart,G=a.correctFloat,p=a.defined,g=a.destroyObjectProperties,l=a.each,r=a.format,n=a.objectEach,w=a.pick,v=a.Series;a.StackItem=function(a,h,g,c,f){var b=a.chart.inverted;this.axis=a;this.isNegative=g;this.options=h;this.x=c;this.total=null;this.points={};this.stack=f;this.rightCliff=this.leftCliff=0;this.alignOptions={align:h.align||(b?g?"left":"right":"center"),verticalAlign:h.verticalAlign||(b?
"middle":g?"bottom":"top"),y:w(h.y,b?4:g?14:-6),x:w(h.x,b?g?-6:6:0)};this.textAlign=h.textAlign||(b?g?"right":"left":"center")};a.StackItem.prototype={destroy:function(){g(this,this.axis)},render:function(a){var e=this.options,g=e.format,g=g?r(g,this):e.formatter.call(this);this.label?this.label.attr({text:g,visibility:"hidden"}):this.label=this.axis.chart.renderer.text(g,null,null,e.useHTML).css(e.style).attr({align:this.textAlign,rotation:e.rotation,visibility:"hidden"}).add(a)},setOffset:function(a,
h){var e=this.axis,c=e.chart,f=e.translate(e.usePercentage?100:this.total,0,0,0,1),e=e.translate(0),e=Math.abs(f-e);a=c.xAxis[0].translate(this.x)+a;f=this.getStackBox(c,this,a,f,h,e);if(h=this.label)h.align(this.alignOptions,null,f),f=h.alignAttr,h[!1===this.options.crop||c.isInsidePlot(f.x,f.y)?"show":"hide"](!0)},getStackBox:function(a,h,g,c,f,b){var d=h.axis.reversed,e=a.inverted;a=a.plotHeight;h=h.isNegative&&!d||!h.isNegative&&d;return{x:e?h?c:c-b:g,y:e?a-g-f:h?a-c-b:a-c,width:e?b:f,height:e?
f:b}}};B.prototype.getStacks=function(){var a=this;l(a.yAxis,function(a){a.stacks&&a.hasVisibleSeries&&(a.oldStacks=a.stacks)});l(a.series,function(e){!e.options.stacking||!0!==e.visible&&!1!==a.options.chart.ignoreHiddenSeries||(e.stackKey=e.type+w(e.options.stack,""))})};D.prototype.buildStacks=function(){var a=this.series,h=w(this.options.reversedStacks,!0),g=a.length,c;if(!this.isXAxis){this.usePercentage=!1;for(c=g;c--;)a[h?c:g-c-1].setStackedPoints();for(c=0;c<g;c++)a[c].modifyStacks()}};D.prototype.renderStackTotals=
function(){var a=this.chart,h=a.renderer,g=this.stacks,c=this.stackTotalGroup;c||(this.stackTotalGroup=c=h.g("stack-labels").attr({visibility:"visible",zIndex:6}).add());c.translate(a.plotLeft,a.plotTop);n(g,function(a){n(a,function(a){a.render(c)})})};D.prototype.resetStacks=function(){var a=this,h=a.stacks;a.isXAxis||n(h,function(e){n(e,function(c,f){c.touched<a.stacksTouched?(c.destroy(),delete e[f]):(c.total=null,c.cum=null)})})};D.prototype.cleanStacks=function(){var a;this.isXAxis||(this.oldStacks&&
(a=this.stacks=this.oldStacks),n(a,function(a){n(a,function(a){a.cum=a.total})}))};v.prototype.setStackedPoints=function(){if(this.options.stacking&&(!0===this.visible||!1===this.chart.options.chart.ignoreHiddenSeries)){var e=this.processedXData,h=this.processedYData,g=[],c=h.length,f=this.options,b=f.threshold,d=f.startFromThreshold?b:0,l=f.stack,f=f.stacking,n=this.stackKey,r="-"+n,t=this.negStacks,v=this.yAxis,x=v.stacks,C=v.oldStacks,L,q,A,E,F,k,u;v.stacksTouched+=1;for(F=0;F<c;F++)k=e[F],u=h[F],
L=this.getStackIndicator(L,k,this.index),E=L.key,A=(q=t&&u<(d?0:b))?r:n,x[A]||(x[A]={}),x[A][k]||(C[A]&&C[A][k]?(x[A][k]=C[A][k],x[A][k].total=null):x[A][k]=new a.StackItem(v,v.options.stackLabels,q,k,l)),A=x[A][k],null!==u&&(A.points[E]=A.points[this.index]=[w(A.cum,d)],p(A.cum)||(A.base=E),A.touched=v.stacksTouched,0<L.index&&!1===this.singleStacks&&(A.points[E][0]=A.points[this.index+","+k+",0"][0])),"percent"===f?(q=q?n:r,t&&x[q]&&x[q][k]?(q=x[q][k],A.total=q.total=Math.max(q.total,A.total)+Math.abs(u)||
0):A.total=G(A.total+(Math.abs(u)||0))):A.total=G(A.total+(u||0)),A.cum=w(A.cum,d)+(u||0),null!==u&&(A.points[E].push(A.cum),g[F]=A.cum);"percent"===f&&(v.usePercentage=!0);this.stackedYData=g;v.oldStacks={}}};v.prototype.modifyStacks=function(){var a=this,h=a.stackKey,g=a.yAxis.stacks,c=a.processedXData,f,b=a.options.stacking;a[b+"Stacker"]&&l([h,"-"+h],function(d){for(var e=c.length,h,l;e--;)if(h=c[e],f=a.getStackIndicator(f,h,a.index,d),l=(h=g[d]&&g[d][h])&&h.points[f.key])a[b+"Stacker"](l,h,e)})};
v.prototype.percentStacker=function(a,h,g){h=h.total?100/h.total:0;a[0]=G(a[0]*h);a[1]=G(a[1]*h);this.stackedYData[g]=a[1]};v.prototype.getStackIndicator=function(a,h,g,c){!p(a)||a.x!==h||c&&a.key!==c?a={x:h,index:0,key:c}:a.index++;a.key=[g,h,a.index].join();return a}})(N);(function(a){var D=a.addEvent,B=a.animate,G=a.Axis,p=a.createElement,g=a.css,l=a.defined,r=a.each,n=a.erase,w=a.extend,v=a.fireEvent,e=a.inArray,h=a.isNumber,m=a.isObject,c=a.isArray,f=a.merge,b=a.objectEach,d=a.pick,y=a.Point,
H=a.Series,J=a.seriesTypes,t=a.setAnimation,K=a.splat;w(a.Chart.prototype,{addSeries:function(a,b,c){var f,e=this;a&&(b=d(b,!0),v(e,"addSeries",{options:a},function(){f=e.initSeries(a);e.isDirtyLegend=!0;e.linkSeries();b&&e.redraw(c)}));return f},addAxis:function(a,b,c,e){var h=b?"xAxis":"yAxis",g=this.options;a=f(a,{index:this[h].length,isX:b});b=new G(this,a);g[h]=K(g[h]||{});g[h].push(a);d(c,!0)&&this.redraw(e);return b},showLoading:function(a){var b=this,c=b.options,d=b.loadingDiv,f=c.loading,
e=function(){d&&g(d,{left:b.plotLeft+"px",top:b.plotTop+"px",width:b.plotWidth+"px",height:b.plotHeight+"px"})};d||(b.loadingDiv=d=p("div",{className:"highcharts-loading highcharts-loading-hidden"},null,b.container),b.loadingSpan=p("span",{className:"highcharts-loading-inner"},null,d),D(b,"redraw",e));d.className="highcharts-loading";b.loadingSpan.innerHTML=a||c.lang.loading;g(d,w(f.style,{zIndex:10}));g(b.loadingSpan,f.labelStyle);b.loadingShown||(g(d,{opacity:0,display:""}),B(d,{opacity:f.style.opacity||
.5},{duration:f.showDuration||0}));b.loadingShown=!0;e()},hideLoading:function(){var a=this.options,b=this.loadingDiv;b&&(b.className="highcharts-loading highcharts-loading-hidden",B(b,{opacity:0},{duration:a.loading.hideDuration||100,complete:function(){g(b,{display:"none"})}}));this.loadingShown=!1},propsRequireDirtyBox:"backgroundColor borderColor borderWidth margin marginTop marginRight marginBottom marginLeft spacing spacingTop spacingRight spacingBottom spacingLeft borderRadius plotBackgroundColor plotBackgroundImage plotBorderColor plotBorderWidth plotShadow shadow".split(" "),
propsRequireUpdateSeries:"chart.inverted chart.polar chart.ignoreHiddenSeries chart.type colors plotOptions tooltip".split(" "),update:function(a,c,g){var m=this,n={credits:"addCredits",title:"setTitle",subtitle:"setSubtitle"},t=a.chart,x,k,y=[];if(t){f(!0,m.options.chart,t);"className"in t&&m.setClassName(t.className);if("inverted"in t||"polar"in t)m.propFromSeries(),x=!0;"alignTicks"in t&&(x=!0);b(t,function(a,b){-1!==e("chart."+b,m.propsRequireUpdateSeries)&&(k=!0);-1!==e(b,m.propsRequireDirtyBox)&&
(m.isDirtyBox=!0)});"style"in t&&m.renderer.setStyle(t.style)}a.colors&&(this.options.colors=a.colors);a.plotOptions&&f(!0,this.options.plotOptions,a.plotOptions);b(a,function(a,b){if(m[b]&&"function"===typeof m[b].update)m[b].update(a,!1);else if("function"===typeof m[n[b]])m[n[b]](a);"chart"!==b&&-1!==e(b,m.propsRequireUpdateSeries)&&(k=!0)});r("xAxis yAxis zAxis series colorAxis pane".split(" "),function(b){a[b]&&(r(K(a[b]),function(a,c){(c=l(a.id)&&m.get(a.id)||m[b][c])&&c.coll===b&&(c.update(a,
!1),g&&(c.touched=!0));if(!c&&g)if("series"===b)m.addSeries(a,!1).touched=!0;else if("xAxis"===b||"yAxis"===b)m.addAxis(a,"xAxis"===b,!1).touched=!0}),g&&r(m[b],function(a){a.touched?delete a.touched:y.push(a)}))});r(y,function(a){a.remove(!1)});x&&r(m.axes,function(a){a.update({},!1)});k&&r(m.series,function(a){a.update({},!1)});a.loading&&f(!0,m.options.loading,a.loading);x=t&&t.width;t=t&&t.height;h(x)&&x!==m.chartWidth||h(t)&&t!==m.chartHeight?m.setSize(x,t):d(c,!0)&&m.redraw()},setSubtitle:function(a){this.setTitle(void 0,
a)}});w(y.prototype,{update:function(a,b,c,f){function e(){h.applyOptions(a);null===h.y&&k&&(h.graphic=k.destroy());m(a,!0)&&(k&&k.element&&a&&a.marker&&void 0!==a.marker.symbol&&(h.graphic=k.destroy()),a&&a.dataLabels&&h.dataLabel&&(h.dataLabel=h.dataLabel.destroy()),h.connector&&(h.connector=h.connector.destroy()));l=h.index;g.updateParallelArrays(h,l);n.data[l]=m(n.data[l],!0)||m(a,!0)?h.options:a;g.isDirty=g.isDirtyData=!0;!g.fixedBox&&g.hasCartesianSeries&&(t.isDirtyBox=!0);"point"===n.legendType&&
(t.isDirtyLegend=!0);b&&t.redraw(c)}var h=this,g=h.series,k=h.graphic,l,t=g.chart,n=g.options;b=d(b,!0);!1===f?e():h.firePointEvent("update",{options:a},e)},remove:function(a,b){this.series.removePoint(e(this,this.series.data),a,b)}});w(H.prototype,{addPoint:function(a,b,c,f){var e=this.options,h=this.data,g=this.chart,k=this.xAxis,k=k&&k.hasNames&&k.names,l=e.data,m,t,n=this.xData,q,x;b=d(b,!0);m={series:this};this.pointClass.prototype.applyOptions.apply(m,[a]);x=m.x;q=n.length;if(this.requireSorting&&
x<n[q-1])for(t=!0;q&&n[q-1]>x;)q--;this.updateParallelArrays(m,"splice",q,0,0);this.updateParallelArrays(m,q);k&&m.name&&(k[x]=m.name);l.splice(q,0,a);t&&(this.data.splice(q,0,null),this.processData());"point"===e.legendType&&this.generatePoints();c&&(h[0]&&h[0].remove?h[0].remove(!1):(h.shift(),this.updateParallelArrays(m,"shift"),l.shift()));this.isDirtyData=this.isDirty=!0;b&&g.redraw(f)},removePoint:function(a,b,c){var f=this,e=f.data,h=e[a],g=f.points,k=f.chart,l=function(){g&&g.length===e.length&&
g.splice(a,1);e.splice(a,1);f.options.data.splice(a,1);f.updateParallelArrays(h||{series:f},"splice",a,1);h&&h.destroy();f.isDirty=!0;f.isDirtyData=!0;b&&k.redraw()};t(c,k);b=d(b,!0);h?h.firePointEvent("remove",null,l):l()},remove:function(a,b,c){function f(){e.destroy();h.isDirtyLegend=h.isDirtyBox=!0;h.linkSeries();d(a,!0)&&h.redraw(b)}var e=this,h=e.chart;!1!==c?v(e,"remove",null,f):f()},update:function(a,b){var c=this,e=c.chart,h=c.userOptions,g=c.oldType||c.type,l=a.type||h.type||e.options.chart.type,
k=J[g].prototype,m,t=["group","markerGroup","dataLabelsGroup"],n=["navigatorSeries","baseSeries"],y=c.finishedAnimating&&{animation:!1};if(Object.keys&&"data"===Object.keys(a).toString())return this.setData(a.data,b);if(l&&l!==g||void 0!==a.zIndex)t.length=0;n=t.concat(n);r(n,function(a){n[a]=c[a];delete c[a]});a=f(h,y,{index:c.index,pointStart:c.xData[0]},{data:c.options.data},a);c.remove(!1,null,!1);for(m in k)c[m]=void 0;w(c,J[l||g].prototype);r(n,function(a){c[a]=n[a]});c.init(e,a);c.oldType=
g;e.linkSeries();d(b,!0)&&e.redraw(!1)}});w(G.prototype,{update:function(a,b){var c=this.chart;a=c.options[this.coll][this.options.index]=f(this.userOptions,a);this.destroy(!0);this.init(c,w(a,{events:void 0}));c.isDirtyBox=!0;d(b,!0)&&c.redraw()},remove:function(a){for(var b=this.chart,f=this.coll,e=this.series,h=e.length;h--;)e[h]&&e[h].remove(!1);n(b.axes,this);n(b[f],this);c(b.options[f])?b.options[f].splice(this.options.index,1):delete b.options[f];r(b[f],function(a,b){a.options.index=b});this.destroy();
b.isDirtyBox=!0;d(a,!0)&&b.redraw()},setTitle:function(a,b){this.update({title:a},b)},setCategories:function(a,b){this.update({categories:a},b)}})})(N);(function(a){var D=a.color,B=a.each,G=a.map,p=a.pick,g=a.Series,l=a.seriesType;l("area","line",{softThreshold:!1,threshold:0},{singleStacks:!1,getStackPoints:function(g){var l=[],r=[],v=this.xAxis,e=this.yAxis,h=e.stacks[this.stackKey],m={},c=this.index,f=e.series,b=f.length,d,y=p(e.options.reversedStacks,!0)?1:-1,H;g=g||this.points;if(this.options.stacking){for(H=
0;H<g.length;H++)g[H].leftNull=g[H].rightNull=null,m[g[H].x]=g[H];a.objectEach(h,function(a,b){null!==a.total&&r.push(b)});r.sort(function(a,b){return a-b});d=G(f,function(){return this.visible});B(r,function(a,f){var g=0,n,t;if(m[a]&&!m[a].isNull)l.push(m[a]),B([-1,1],function(e){var g=1===e?"rightNull":"leftNull",l=0,p=h[r[f+e]];if(p)for(H=c;0<=H&&H<b;)n=p.points[H],n||(H===c?m[a][g]=!0:d[H]&&(t=h[a].points[H])&&(l-=t[1]-t[0])),H+=y;m[a][1===e?"rightCliff":"leftCliff"]=l});else{for(H=c;0<=H&&H<
b;){if(n=h[a].points[H]){g=n[1];break}H+=y}g=e.translate(g,0,1,0,1);l.push({isNull:!0,plotX:v.translate(a,0,0,0,1),x:a,plotY:g,yBottom:g})}})}return l},getGraphPath:function(a){var l=g.prototype.getGraphPath,r=this.options,v=r.stacking,e=this.yAxis,h,m,c=[],f=[],b=this.index,d,y=e.stacks[this.stackKey],H=r.threshold,J=e.getThreshold(r.threshold),t,r=r.connectNulls||"percent"===v,K=function(h,g,l){var m=a[h];h=v&&y[m.x].points[b];var t=m[l+"Null"]||0;l=m[l+"Cliff"]||0;var n,p,m=!0;l||t?(n=(t?h[0]:
h[1])+l,p=h[0]+l,m=!!t):!v&&a[g]&&a[g].isNull&&(n=p=H);void 0!==n&&(f.push({plotX:d,plotY:null===n?J:e.getThreshold(n),isNull:m,isCliff:!0}),c.push({plotX:d,plotY:null===p?J:e.getThreshold(p),doCurve:!1}))};a=a||this.points;v&&(a=this.getStackPoints(a));for(h=0;h<a.length;h++)if(m=a[h].isNull,d=p(a[h].rectPlotX,a[h].plotX),t=p(a[h].yBottom,J),!m||r)r||K(h,h-1,"left"),m&&!v&&r||(f.push(a[h]),c.push({x:h,plotX:d,plotY:t})),r||K(h,h+1,"right");h=l.call(this,f,!0,!0);c.reversed=!0;m=l.call(this,c,!0,
!0);m.length&&(m[0]="L");m=h.concat(m);l=l.call(this,f,!1,r);m.xMap=h.xMap;this.areaPath=m;return l},drawGraph:function(){this.areaPath=[];g.prototype.drawGraph.apply(this);var a=this,l=this.areaPath,w=this.options,v=[["area","highcharts-area",this.color,w.fillColor]];B(this.zones,function(e,h){v.push(["zone-area-"+h,"highcharts-area highcharts-zone-area-"+h+" "+e.className,e.color||a.color,e.fillColor||w.fillColor])});B(v,function(e){var h=e[0],g=a[h];g?(g.endX=a.preventGraphAnimation?null:l.xMap,
g.animate({d:l})):(g=a[h]=a.chart.renderer.path(l).addClass(e[1]).attr({fill:p(e[3],D(e[2]).setOpacity(p(w.fillOpacity,.75)).get()),zIndex:0}).add(a.group),g.isArea=!0);g.startX=l.xMap;g.shiftUnit=w.step?2:1})},drawLegendSymbol:a.LegendSymbolMixin.drawRectangle})})(N);(function(a){var D=a.pick;a=a.seriesType;a("spline","line",{},{getPointSpline:function(a,G,p){var g=G.plotX,l=G.plotY,r=a[p-1];p=a[p+1];var n,w,v,e;if(r&&!r.isNull&&!1!==r.doCurve&&!G.isCliff&&p&&!p.isNull&&!1!==p.doCurve&&!G.isCliff){a=
r.plotY;v=p.plotX;p=p.plotY;var h=0;n=(1.5*g+r.plotX)/2.5;w=(1.5*l+a)/2.5;v=(1.5*g+v)/2.5;e=(1.5*l+p)/2.5;v!==n&&(h=(e-w)*(v-g)/(v-n)+l-e);w+=h;e+=h;w>a&&w>l?(w=Math.max(a,l),e=2*l-w):w<a&&w<l&&(w=Math.min(a,l),e=2*l-w);e>p&&e>l?(e=Math.max(p,l),w=2*l-e):e<p&&e<l&&(e=Math.min(p,l),w=2*l-e);G.rightContX=v;G.rightContY=e}G=["C",D(r.rightContX,r.plotX),D(r.rightContY,r.plotY),D(n,g),D(w,l),g,l];r.rightContX=r.rightContY=null;return G}})})(N);(function(a){var D=a.seriesTypes.area.prototype,B=a.seriesType;
B("areaspline","spline",a.defaultPlotOptions.area,{getStackPoints:D.getStackPoints,getGraphPath:D.getGraphPath,drawGraph:D.drawGraph,drawLegendSymbol:a.LegendSymbolMixin.drawRectangle})})(N);(function(a){var D=a.animObject,B=a.color,G=a.each,p=a.extend,g=a.isNumber,l=a.merge,r=a.pick,n=a.Series,w=a.seriesType,v=a.svg;w("column","line",{borderRadius:0,crisp:!0,groupPadding:.2,marker:null,pointPadding:.1,minPointLength:0,cropThreshold:50,pointRange:null,states:{hover:{halo:!1,brightness:.1},select:{color:"#cccccc",
borderColor:"#000000"}},dataLabels:{align:null,verticalAlign:null,y:null},softThreshold:!1,startFromThreshold:!0,stickyTracking:!1,tooltip:{distance:6},threshold:0,borderColor:"#ffffff"},{cropShoulder:0,directTouch:!0,trackerGroups:["group","dataLabelsGroup"],negStacks:!0,init:function(){n.prototype.init.apply(this,arguments);var a=this,h=a.chart;h.hasRendered&&G(h.series,function(e){e.type===a.type&&(e.isDirty=!0)})},getColumnMetrics:function(){var a=this,h=a.options,g=a.xAxis,c=a.yAxis,f=g.reversed,
b,d={},l=0;!1===h.grouping?l=1:G(a.chart.series,function(f){var e=f.options,g=f.yAxis,h;f.type!==a.type||!f.visible&&a.chart.options.chart.ignoreHiddenSeries||c.len!==g.len||c.pos!==g.pos||(e.stacking?(b=f.stackKey,void 0===d[b]&&(d[b]=l++),h=d[b]):!1!==e.grouping&&(h=l++),f.columnIndex=h)});var n=Math.min(Math.abs(g.transA)*(g.ordinalSlope||h.pointRange||g.closestPointRange||g.tickInterval||1),g.len),p=n*h.groupPadding,t=(n-2*p)/(l||1),h=Math.min(h.maxPointWidth||g.len,r(h.pointWidth,t*(1-2*h.pointPadding)));
a.columnMetrics={width:h,offset:(t-h)/2+(p+((a.columnIndex||0)+(f?1:0))*t-n/2)*(f?-1:1)};return a.columnMetrics},crispCol:function(a,g,l,c){var f=this.chart,b=this.borderWidth,d=-(b%2?.5:0),b=b%2?.5:1;f.inverted&&f.renderer.isVML&&(b+=1);this.options.crisp&&(l=Math.round(a+l)+d,a=Math.round(a)+d,l-=a);c=Math.round(g+c)+b;d=.5>=Math.abs(g)&&.5<c;g=Math.round(g)+b;c-=g;d&&c&&(--g,c+=1);return{x:a,y:g,width:l,height:c}},translate:function(){var a=this,g=a.chart,l=a.options,c=a.dense=2>a.closestPointRange*
a.xAxis.transA,c=a.borderWidth=r(l.borderWidth,c?0:1),f=a.yAxis,b=l.threshold,d=a.translatedThreshold=f.getThreshold(b),p=r(l.minPointLength,5),v=a.getColumnMetrics(),w=v.width,t=a.barW=Math.max(w,1+2*c),K=a.pointXOffset=v.offset;g.inverted&&(d-=.5);l.pointPadding&&(t=Math.ceil(t));n.prototype.translate.apply(a);G(a.points,function(c){var e=r(c.yBottom,d),h=999+Math.abs(e),h=Math.min(Math.max(-h,c.plotY),f.len+h),l=c.plotX+K,m=t,n=Math.min(h,e),y,k=Math.max(h,e)-n;p&&Math.abs(k)<p&&(k=p,y=!f.reversed&&
!c.negative||f.reversed&&c.negative,c.y===b&&a.dataMax<=b&&f.min<b&&(y=!y),n=Math.abs(n-d)>p?e-p:d-(y?p:0));c.barX=l;c.pointWidth=w;c.tooltipPos=g.inverted?[f.len+f.pos-g.plotLeft-h,a.xAxis.len-l-m/2,k]:[l+m/2,h+f.pos-g.plotTop,k];c.shapeType="rect";c.shapeArgs=a.crispCol.apply(a,c.isNull?[l,d,m,0]:[l,n,m,k])})},getSymbol:a.noop,drawLegendSymbol:a.LegendSymbolMixin.drawRectangle,drawGraph:function(){this.group[this.dense?"addClass":"removeClass"]("highcharts-dense-data")},pointAttribs:function(a,
g){var e=this.options,c,f=this.pointAttrToOptions||{};c=f.stroke||"borderColor";var b=f["stroke-width"]||"borderWidth",d=a&&a.color||this.color,h=a&&a[c]||e[c]||this.color||d,n=a&&a[b]||e[b]||this[b]||0,f=e.dashStyle;a&&this.zones.length&&(d=a.getZone(),d=a.options.color||d&&d.color||this.color);g&&(a=l(e.states[g],a.options.states&&a.options.states[g]||{}),g=a.brightness,d=a.color||void 0!==g&&B(d).brighten(a.brightness).get()||d,h=a[c]||h,n=a[b]||n,f=a.dashStyle||f);c={fill:d,stroke:h,"stroke-width":n};
f&&(c.dashstyle=f);return c},drawPoints:function(){var a=this,h=this.chart,m=a.options,c=h.renderer,f=m.animationLimit||250,b;G(a.points,function(d){var e=d.graphic;if(g(d.plotY)&&null!==d.y){b=d.shapeArgs;if(e)e[h.pointCount<f?"animate":"attr"](l(b));else d.graphic=e=c[d.shapeType](b).add(d.group||a.group);m.borderRadius&&e.attr({r:m.borderRadius});e.attr(a.pointAttribs(d,d.selected&&"select")).shadow(m.shadow,null,m.stacking&&!m.borderRadius);e.addClass(d.getClassName(),!0)}else e&&(d.graphic=e.destroy())})},
animate:function(a){var e=this,g=this.yAxis,c=e.options,f=this.chart.inverted,b={},d=f?"translateX":"translateY",l;v&&(a?(b.scaleY=.001,a=Math.min(g.pos+g.len,Math.max(g.pos,g.toPixels(c.threshold))),f?b.translateX=a-g.len:b.translateY=a,e.group.attr(b)):(l=e.group.attr(d),e.group.animate({scaleY:1},p(D(e.options.animation),{step:function(a,c){b[d]=l+c.pos*(g.pos-l);e.group.attr(b)}})),e.animate=null))},remove:function(){var a=this,g=a.chart;g.hasRendered&&G(g.series,function(e){e.type===a.type&&
(e.isDirty=!0)});n.prototype.remove.apply(a,arguments)}})})(N);(function(a){a=a.seriesType;a("bar","column",null,{inverted:!0})})(N);(function(a){var D=a.Series;a=a.seriesType;a("scatter","line",{lineWidth:0,findNearestPointBy:"xy",marker:{enabled:!0},tooltip:{headerFormat:'\x3cspan style\x3d"color:{point.color}"\x3e\u25cf\x3c/span\x3e \x3cspan style\x3d"font-size: 0.85em"\x3e {series.name}\x3c/span\x3e\x3cbr/\x3e',pointFormat:"x: \x3cb\x3e{point.x}\x3c/b\x3e\x3cbr/\x3ey: \x3cb\x3e{point.y}\x3c/b\x3e\x3cbr/\x3e"}},
{sorted:!1,requireSorting:!1,noSharedTooltip:!0,trackerGroups:["group","markerGroup","dataLabelsGroup"],takeOrdinalPosition:!1,drawGraph:function(){this.options.lineWidth&&D.prototype.drawGraph.call(this)}})})(N);(function(a){var D=a.deg2rad,B=a.isNumber,G=a.pick,p=a.relativeLength;a.CenteredSeriesMixin={getCenter:function(){var a=this.options,l=this.chart,r=2*(a.slicedOffset||0),n=l.plotWidth-2*r,l=l.plotHeight-2*r,w=a.center,w=[G(w[0],"50%"),G(w[1],"50%"),a.size||"100%",a.innerSize||0],v=Math.min(n,
l),e,h;for(e=0;4>e;++e)h=w[e],a=2>e||2===e&&/%$/.test(h),w[e]=p(h,[n,l,v,w[2]][e])+(a?r:0);w[3]>w[2]&&(w[3]=w[2]);return w},getStartAndEndRadians:function(a,l){a=B(a)?a:0;l=B(l)&&l>a&&360>l-a?l:a+360;return{start:D*(a+-90),end:D*(l+-90)}}}})(N);(function(a){var D=a.addEvent,B=a.CenteredSeriesMixin,G=a.defined,p=a.each,g=a.extend,l=B.getStartAndEndRadians,r=a.inArray,n=a.noop,w=a.pick,v=a.Point,e=a.Series,h=a.seriesType,m=a.setAnimation;h("pie","line",{center:[null,null],clip:!1,colorByPoint:!0,dataLabels:{distance:30,
enabled:!0,formatter:function(){return this.point.isNull?void 0:this.point.name},x:0},ignoreHiddenPoint:!0,legendType:"point",marker:null,size:null,showInLegend:!1,slicedOffset:10,stickyTracking:!1,tooltip:{followPointer:!0},borderColor:"#ffffff",borderWidth:1,states:{hover:{brightness:.1,shadow:!1}}},{isCartesian:!1,requireSorting:!1,directTouch:!0,noSharedTooltip:!0,trackerGroups:["group","dataLabelsGroup"],axisTypes:[],pointAttribs:a.seriesTypes.column.prototype.pointAttribs,animate:function(a){var c=
this,b=c.points,d=c.startAngleRad;a||(p(b,function(a){var b=a.graphic,f=a.shapeArgs;b&&(b.attr({r:a.startR||c.center[3]/2,start:d,end:d}),b.animate({r:f.r,start:f.start,end:f.end},c.options.animation))}),c.animate=null)},updateTotals:function(){var a,f=0,b=this.points,d=b.length,e,g=this.options.ignoreHiddenPoint;for(a=0;a<d;a++)e=b[a],f+=g&&!e.visible?0:e.isNull?0:e.y;this.total=f;for(a=0;a<d;a++)e=b[a],e.percentage=0<f&&(e.visible||!g)?e.y/f*100:0,e.total=f},generatePoints:function(){e.prototype.generatePoints.call(this);
this.updateTotals()},translate:function(a){this.generatePoints();var c=0,b=this.options,d=b.slicedOffset,e=d+(b.borderWidth||0),g,h,m,n=l(b.startAngle,b.endAngle),p=this.startAngleRad=n.start,n=(this.endAngleRad=n.end)-p,r=this.points,v,q=b.dataLabels.distance,b=b.ignoreHiddenPoint,A,E=r.length,F;a||(this.center=a=this.getCenter());this.getX=function(b,c,d){m=Math.asin(Math.min((b-a[1])/(a[2]/2+d.labelDistance),1));return a[0]+(c?-1:1)*Math.cos(m)*(a[2]/2+d.labelDistance)};for(A=0;A<E;A++){F=r[A];
F.labelDistance=w(F.options.dataLabels&&F.options.dataLabels.distance,q);this.maxLabelDistance=Math.max(this.maxLabelDistance||0,F.labelDistance);g=p+c*n;if(!b||F.visible)c+=F.percentage/100;h=p+c*n;F.shapeType="arc";F.shapeArgs={x:a[0],y:a[1],r:a[2]/2,innerR:a[3]/2,start:Math.round(1E3*g)/1E3,end:Math.round(1E3*h)/1E3};m=(h+g)/2;m>1.5*Math.PI?m-=2*Math.PI:m<-Math.PI/2&&(m+=2*Math.PI);F.slicedTranslation={translateX:Math.round(Math.cos(m)*d),translateY:Math.round(Math.sin(m)*d)};h=Math.cos(m)*a[2]/
2;v=Math.sin(m)*a[2]/2;F.tooltipPos=[a[0]+.7*h,a[1]+.7*v];F.half=m<-Math.PI/2||m>Math.PI/2?1:0;F.angle=m;g=Math.min(e,F.labelDistance/5);F.labelPos=[a[0]+h+Math.cos(m)*F.labelDistance,a[1]+v+Math.sin(m)*F.labelDistance,a[0]+h+Math.cos(m)*g,a[1]+v+Math.sin(m)*g,a[0]+h,a[1]+v,0>F.labelDistance?"center":F.half?"right":"left",m]}},drawGraph:null,drawPoints:function(){var a=this,f=a.chart.renderer,b,d,e,h,l=a.options.shadow;l&&!a.shadowGroup&&(a.shadowGroup=f.g("shadow").add(a.group));p(a.points,function(c){d=
c.graphic;if(c.isNull)d&&(c.graphic=d.destroy());else{h=c.shapeArgs;b=c.getTranslate();var m=c.shadowGroup;l&&!m&&(m=c.shadowGroup=f.g("shadow").add(a.shadowGroup));m&&m.attr(b);e=a.pointAttribs(c,c.selected&&"select");d?d.setRadialReference(a.center).attr(e).animate(g(h,b)):(c.graphic=d=f[c.shapeType](h).setRadialReference(a.center).attr(b).add(a.group),c.visible||d.attr({visibility:"hidden"}),d.attr(e).attr({"stroke-linejoin":"round"}).shadow(l,m));d.addClass(c.getClassName())}})},searchPoint:n,
sortByAngle:function(a,f){a.sort(function(a,c){return void 0!==a.angle&&(c.angle-a.angle)*f})},drawLegendSymbol:a.LegendSymbolMixin.drawRectangle,getCenter:B.getCenter,getSymbol:n},{init:function(){v.prototype.init.apply(this,arguments);var a=this,f;a.name=w(a.name,"Slice");f=function(b){a.slice("select"===b.type)};D(a,"select",f);D(a,"unselect",f);return a},isValid:function(){return a.isNumber(this.y,!0)&&0<=this.y},setVisible:function(a,f){var b=this,c=b.series,e=c.chart,g=c.options.ignoreHiddenPoint;
f=w(f,g);a!==b.visible&&(b.visible=b.options.visible=a=void 0===a?!b.visible:a,c.options.data[r(b,c.data)]=b.options,p(["graphic","dataLabel","connector","shadowGroup"],function(c){if(b[c])b[c][a?"show":"hide"](!0)}),b.legendItem&&e.legend.colorizeItem(b,a),a||"hover"!==b.state||b.setState(""),g&&(c.isDirty=!0),f&&e.redraw())},slice:function(a,f,b){var c=this.series;m(b,c.chart);w(f,!0);this.sliced=this.options.sliced=G(a)?a:!this.sliced;c.options.data[r(this,c.data)]=this.options;this.graphic.animate(this.getTranslate());
this.shadowGroup&&this.shadowGroup.animate(this.getTranslate())},getTranslate:function(){return this.sliced?this.slicedTranslation:{translateX:0,translateY:0}},haloPath:function(a){var c=this.shapeArgs;return this.sliced||!this.visible?[]:this.series.chart.renderer.symbols.arc(c.x,c.y,c.r+a,c.r+a,{innerR:this.shapeArgs.r,start:c.start,end:c.end})}})})(N);(function(a){var D=a.addEvent,B=a.arrayMax,G=a.defined,p=a.each,g=a.extend,l=a.format,r=a.map,n=a.merge,w=a.noop,v=a.pick,e=a.relativeLength,h=a.Series,
m=a.seriesTypes,c=a.stableSort;a.distribute=function(a,b){function d(a,b){return a.target-b.target}var f,e=!0,g=a,h=[],l;l=0;for(f=a.length;f--;)l+=a[f].size;if(l>b){c(a,function(a,b){return(b.rank||0)-(a.rank||0)});for(l=f=0;l<=b;)l+=a[f].size,f++;h=a.splice(f-1,a.length)}c(a,d);for(a=r(a,function(a){return{size:a.size,targets:[a.target],align:v(a.align,.5)}});e;){for(f=a.length;f--;)e=a[f],l=(Math.min.apply(0,e.targets)+Math.max.apply(0,e.targets))/2,e.pos=Math.min(Math.max(0,l-e.size*e.align),
b-e.size);f=a.length;for(e=!1;f--;)0<f&&a[f-1].pos+a[f-1].size>a[f].pos&&(a[f-1].size+=a[f].size,a[f-1].targets=a[f-1].targets.concat(a[f].targets),a[f-1].align=.5,a[f-1].pos+a[f-1].size>b&&(a[f-1].pos=b-a[f-1].size),a.splice(f,1),e=!0)}f=0;p(a,function(a){var b=0;p(a.targets,function(){g[f].pos=a.pos+b;b+=g[f].size;f++})});g.push.apply(g,h);c(g,d)};h.prototype.drawDataLabels=function(){function c(a,b){var c=b.filter;return c?(b=c.operator,a=a[c.property],c=c.value,"\x3e"===b&&a>c||"\x3c"===b&&a<
c||"\x3e\x3d"===b&&a>=c||"\x3c\x3d"===b&&a<=c||"\x3d\x3d"===b&&a==c||"\x3d\x3d\x3d"===b&&a===c?!0:!1):!0}var b=this,d=b.options,e=d.dataLabels,g=b.points,h,m,r=b.hasRendered||0,x,w,B=v(e.defer,!!d.animation),q=b.chart.renderer;if(e.enabled||b._hasPointLabels)b.dlProcessOptions&&b.dlProcessOptions(e),w=b.plotGroup("dataLabelsGroup","data-labels",B&&!r?"hidden":"visible",e.zIndex||6),B&&(w.attr({opacity:+r}),r||D(b,"afterAnimate",function(){b.visible&&w.show(!0);w[d.animation?"animate":"attr"]({opacity:1},
{duration:200})})),m=e,p(g,function(f){var g,t=f.dataLabel,k,p,r=f.connector,y=!t,C;h=f.dlOptions||f.options&&f.options.dataLabels;(g=v(h&&h.enabled,m.enabled)&&!f.isNull)&&(g=!0===c(f,h||e));g&&(e=n(m,h),k=f.getLabelConfig(),C=e[f.formatPrefix+"Format"]||e.format,x=G(C)?l(C,k):(e[f.formatPrefix+"Formatter"]||e.formatter).call(k,e),C=e.style,k=e.rotation,C.color=v(e.color,C.color,b.color,"#000000"),"contrast"===C.color&&(f.contrastColor=q.getContrast(f.color||b.color),C.color=e.inside||0>v(f.labelDistance,
e.distance)||d.stacking?f.contrastColor:"#000000"),d.cursor&&(C.cursor=d.cursor),p={fill:e.backgroundColor,stroke:e.borderColor,"stroke-width":e.borderWidth,r:e.borderRadius||0,rotation:k,padding:e.padding,zIndex:1},a.objectEach(p,function(a,b){void 0===a&&delete p[b]}));!t||g&&G(x)?g&&G(x)&&(t?p.text=x:(t=f.dataLabel=q[k?"text":"label"](x,0,-9999,e.shape,null,null,e.useHTML,null,"data-label"),t.addClass("highcharts-data-label-color-"+f.colorIndex+" "+(e.className||"")+(e.useHTML?"highcharts-tracker":
""))),t.attr(p),t.css(C).shadow(e.shadow),t.added||t.add(w),b.alignDataLabel(f,t,e,null,y)):(f.dataLabel=t=t.destroy(),r&&(f.connector=r.destroy()))})};h.prototype.alignDataLabel=function(a,b,c,e,h){var d=this.chart,f=d.inverted,l=v(a.dlBox&&a.dlBox.centerX,a.plotX,-9999),m=v(a.plotY,-9999),n=b.getBBox(),p,q=c.rotation,r=c.align,w=this.visible&&(a.series.forceDL||d.isInsidePlot(l,Math.round(m),f)||e&&d.isInsidePlot(l,f?e.x+1:e.y+e.height-1,f)),y="justify"===v(c.overflow,"justify");if(w&&(p=c.style.fontSize,
p=d.renderer.fontMetrics(p,b).b,e=g({x:f?this.yAxis.len-m:l,y:Math.round(f?this.xAxis.len-l:m),width:0,height:0},e),g(c,{width:n.width,height:n.height}),q?(y=!1,l=d.renderer.rotCorr(p,q),l={x:e.x+c.x+e.width/2+l.x,y:e.y+c.y+{top:0,middle:.5,bottom:1}[c.verticalAlign]*e.height},b[h?"attr":"animate"](l).attr({align:r}),m=(q+720)%360,m=180<m&&360>m,"left"===r?l.y-=m?n.height:0:"center"===r?(l.x-=n.width/2,l.y-=n.height/2):"right"===r&&(l.x-=n.width,l.y-=m?0:n.height)):(b.align(c,null,e),l=b.alignAttr),
y?a.isLabelJustified=this.justifyDataLabel(b,c,l,n,e,h):v(c.crop,!0)&&(w=d.isInsidePlot(l.x,l.y)&&d.isInsidePlot(l.x+n.width,l.y+n.height)),c.shape&&!q))b[h?"attr":"animate"]({anchorX:f?d.plotWidth-a.plotY:a.plotX,anchorY:f?d.plotHeight-a.plotX:a.plotY});w||(b.attr({y:-9999}),b.placed=!1)};h.prototype.justifyDataLabel=function(a,b,c,e,g,h){var d=this.chart,f=b.align,l=b.verticalAlign,m,n,q=a.box?0:a.padding||0;m=c.x+q;0>m&&("right"===f?b.align="left":b.x=-m,n=!0);m=c.x+e.width-q;m>d.plotWidth&&("left"===
f?b.align="right":b.x=d.plotWidth-m,n=!0);m=c.y+q;0>m&&("bottom"===l?b.verticalAlign="top":b.y=-m,n=!0);m=c.y+e.height-q;m>d.plotHeight&&("top"===l?b.verticalAlign="bottom":b.y=d.plotHeight-m,n=!0);n&&(a.placed=!h,a.align(b,null,g));return n};m.pie&&(m.pie.prototype.drawDataLabels=function(){var c=this,b=c.data,d,e=c.chart,g=c.options.dataLabels,l=v(g.connectorPadding,10),m=v(g.connectorWidth,1),n=e.plotWidth,r=e.plotHeight,w,D=c.center,q=D[2]/2,A=D[1],E,F,k,u,N=[[],[]],M,P,I,Q,z=[0,0,0,0];c.visible&&
(g.enabled||c._hasPointLabels)&&(p(b,function(a){a.dataLabel&&a.visible&&a.dataLabel.shortened&&(a.dataLabel.attr({width:"auto"}).css({width:"auto",textOverflow:"clip"}),a.dataLabel.shortened=!1)}),h.prototype.drawDataLabels.apply(c),p(b,function(a){a.dataLabel&&a.visible&&(N[a.half].push(a),a.dataLabel._pos=null)}),p(N,function(b,f){var h,m,t=b.length,x=[],w;if(t)for(c.sortByAngle(b,f-.5),0<c.maxLabelDistance&&(h=Math.max(0,A-q-c.maxLabelDistance),m=Math.min(A+q+c.maxLabelDistance,e.plotHeight),
p(b,function(a){0<a.labelDistance&&a.dataLabel&&(a.top=Math.max(0,A-q-a.labelDistance),a.bottom=Math.min(A+q+a.labelDistance,e.plotHeight),w=a.dataLabel.getBBox().height||21,a.positionsIndex=x.push({target:a.labelPos[1]-a.top+w/2,size:w,rank:a.y})-1)}),a.distribute(x,m+w-h)),Q=0;Q<t;Q++)d=b[Q],m=d.positionsIndex,k=d.labelPos,E=d.dataLabel,I=!1===d.visible?"hidden":"inherit",P=h=k[1],x&&G(x[m])&&(void 0===x[m].pos?I="hidden":(u=x[m].size,P=d.top+x[m].pos)),delete d.positionIndex,M=g.justify?D[0]+(f?
-1:1)*(q+d.labelDistance):c.getX(P<d.top+2||P>d.bottom-2?h:P,f,d),E._attr={visibility:I,align:k[6]},E._pos={x:M+g.x+({left:l,right:-l}[k[6]]||0),y:P+g.y-10},k.x=M,k.y=P,v(g.crop,!0)&&(F=E.getBBox().width,h=null,M-F<l?(h=Math.round(F-M+l),z[3]=Math.max(h,z[3])):M+F>n-l&&(h=Math.round(M+F-n+l),z[1]=Math.max(h,z[1])),0>P-u/2?z[0]=Math.max(Math.round(-P+u/2),z[0]):P+u/2>r&&(z[2]=Math.max(Math.round(P+u/2-r),z[2])),E.sideOverflow=h)}),0===B(z)||this.verifyDataLabelOverflow(z))&&(this.placeDataLabels(),
m&&p(this.points,function(a){var b;w=a.connector;if((E=a.dataLabel)&&E._pos&&a.visible&&0<a.labelDistance){I=E._attr.visibility;if(b=!w)a.connector=w=e.renderer.path().addClass("highcharts-data-label-connector  highcharts-color-"+a.colorIndex).add(c.dataLabelsGroup),w.attr({"stroke-width":m,stroke:g.connectorColor||a.color||"#666666"});w[b?"attr":"animate"]({d:c.connectorPath(a.labelPos)});w.attr("visibility",I)}else w&&(a.connector=w.destroy())}))},m.pie.prototype.connectorPath=function(a){var b=
a.x,c=a.y;return v(this.options.dataLabels.softConnector,!0)?["M",b+("left"===a[6]?5:-5),c,"C",b,c,2*a[2]-a[4],2*a[3]-a[5],a[2],a[3],"L",a[4],a[5]]:["M",b+("left"===a[6]?5:-5),c,"L",a[2],a[3],"L",a[4],a[5]]},m.pie.prototype.placeDataLabels=function(){p(this.points,function(a){var b=a.dataLabel;b&&a.visible&&((a=b._pos)?(b.sideOverflow&&(b._attr.width=b.getBBox().width-b.sideOverflow,b.css({width:b._attr.width+"px",textOverflow:"ellipsis"}),b.shortened=!0),b.attr(b._attr),b[b.moved?"animate":"attr"](a),
b.moved=!0):b&&b.attr({y:-9999}))},this)},m.pie.prototype.alignDataLabel=w,m.pie.prototype.verifyDataLabelOverflow=function(a){var b=this.center,c=this.options,f=c.center,g=c.minSize||80,h,l=null!==c.size;l||(null!==f[0]?h=Math.max(b[2]-Math.max(a[1],a[3]),g):(h=Math.max(b[2]-a[1]-a[3],g),b[0]+=(a[3]-a[1])/2),null!==f[1]?h=Math.max(Math.min(h,b[2]-Math.max(a[0],a[2])),g):(h=Math.max(Math.min(h,b[2]-a[0]-a[2]),g),b[1]+=(a[0]-a[2])/2),h<b[2]?(b[2]=h,b[3]=Math.min(e(c.innerSize||0,h),h),this.translate(b),
this.drawDataLabels&&this.drawDataLabels()):l=!0);return l});m.column&&(m.column.prototype.alignDataLabel=function(a,b,c,e,g){var d=this.chart.inverted,f=a.series,l=a.dlBox||a.shapeArgs,m=v(a.below,a.plotY>v(this.translatedThreshold,f.yAxis.len)),p=v(c.inside,!!this.options.stacking);l&&(e=n(l),0>e.y&&(e.height+=e.y,e.y=0),l=e.y+e.height-f.yAxis.len,0<l&&(e.height-=l),d&&(e={x:f.yAxis.len-e.y-e.height,y:f.xAxis.len-e.x-e.width,width:e.height,height:e.width}),p||(d?(e.x+=m?0:e.width,e.width=0):(e.y+=
m?e.height:0,e.height=0)));c.align=v(c.align,!d||p?"center":m?"right":"left");c.verticalAlign=v(c.verticalAlign,d||p?"middle":m?"top":"bottom");h.prototype.alignDataLabel.call(this,a,b,c,e,g);a.isLabelJustified&&a.contrastColor&&a.dataLabel.css({color:a.contrastColor})})})(N);(function(a){var D=a.Chart,B=a.each,G=a.objectEach,p=a.pick;a=a.addEvent;a(D.prototype,"render",function(){var a=[];B(this.labelCollectors||[],function(g){a=a.concat(g())});B(this.yAxis||[],function(g){g.options.stackLabels&&
!g.options.stackLabels.allowOverlap&&G(g.stacks,function(g){G(g,function(g){a.push(g.label)})})});B(this.series||[],function(g){var l=g.options.dataLabels,n=g.dataLabelCollections||["dataLabel"];(l.enabled||g._hasPointLabels)&&!l.allowOverlap&&g.visible&&B(n,function(l){B(g.points,function(g){g[l]&&(g[l].labelrank=p(g.labelrank,g.shapeArgs&&g.shapeArgs.height),a.push(g[l]))})})});this.hideOverlappingLabels(a)});D.prototype.hideOverlappingLabels=function(a){var g=a.length,p,n,w,v,e,h,m,c,f,b=function(a,
b,c,f,e,g,h,l){return!(e>a+c||e+h<a||g>b+f||g+l<b)};for(n=0;n<g;n++)if(p=a[n])p.oldOpacity=p.opacity,p.newOpacity=1,p.width||(w=p.getBBox(),p.width=w.width,p.height=w.height);a.sort(function(a,b){return(b.labelrank||0)-(a.labelrank||0)});for(n=0;n<g;n++)for(w=a[n],p=n+1;p<g;++p)if(v=a[p],w&&v&&w!==v&&w.placed&&v.placed&&0!==w.newOpacity&&0!==v.newOpacity&&(e=w.alignAttr,h=v.alignAttr,m=w.parentGroup,c=v.parentGroup,f=2*(w.box?0:w.padding||0),e=b(e.x+m.translateX,e.y+m.translateY,w.width-f,w.height-
f,h.x+c.translateX,h.y+c.translateY,v.width-f,v.height-f)))(w.labelrank<v.labelrank?w:v).newOpacity=0;B(a,function(a){var b,c;a&&(c=a.newOpacity,a.oldOpacity!==c&&a.placed&&(c?a.show(!0):b=function(){a.hide()},a.alignAttr.opacity=c,a[a.isOld?"animate":"attr"](a.alignAttr,null,b)),a.isOld=!0)})}})(N);(function(a){var D=a.addEvent,B=a.Chart,G=a.createElement,p=a.css,g=a.defaultOptions,l=a.defaultPlotOptions,r=a.each,n=a.extend,w=a.fireEvent,v=a.hasTouch,e=a.inArray,h=a.isObject,m=a.Legend,c=a.merge,
f=a.pick,b=a.Point,d=a.Series,y=a.seriesTypes,H=a.svg,J;J=a.TrackerMixin={drawTrackerPoint:function(){var a=this,b=a.chart.pointer,c=function(a){var c=b.getPointFromEvent(a);void 0!==c&&(b.isDirectTouch=!0,c.onMouseOver(a))};r(a.points,function(a){a.graphic&&(a.graphic.element.point=a);a.dataLabel&&(a.dataLabel.div?a.dataLabel.div.point=a:a.dataLabel.element.point=a)});a._hasTracking||(r(a.trackerGroups,function(d){if(a[d]){a[d].addClass("highcharts-tracker").on("mouseover",c).on("mouseout",function(a){b.onTrackerMouseOut(a)});
if(v)a[d].on("touchstart",c);a.options.cursor&&a[d].css(p).css({cursor:a.options.cursor})}}),a._hasTracking=!0)},drawTrackerGraph:function(){var a=this,b=a.options,c=b.trackByArea,d=[].concat(c?a.areaPath:a.graphPath),f=d.length,e=a.chart,g=e.pointer,h=e.renderer,l=e.options.tooltip.snap,k=a.tracker,m,n=function(){if(e.hoverSeries!==a)a.onMouseOver()},p="rgba(192,192,192,"+(H?.0001:.002)+")";if(f&&!c)for(m=f+1;m--;)"M"===d[m]&&d.splice(m+1,0,d[m+1]-l,d[m+2],"L"),(m&&"M"===d[m]||m===f)&&d.splice(m,
0,"L",d[m-2]+l,d[m-1]);k?k.attr({d:d}):a.graph&&(a.tracker=h.path(d).attr({"stroke-linejoin":"round",visibility:a.visible?"visible":"hidden",stroke:p,fill:c?p:"none","stroke-width":a.graph.strokeWidth()+(c?0:2*l),zIndex:2}).add(a.group),r([a.tracker,a.markerGroup],function(a){a.addClass("highcharts-tracker").on("mouseover",n).on("mouseout",function(a){g.onTrackerMouseOut(a)});b.cursor&&a.css({cursor:b.cursor});if(v)a.on("touchstart",n)}))}};y.column&&(y.column.prototype.drawTracker=J.drawTrackerPoint);
y.pie&&(y.pie.prototype.drawTracker=J.drawTrackerPoint);y.scatter&&(y.scatter.prototype.drawTracker=J.drawTrackerPoint);n(m.prototype,{setItemEvents:function(a,b,d){var f=this,e=f.chart.renderer.boxWrapper,g="highcharts-legend-"+(a.series?"point":"series")+"-active";(d?b:a.legendGroup).on("mouseover",function(){a.setState("hover");e.addClass(g);b.css(f.options.itemHoverStyle)}).on("mouseout",function(){b.css(c(a.visible?f.itemStyle:f.itemHiddenStyle));e.removeClass(g);a.setState()}).on("click",function(b){var c=
function(){a.setVisible&&a.setVisible()};b={browserEvent:b};a.firePointEvent?a.firePointEvent("legendItemClick",b,c):w(a,"legendItemClick",b,c)})},createCheckboxForItem:function(a){a.checkbox=G("input",{type:"checkbox",checked:a.selected,defaultChecked:a.selected},this.options.itemCheckboxStyle,this.chart.container);D(a.checkbox,"click",function(b){w(a.series||a,"checkboxClick",{checked:b.target.checked,item:a},function(){a.select()})})}});g.legend.itemStyle.cursor="pointer";n(B.prototype,{showResetZoom:function(){var a=
this,b=g.lang,c=a.options.chart.resetZoomButton,d=c.theme,f=d.states,e="chart"===c.relativeTo?null:"plotBox";this.resetZoomButton=a.renderer.button(b.resetZoom,null,null,function(){a.zoomOut()},d,f&&f.hover).attr({align:c.position.align,title:b.resetZoomTitle}).addClass("highcharts-reset-zoom").add().align(c.position,!1,e)},zoomOut:function(){var a=this;w(a,"selection",{resetSelection:!0},function(){a.zoom()})},zoom:function(a){var b,c=this.pointer,d=!1,e;!a||a.resetSelection?(r(this.axes,function(a){b=
a.zoom()}),c.initiated=!1):r(a.xAxis.concat(a.yAxis),function(a){var f=a.axis;c[f.isXAxis?"zoomX":"zoomY"]&&(b=f.zoom(a.min,a.max),f.displayBtn&&(d=!0))});e=this.resetZoomButton;d&&!e?this.showResetZoom():!d&&h(e)&&(this.resetZoomButton=e.destroy());b&&this.redraw(f(this.options.chart.animation,a&&a.animation,100>this.pointCount))},pan:function(a,b){var c=this,d=c.hoverPoints,f;d&&r(d,function(a){a.setState()});r("xy"===b?[1,0]:[1],function(b){b=c[b?"xAxis":"yAxis"][0];var d=b.horiz,e=a[d?"chartX":
"chartY"],d=d?"mouseDownX":"mouseDownY",g=c[d],k=(b.pointRange||0)/2,h=b.getExtremes(),l=b.toValue(g-e,!0)+k,k=b.toValue(g+b.len-e,!0)-k,m=k<l,g=m?k:l,l=m?l:k,k=Math.min(h.dataMin,b.toValue(b.toPixels(h.min)-b.minPixelPadding)),m=Math.max(h.dataMax,b.toValue(b.toPixels(h.max)+b.minPixelPadding)),n;n=k-g;0<n&&(l+=n,g=k);n=l-m;0<n&&(l=m,g-=n);b.series.length&&g!==h.min&&l!==h.max&&(b.setExtremes(g,l,!1,!1,{trigger:"pan"}),f=!0);c[d]=e});f&&c.redraw(!1);p(c.container,{cursor:"move"})}});n(b.prototype,
{select:function(a,b){var c=this,d=c.series,g=d.chart;a=f(a,!c.selected);c.firePointEvent(a?"select":"unselect",{accumulate:b},function(){c.selected=c.options.selected=a;d.options.data[e(c,d.data)]=c.options;c.setState(a&&"select");b||r(g.getSelectedPoints(),function(a){a.selected&&a!==c&&(a.selected=a.options.selected=!1,d.options.data[e(a,d.data)]=a.options,a.setState(""),a.firePointEvent("unselect"))})})},onMouseOver:function(a){var b=this.series.chart,c=b.pointer;a=a?c.normalize(a):c.getChartCoordinatesFromPoint(this,
b.inverted);c.runPointActions(a,this)},onMouseOut:function(){var a=this.series.chart;this.firePointEvent("mouseOut");r(a.hoverPoints||[],function(a){a.setState()});a.hoverPoints=a.hoverPoint=null},importEvents:function(){if(!this.hasImportedEvents){var b=this,d=c(b.series.options.point,b.options).events;b.events=d;a.objectEach(d,function(a,c){D(b,c,a)});this.hasImportedEvents=!0}},setState:function(a,b){var c=Math.floor(this.plotX),d=this.plotY,e=this.series,g=e.options.states[a]||{},h=l[e.type].marker&&
e.options.marker,m=h&&!1===h.enabled,p=h&&h.states&&h.states[a]||{},k=!1===p.enabled,t=e.stateMarkerGraphic,r=this.marker||{},v=e.chart,w=e.halo,y,B=h&&e.markerAttribs;a=a||"";if(!(a===this.state&&!b||this.selected&&"select"!==a||!1===g.enabled||a&&(k||m&&!1===p.enabled)||a&&r.states&&r.states[a]&&!1===r.states[a].enabled)){B&&(y=e.markerAttribs(this,a));if(this.graphic)this.state&&this.graphic.removeClass("highcharts-point-"+this.state),a&&this.graphic.addClass("highcharts-point-"+a),this.graphic.animate(e.pointAttribs(this,
a),f(v.options.chart.animation,g.animation)),y&&this.graphic.animate(y,f(v.options.chart.animation,p.animation,h.animation)),t&&t.hide();else{if(a&&p){h=r.symbol||e.symbol;t&&t.currentSymbol!==h&&(t=t.destroy());if(t)t[b?"animate":"attr"]({x:y.x,y:y.y});else h&&(e.stateMarkerGraphic=t=v.renderer.symbol(h,y.x,y.y,y.width,y.height).add(e.markerGroup),t.currentSymbol=h);t&&t.attr(e.pointAttribs(this,a))}t&&(t[a&&v.isInsidePlot(c,d,v.inverted)?"show":"hide"](),t.element.point=this)}(c=g.halo)&&c.size?
(w||(e.halo=w=v.renderer.path().add((this.graphic||t).parentGroup)),w[b?"animate":"attr"]({d:this.haloPath(c.size)}),w.attr({"class":"highcharts-halo highcharts-color-"+f(this.colorIndex,e.colorIndex)}),w.point=this,w.attr(n({fill:this.color||e.color,"fill-opacity":c.opacity,zIndex:-1},c.attributes))):w&&w.point&&w.point.haloPath&&w.animate({d:w.point.haloPath(0)});this.state=a}},haloPath:function(a){return this.series.chart.renderer.symbols.circle(Math.floor(this.plotX)-a,this.plotY-a,2*a,2*a)}});
n(d.prototype,{onMouseOver:function(){var a=this.chart,b=a.hoverSeries;if(b&&b!==this)b.onMouseOut();this.options.events.mouseOver&&w(this,"mouseOver");this.setState("hover");a.hoverSeries=this},onMouseOut:function(){var a=this.options,b=this.chart,c=b.tooltip,d=b.hoverPoint;b.hoverSeries=null;if(d)d.onMouseOut();this&&a.events.mouseOut&&w(this,"mouseOut");!c||this.stickyTracking||c.shared&&!this.noSharedTooltip||c.hide();this.setState()},setState:function(a){var b=this,c=b.options,d=b.graph,e=c.states,
g=c.lineWidth,c=0;a=a||"";if(b.state!==a&&(r([b.group,b.markerGroup,b.dataLabelsGroup],function(c){c&&(b.state&&c.removeClass("highcharts-series-"+b.state),a&&c.addClass("highcharts-series-"+a))}),b.state=a,!e[a]||!1!==e[a].enabled)&&(a&&(g=e[a].lineWidth||g+(e[a].lineWidthPlus||0)),d&&!d.dashstyle))for(g={"stroke-width":g},d.animate(g,f(b.chart.options.chart.animation,e[a]&&e[a].animation));b["zone-graph-"+c];)b["zone-graph-"+c].attr(g),c+=1},setVisible:function(a,b){var c=this,d=c.chart,e=c.legendItem,
f,g=d.options.chart.ignoreHiddenSeries,h=c.visible;f=(c.visible=a=c.options.visible=c.userOptions.visible=void 0===a?!h:a)?"show":"hide";r(["group","dataLabelsGroup","markerGroup","tracker","tt"],function(a){if(c[a])c[a][f]()});if(d.hoverSeries===c||(d.hoverPoint&&d.hoverPoint.series)===c)c.onMouseOut();e&&d.legend.colorizeItem(c,a);c.isDirty=!0;c.options.stacking&&r(d.series,function(a){a.options.stacking&&a.visible&&(a.isDirty=!0)});r(c.linkedSeries,function(b){b.setVisible(a,!1)});g&&(d.isDirtyBox=
!0);!1!==b&&d.redraw();w(c,f)},show:function(){this.setVisible(!0)},hide:function(){this.setVisible(!1)},select:function(a){this.selected=a=void 0===a?!this.selected:a;this.checkbox&&(this.checkbox.checked=a);w(this,a?"select":"unselect")},drawTracker:J.drawTrackerGraph})})(N);(function(a){var D=a.Chart,B=a.each,G=a.inArray,p=a.isArray,g=a.isObject,l=a.pick,r=a.splat;D.prototype.setResponsive=function(g){var l=this.options.responsive,n=[],e=this.currentResponsive;l&&l.rules&&B(l.rules,function(e){void 0===
e._id&&(e._id=a.uniqueKey());this.matchResponsiveRule(e,n,g)},this);var h=a.merge.apply(0,a.map(n,function(e){return a.find(l.rules,function(a){return a._id===e}).chartOptions})),n=n.toString()||void 0;n!==(e&&e.ruleIds)&&(e&&this.update(e.undoOptions,g),n?(this.currentResponsive={ruleIds:n,mergedOptions:h,undoOptions:this.currentOptions(h)},this.update(h,g)):this.currentResponsive=void 0)};D.prototype.matchResponsiveRule=function(a,g){var n=a.condition;(n.callback||function(){return this.chartWidth<=
l(n.maxWidth,Number.MAX_VALUE)&&this.chartHeight<=l(n.maxHeight,Number.MAX_VALUE)&&this.chartWidth>=l(n.minWidth,0)&&this.chartHeight>=l(n.minHeight,0)}).call(this)&&g.push(a._id)};D.prototype.currentOptions=function(l){function n(e,h,l,c){var f;a.objectEach(e,function(a,d){if(!c&&-1<G(d,["series","xAxis","yAxis"]))for(a=r(a),l[d]=[],f=0;f<a.length;f++)h[d][f]&&(l[d][f]={},n(a[f],h[d][f],l[d][f],c+1));else g(a)?(l[d]=p(a)?[]:{},n(a,h[d]||{},l[d],c+1)):l[d]=h[d]||null})}var v={};n(l,this.options,v,
0);return v}})(N);return N});


==> spe-aplcache-framework/js/jquery.easing.min.js <==
/*
 * jQuery Easing v1.3 - http://gsgd.co.uk/sandbox/jquery/easing/
 *
 * Uses the built in easing capabilities added In jQuery 1.1
 * to offer multiple easing options
 *
 * TERMS OF USE - EASING EQUATIONS
 * 
 * Open source under the BSD License. 
 * 
 * Copyright Ã‚Â© 2001 Robert Penner
 * All rights reserved.
 *
 * TERMS OF USE - jQuery Easing
 * 
 * Open source under the BSD License. 
 * 
 * Copyright Ã‚Â© 2008 George McGinley Smith
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification, 
 * are permitted provided that the following conditions are met:
 * 
 * Redistributions of source code must retain the above copyright notice, this list of 
 * conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice, this list 
 * of conditions and the following disclaimer in the documentation and/or other materials 
 * provided with the distribution.
 * 
 * Neither the name of the author nor the names of contributors may be used to endorse 
 * or promote products derived from this software without specific prior written permission.
 * 
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY 
 * EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
 * MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE
 *  COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL,
 *  EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE
 *  GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED 
 * AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING
 *  NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED 
 * OF THE POSSIBILITY OF SUCH DAMAGE. 
 *
*/
jQuery.easing.jswing=jQuery.easing.swing;jQuery.extend(jQuery.easing,{def:"easeOutQuad",swing:function(e,f,a,h,g){return jQuery.easing[jQuery.easing.def](e,f,a,h,g)},easeInQuad:function(e,f,a,h,g){return h*(f/=g)*f+a},easeOutQuad:function(e,f,a,h,g){return -h*(f/=g)*(f-2)+a},easeInOutQuad:function(e,f,a,h,g){if((f/=g/2)<1){return h/2*f*f+a}return -h/2*((--f)*(f-2)-1)+a},easeInCubic:function(e,f,a,h,g){return h*(f/=g)*f*f+a},easeOutCubic:function(e,f,a,h,g){return h*((f=f/g-1)*f*f+1)+a},easeInOutCubic:function(e,f,a,h,g){if((f/=g/2)<1){return h/2*f*f*f+a}return h/2*((f-=2)*f*f+2)+a},easeInQuart:function(e,f,a,h,g){return h*(f/=g)*f*f*f+a},easeOutQuart:function(e,f,a,h,g){return -h*((f=f/g-1)*f*f*f-1)+a},easeInOutQuart:function(e,f,a,h,g){if((f/=g/2)<1){return h/2*f*f*f*f+a}return -h/2*((f-=2)*f*f*f-2)+a},easeInQuint:function(e,f,a,h,g){return h*(f/=g)*f*f*f*f+a},easeOutQuint:function(e,f,a,h,g){return h*((f=f/g-1)*f*f*f*f+1)+a},easeInOutQuint:function(e,f,a,h,g){if((f/=g/2)<1){return h/2*f*f*f*f*f+a}return h/2*((f-=2)*f*f*f*f+2)+a},easeInSine:function(e,f,a,h,g){return -h*Math.cos(f/g*(Math.PI/2))+h+a},easeOutSine:function(e,f,a,h,g){return h*Math.sin(f/g*(Math.PI/2))+a},easeInOutSine:function(e,f,a,h,g){return -h/2*(Math.cos(Math.PI*f/g)-1)+a},easeInExpo:function(e,f,a,h,g){return(f==0)?a:h*Math.pow(2,10*(f/g-1))+a},easeOutExpo:function(e,f,a,h,g){return(f==g)?a+h:h*(-Math.pow(2,-10*f/g)+1)+a},easeInOutExpo:function(e,f,a,h,g){if(f==0){return a}if(f==g){return a+h}if((f/=g/2)<1){return h/2*Math.pow(2,10*(f-1))+a}return h/2*(-Math.pow(2,-10*--f)+2)+a},easeInCirc:function(e,f,a,h,g){return -h*(Math.sqrt(1-(f/=g)*f)-1)+a},easeOutCirc:function(e,f,a,h,g){return h*Math.sqrt(1-(f=f/g-1)*f)+a},easeInOutCirc:function(e,f,a,h,g){if((f/=g/2)<1){return -h/2*(Math.sqrt(1-f*f)-1)+a}return h/2*(Math.sqrt(1-(f-=2)*f)+1)+a},easeInElastic:function(f,h,e,l,k){var i=1.70158;var j=0;var g=l;if(h==0){return e}if((h/=k)==1){return e+l}if(!j){j=k*0.3}if(g<Math.abs(l)){g=l;var i=j/4}else{var i=j/(2*Math.PI)*Math.asin(l/g)}return -(g*Math.pow(2,10*(h-=1))*Math.sin((h*k-i)*(2*Math.PI)/j))+e},easeOutElastic:function(f,h,e,l,k){var i=1.70158;var j=0;var g=l;if(h==0){return e}if((h/=k)==1){return e+l}if(!j){j=k*0.3}if(g<Math.abs(l)){g=l;var i=j/4}else{var i=j/(2*Math.PI)*Math.asin(l/g)}return g*Math.pow(2,-10*h)*Math.sin((h*k-i)*(2*Math.PI)/j)+l+e},easeInOutElastic:function(f,h,e,l,k){var i=1.70158;var j=0;var g=l;if(h==0){return e}if((h/=k/2)==2){return e+l}if(!j){j=k*(0.3*1.5)}if(g<Math.abs(l)){g=l;var i=j/4}else{var i=j/(2*Math.PI)*Math.asin(l/g)}if(h<1){return -0.5*(g*Math.pow(2,10*(h-=1))*Math.sin((h*k-i)*(2*Math.PI)/j))+e}return g*Math.pow(2,-10*(h-=1))*Math.sin((h*k-i)*(2*Math.PI)/j)*0.5+l+e},easeInBack:function(e,f,a,i,h,g){if(g==undefined){g=1.70158}return i*(f/=h)*f*((g+1)*f-g)+a},easeOutBack:function(e,f,a,i,h,g){if(g==undefined){g=1.70158}return i*((f=f/h-1)*f*((g+1)*f+g)+1)+a},easeInOutBack:function(e,f,a,i,h,g){if(g==undefined){g=1.70158}if((f/=h/2)<1){return i/2*(f*f*(((g*=(1.525))+1)*f-g))+a}return i/2*((f-=2)*f*(((g*=(1.525))+1)*f+g)+2)+a},easeInBounce:function(e,f,a,h,g){return h-jQuery.easing.easeOutBounce(e,g-f,0,h,g)+a},easeOutBounce:function(e,f,a,h,g){if((f/=g)<(1/2.75)){return h*(7.5625*f*f)+a}else{if(f<(2/2.75)){return h*(7.5625*(f-=(1.5/2.75))*f+0.75)+a}else{if(f<(2.5/2.75)){return h*(7.5625*(f-=(2.25/2.75))*f+0.9375)+a}else{return h*(7.5625*(f-=(2.625/2.75))*f+0.984375)+a}}}},easeInOutBounce:function(e,f,a,h,g){if(f<g/2){return jQuery.easing.easeInBounce(e,f*2,0,h,g)*0.5+a}return jQuery.easing.easeOutBounce(e,f*2-g,0,h,g)*0.5+h*0.5+a}});

==> spe-aplcache-framework/js/jquery.js <==
/*! jQuery v1.11.1 | (c) 2005, 2014 jQuery Foundation, Inc. | jquery.org/license */
!function(a,b){"object"==typeof module&&"object"==typeof module.exports?module.exports=a.document?b(a,!0):function(a){if(!a.document)throw new Error("jQuery requires a window with a document");return b(a)}:b(a)}("undefined"!=typeof window?window:this,function(a,b){var c=[],d=c.slice,e=c.concat,f=c.push,g=c.indexOf,h={},i=h.toString,j=h.hasOwnProperty,k={},l="1.11.1",m=function(a,b){return new m.fn.init(a,b)},n=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,o=/^-ms-/,p=/-([\da-z])/gi,q=function(a,b){return b.toUpperCase()};m.fn=m.prototype={jquery:l,constructor:m,selector:"",length:0,toArray:function(){return d.call(this)},get:function(a){return null!=a?0>a?this[a+this.length]:this[a]:d.call(this)},pushStack:function(a){var b=m.merge(this.constructor(),a);return b.prevObject=this,b.context=this.context,b},each:function(a,b){return m.each(this,a,b)},map:function(a){return this.pushStack(m.map(this,function(b,c){return a.call(b,c,b)}))},slice:function(){return this.pushStack(d.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(a){var b=this.length,c=+a+(0>a?b:0);return this.pushStack(c>=0&&b>c?[this[c]]:[])},end:function(){return this.prevObject||this.constructor(null)},push:f,sort:c.sort,splice:c.splice},m.extend=m.fn.extend=function(){var a,b,c,d,e,f,g=arguments[0]||{},h=1,i=arguments.length,j=!1;for("boolean"==typeof g&&(j=g,g=arguments[h]||{},h++),"object"==typeof g||m.isFunction(g)||(g={}),h===i&&(g=this,h--);i>h;h++)if(null!=(e=arguments[h]))for(d in e)a=g[d],c=e[d],g!==c&&(j&&c&&(m.isPlainObject(c)||(b=m.isArray(c)))?(b?(b=!1,f=a&&m.isArray(a)?a:[]):f=a&&m.isPlainObject(a)?a:{},g[d]=m.extend(j,f,c)):void 0!==c&&(g[d]=c));return g},m.extend({expando:"jQuery"+(l+Math.random()).replace(/\D/g,""),isReady:!0,error:function(a){throw new Error(a)},noop:function(){},isFunction:function(a){return"function"===m.type(a)},isArray:Array.isArray||function(a){return"array"===m.type(a)},isWindow:function(a){return null!=a&&a==a.window},isNumeric:function(a){return!m.isArray(a)&&a-parseFloat(a)>=0},isEmptyObject:function(a){var b;for(b in a)return!1;return!0},isPlainObject:function(a){var b;if(!a||"object"!==m.type(a)||a.nodeType||m.isWindow(a))return!1;try{if(a.constructor&&!j.call(a,"constructor")&&!j.call(a.constructor.prototype,"isPrototypeOf"))return!1}catch(c){return!1}if(k.ownLast)for(b in a)return j.call(a,b);for(b in a);return void 0===b||j.call(a,b)},type:function(a){return null==a?a+"":"object"==typeof a||"function"==typeof a?h[i.call(a)]||"object":typeof a},globalEval:function(b){b&&m.trim(b)&&(a.execScript||function(b){a.eval.call(a,b)})(b)},camelCase:function(a){return a.replace(o,"ms-").replace(p,q)},nodeName:function(a,b){return a.nodeName&&a.nodeName.toLowerCase()===b.toLowerCase()},each:function(a,b,c){var d,e=0,f=a.length,g=r(a);if(c){if(g){for(;f>e;e++)if(d=b.apply(a[e],c),d===!1)break}else for(e in a)if(d=b.apply(a[e],c),d===!1)break}else if(g){for(;f>e;e++)if(d=b.call(a[e],e,a[e]),d===!1)break}else for(e in a)if(d=b.call(a[e],e,a[e]),d===!1)break;return a},trim:function(a){return null==a?"":(a+"").replace(n,"")},makeArray:function(a,b){var c=b||[];return null!=a&&(r(Object(a))?m.merge(c,"string"==typeof a?[a]:a):f.call(c,a)),c},inArray:function(a,b,c){var d;if(b){if(g)return g.call(b,a,c);for(d=b.length,c=c?0>c?Math.max(0,d+c):c:0;d>c;c++)if(c in b&&b[c]===a)return c}return-1},merge:function(a,b){var c=+b.length,d=0,e=a.length;while(c>d)a[e++]=b[d++];if(c!==c)while(void 0!==b[d])a[e++]=b[d++];return a.length=e,a},grep:function(a,b,c){for(var d,e=[],f=0,g=a.length,h=!c;g>f;f++)d=!b(a[f],f),d!==h&&e.push(a[f]);return e},map:function(a,b,c){var d,f=0,g=a.length,h=r(a),i=[];if(h)for(;g>f;f++)d=b(a[f],f,c),null!=d&&i.push(d);else for(f in a)d=b(a[f],f,c),null!=d&&i.push(d);return e.apply([],i)},guid:1,proxy:function(a,b){var c,e,f;return"string"==typeof b&&(f=a[b],b=a,a=f),m.isFunction(a)?(c=d.call(arguments,2),e=function(){return a.apply(b||this,c.concat(d.call(arguments)))},e.guid=a.guid=a.guid||m.guid++,e):void 0},now:function(){return+new Date},support:k}),m.each("Boolean Number String Function Array Date RegExp Object Error".split(" "),function(a,b){h["[object "+b+"]"]=b.toLowerCase()});function r(a){var b=a.length,c=m.type(a);return"function"===c||m.isWindow(a)?!1:1===a.nodeType&&b?!0:"array"===c||0===b||"number"==typeof b&&b>0&&b-1 in a}var s=function(a){var b,c,d,e,f,g,h,i,j,k,l,m,n,o,p,q,r,s,t,u="sizzle"+-new Date,v=a.document,w=0,x=0,y=gb(),z=gb(),A=gb(),B=function(a,b){return a===b&&(l=!0),0},C="undefined",D=1<<31,E={}.hasOwnProperty,F=[],G=F.pop,H=F.push,I=F.push,J=F.slice,K=F.indexOf||function(a){for(var b=0,c=this.length;c>b;b++)if(this[b]===a)return b;return-1},L="checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",M="[\\x20\\t\\r\\n\\f]",N="(?:\\\\.|[\\w-]|[^\\x00-\\xa0])+",O=N.replace("w","w#"),P="\\["+M+"*("+N+")(?:"+M+"*([*^$|!~]?=)"+M+"*(?:'((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\"|("+O+"))|)"+M+"*\\]",Q=":("+N+")(?:\\((('((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\")|((?:\\\\.|[^\\\\()[\\]]|"+P+")*)|.*)\\)|)",R=new RegExp("^"+M+"+|((?:^|[^\\\\])(?:\\\\.)*)"+M+"+$","g"),S=new RegExp("^"+M+"*,"+M+"*"),T=new RegExp("^"+M+"*([>+~]|"+M+")"+M+"*"),U=new RegExp("="+M+"*([^\\]'\"]*?)"+M+"*\\]","g"),V=new RegExp(Q),W=new RegExp("^"+O+"$"),X={ID:new RegExp("^#("+N+")"),CLASS:new RegExp("^\\.("+N+")"),TAG:new RegExp("^("+N.replace("w","w*")+")"),ATTR:new RegExp("^"+P),PSEUDO:new RegExp("^"+Q),CHILD:new RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+M+"*(even|odd|(([+-]|)(\\d*)n|)"+M+"*(?:([+-]|)"+M+"*(\\d+)|))"+M+"*\\)|)","i"),bool:new RegExp("^(?:"+L+")$","i"),needsContext:new RegExp("^"+M+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+M+"*((?:-\\d)?\\d*)"+M+"*\\)|)(?=[^-]|$)","i")},Y=/^(?:input|select|textarea|button)$/i,Z=/^h\d$/i,$=/^[^{]+\{\s*\[native \w/,_=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,ab=/[+~]/,bb=/'|\\/g,cb=new RegExp("\\\\([\\da-f]{1,6}"+M+"?|("+M+")|.)","ig"),db=function(a,b,c){var d="0x"+b-65536;return d!==d||c?b:0>d?String.fromCharCode(d+65536):String.fromCharCode(d>>10|55296,1023&d|56320)};try{I.apply(F=J.call(v.childNodes),v.childNodes),F[v.childNodes.length].nodeType}catch(eb){I={apply:F.length?function(a,b){H.apply(a,J.call(b))}:function(a,b){var c=a.length,d=0;while(a[c++]=b[d++]);a.length=c-1}}}function fb(a,b,d,e){var f,h,j,k,l,o,r,s,w,x;if((b?b.ownerDocument||b:v)!==n&&m(b),b=b||n,d=d||[],!a||"string"!=typeof a)return d;if(1!==(k=b.nodeType)&&9!==k)return[];if(p&&!e){if(f=_.exec(a))if(j=f[1]){if(9===k){if(h=b.getElementById(j),!h||!h.parentNode)return d;if(h.id===j)return d.push(h),d}else if(b.ownerDocument&&(h=b.ownerDocument.getElementById(j))&&t(b,h)&&h.id===j)return d.push(h),d}else{if(f[2])return I.apply(d,b.getElementsByTagName(a)),d;if((j=f[3])&&c.getElementsByClassName&&b.getElementsByClassName)return I.apply(d,b.getElementsByClassName(j)),d}if(c.qsa&&(!q||!q.test(a))){if(s=r=u,w=b,x=9===k&&a,1===k&&"object"!==b.nodeName.toLowerCase()){o=g(a),(r=b.getAttribute("id"))?s=r.replace(bb,"\\$&"):b.setAttribute("id",s),s="[id='"+s+"'] ",l=o.length;while(l--)o[l]=s+qb(o[l]);w=ab.test(a)&&ob(b.parentNode)||b,x=o.join(",")}if(x)try{return I.apply(d,w.querySelectorAll(x)),d}catch(y){}finally{r||b.removeAttribute("id")}}}return i(a.replace(R,"$1"),b,d,e)}function gb(){var a=[];function b(c,e){return a.push(c+" ")>d.cacheLength&&delete b[a.shift()],b[c+" "]=e}return b}function hb(a){return a[u]=!0,a}function ib(a){var b=n.createElement("div");try{return!!a(b)}catch(c){return!1}finally{b.parentNode&&b.parentNode.removeChild(b),b=null}}function jb(a,b){var c=a.split("|"),e=a.length;while(e--)d.attrHandle[c[e]]=b}function kb(a,b){var c=b&&a,d=c&&1===a.nodeType&&1===b.nodeType&&(~b.sourceIndex||D)-(~a.sourceIndex||D);if(d)return d;if(c)while(c=c.nextSibling)if(c===b)return-1;return a?1:-1}function lb(a){return function(b){var c=b.nodeName.toLowerCase();return"input"===c&&b.type===a}}function mb(a){return function(b){var c=b.nodeName.toLowerCase();return("input"===c||"button"===c)&&b.type===a}}function nb(a){return hb(function(b){return b=+b,hb(function(c,d){var e,f=a([],c.length,b),g=f.length;while(g--)c[e=f[g]]&&(c[e]=!(d[e]=c[e]))})})}function ob(a){return a&&typeof a.getElementsByTagName!==C&&a}c=fb.support={},f=fb.isXML=function(a){var b=a&&(a.ownerDocument||a).documentElement;return b?"HTML"!==b.nodeName:!1},m=fb.setDocument=function(a){var b,e=a?a.ownerDocument||a:v,g=e.defaultView;return e!==n&&9===e.nodeType&&e.documentElement?(n=e,o=e.documentElement,p=!f(e),g&&g!==g.top&&(g.addEventListener?g.addEventListener("unload",function(){m()},!1):g.attachEvent&&g.attachEvent("onunload",function(){m()})),c.attributes=ib(function(a){return a.className="i",!a.getAttribute("className")}),c.getElementsByTagName=ib(function(a){return a.appendChild(e.createComment("")),!a.getElementsByTagName("*").length}),c.getElementsByClassName=$.test(e.getElementsByClassName)&&ib(function(a){return a.innerHTML="<div class='a'></div><div class='a i'></div>",a.firstChild.className="i",2===a.getElementsByClassName("i").length}),c.getById=ib(function(a){return o.appendChild(a).id=u,!e.getElementsByName||!e.getElementsByName(u).length}),c.getById?(d.find.ID=function(a,b){if(typeof b.getElementById!==C&&p){var c=b.getElementById(a);return c&&c.parentNode?[c]:[]}},d.filter.ID=function(a){var b=a.replace(cb,db);return function(a){return a.getAttribute("id")===b}}):(delete d.find.ID,d.filter.ID=function(a){var b=a.replace(cb,db);return function(a){var c=typeof a.getAttributeNode!==C&&a.getAttributeNode("id");return c&&c.value===b}}),d.find.TAG=c.getElementsByTagName?function(a,b){return typeof b.getElementsByTagName!==C?b.getElementsByTagName(a):void 0}:function(a,b){var c,d=[],e=0,f=b.getElementsByTagName(a);if("*"===a){while(c=f[e++])1===c.nodeType&&d.push(c);return d}return f},d.find.CLASS=c.getElementsByClassName&&function(a,b){return typeof b.getElementsByClassName!==C&&p?b.getElementsByClassName(a):void 0},r=[],q=[],(c.qsa=$.test(e.querySelectorAll))&&(ib(function(a){a.innerHTML="<select msallowclip=''><option selected=''></option></select>",a.querySelectorAll("[msallowclip^='']").length&&q.push("[*^$]="+M+"*(?:''|\"\")"),a.querySelectorAll("[selected]").length||q.push("\\["+M+"*(?:value|"+L+")"),a.querySelectorAll(":checked").length||q.push(":checked")}),ib(function(a){var b=e.createElement("input");b.setAttribute("type","hidden"),a.appendChild(b).setAttribute("name","D"),a.querySelectorAll("[name=d]").length&&q.push("name"+M+"*[*^$|!~]?="),a.querySelectorAll(":enabled").length||q.push(":enabled",":disabled"),a.querySelectorAll("*,:x"),q.push(",.*:")})),(c.matchesSelector=$.test(s=o.matches||o.webkitMatchesSelector||o.mozMatchesSelector||o.oMatchesSelector||o.msMatchesSelector))&&ib(function(a){c.disconnectedMatch=s.call(a,"div"),s.call(a,"[s!='']:x"),r.push("!=",Q)}),q=q.length&&new RegExp(q.join("|")),r=r.length&&new RegExp(r.join("|")),b=$.test(o.compareDocumentPosition),t=b||$.test(o.contains)?function(a,b){var c=9===a.nodeType?a.documentElement:a,d=b&&b.parentNode;return a===d||!(!d||1!==d.nodeType||!(c.contains?c.contains(d):a.compareDocumentPosition&&16&a.compareDocumentPosition(d)))}:function(a,b){if(b)while(b=b.parentNode)if(b===a)return!0;return!1},B=b?function(a,b){if(a===b)return l=!0,0;var d=!a.compareDocumentPosition-!b.compareDocumentPosition;return d?d:(d=(a.ownerDocument||a)===(b.ownerDocument||b)?a.compareDocumentPosition(b):1,1&d||!c.sortDetached&&b.compareDocumentPosition(a)===d?a===e||a.ownerDocument===v&&t(v,a)?-1:b===e||b.ownerDocument===v&&t(v,b)?1:k?K.call(k,a)-K.call(k,b):0:4&d?-1:1)}:function(a,b){if(a===b)return l=!0,0;var c,d=0,f=a.parentNode,g=b.parentNode,h=[a],i=[b];if(!f||!g)return a===e?-1:b===e?1:f?-1:g?1:k?K.call(k,a)-K.call(k,b):0;if(f===g)return kb(a,b);c=a;while(c=c.parentNode)h.unshift(c);c=b;while(c=c.parentNode)i.unshift(c);while(h[d]===i[d])d++;return d?kb(h[d],i[d]):h[d]===v?-1:i[d]===v?1:0},e):n},fb.matches=function(a,b){return fb(a,null,null,b)},fb.matchesSelector=function(a,b){if((a.ownerDocument||a)!==n&&m(a),b=b.replace(U,"='$1']"),!(!c.matchesSelector||!p||r&&r.test(b)||q&&q.test(b)))try{var d=s.call(a,b);if(d||c.disconnectedMatch||a.document&&11!==a.document.nodeType)return d}catch(e){}return fb(b,n,null,[a]).length>0},fb.contains=function(a,b){return(a.ownerDocument||a)!==n&&m(a),t(a,b)},fb.attr=function(a,b){(a.ownerDocument||a)!==n&&m(a);var e=d.attrHandle[b.toLowerCase()],f=e&&E.call(d.attrHandle,b.toLowerCase())?e(a,b,!p):void 0;return void 0!==f?f:c.attributes||!p?a.getAttribute(b):(f=a.getAttributeNode(b))&&f.specified?f.value:null},fb.error=function(a){throw new Error("Syntax error, unrecognized expression: "+a)},fb.uniqueSort=function(a){var b,d=[],e=0,f=0;if(l=!c.detectDuplicates,k=!c.sortStable&&a.slice(0),a.sort(B),l){while(b=a[f++])b===a[f]&&(e=d.push(f));while(e--)a.splice(d[e],1)}return k=null,a},e=fb.getText=function(a){var b,c="",d=0,f=a.nodeType;if(f){if(1===f||9===f||11===f){if("string"==typeof a.textContent)return a.textContent;for(a=a.firstChild;a;a=a.nextSibling)c+=e(a)}else if(3===f||4===f)return a.nodeValue}else while(b=a[d++])c+=e(b);return c},d=fb.selectors={cacheLength:50,createPseudo:hb,match:X,attrHandle:{},find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(a){return a[1]=a[1].replace(cb,db),a[3]=(a[3]||a[4]||a[5]||"").replace(cb,db),"~="===a[2]&&(a[3]=" "+a[3]+" "),a.slice(0,4)},CHILD:function(a){return a[1]=a[1].toLowerCase(),"nth"===a[1].slice(0,3)?(a[3]||fb.error(a[0]),a[4]=+(a[4]?a[5]+(a[6]||1):2*("even"===a[3]||"odd"===a[3])),a[5]=+(a[7]+a[8]||"odd"===a[3])):a[3]&&fb.error(a[0]),a},PSEUDO:function(a){var b,c=!a[6]&&a[2];return X.CHILD.test(a[0])?null:(a[3]?a[2]=a[4]||a[5]||"":c&&V.test(c)&&(b=g(c,!0))&&(b=c.indexOf(")",c.length-b)-c.length)&&(a[0]=a[0].slice(0,b),a[2]=c.slice(0,b)),a.slice(0,3))}},filter:{TAG:function(a){var b=a.replace(cb,db).toLowerCase();return"*"===a?function(){return!0}:function(a){return a.nodeName&&a.nodeName.toLowerCase()===b}},CLASS:function(a){var b=y[a+" "];return b||(b=new RegExp("(^|"+M+")"+a+"("+M+"|$)"))&&y(a,function(a){return b.test("string"==typeof a.className&&a.className||typeof a.getAttribute!==C&&a.getAttribute("class")||"")})},ATTR:function(a,b,c){return function(d){var e=fb.attr(d,a);return null==e?"!="===b:b?(e+="","="===b?e===c:"!="===b?e!==c:"^="===b?c&&0===e.indexOf(c):"*="===b?c&&e.indexOf(c)>-1:"$="===b?c&&e.slice(-c.length)===c:"~="===b?(" "+e+" ").indexOf(c)>-1:"|="===b?e===c||e.slice(0,c.length+1)===c+"-":!1):!0}},CHILD:function(a,b,c,d,e){var f="nth"!==a.slice(0,3),g="last"!==a.slice(-4),h="of-type"===b;return 1===d&&0===e?function(a){return!!a.parentNode}:function(b,c,i){var j,k,l,m,n,o,p=f!==g?"nextSibling":"previousSibling",q=b.parentNode,r=h&&b.nodeName.toLowerCase(),s=!i&&!h;if(q){if(f){while(p){l=b;while(l=l[p])if(h?l.nodeName.toLowerCase()===r:1===l.nodeType)return!1;o=p="only"===a&&!o&&"nextSibling"}return!0}if(o=[g?q.firstChild:q.lastChild],g&&s){k=q[u]||(q[u]={}),j=k[a]||[],n=j[0]===w&&j[1],m=j[0]===w&&j[2],l=n&&q.childNodes[n];while(l=++n&&l&&l[p]||(m=n=0)||o.pop())if(1===l.nodeType&&++m&&l===b){k[a]=[w,n,m];break}}else if(s&&(j=(b[u]||(b[u]={}))[a])&&j[0]===w)m=j[1];else while(l=++n&&l&&l[p]||(m=n=0)||o.pop())if((h?l.nodeName.toLowerCase()===r:1===l.nodeType)&&++m&&(s&&((l[u]||(l[u]={}))[a]=[w,m]),l===b))break;return m-=e,m===d||m%d===0&&m/d>=0}}},PSEUDO:function(a,b){var c,e=d.pseudos[a]||d.setFilters[a.toLowerCase()]||fb.error("unsupported pseudo: "+a);return e[u]?e(b):e.length>1?(c=[a,a,"",b],d.setFilters.hasOwnProperty(a.toLowerCase())?hb(function(a,c){var d,f=e(a,b),g=f.length;while(g--)d=K.call(a,f[g]),a[d]=!(c[d]=f[g])}):function(a){return e(a,0,c)}):e}},pseudos:{not:hb(function(a){var b=[],c=[],d=h(a.replace(R,"$1"));return d[u]?hb(function(a,b,c,e){var f,g=d(a,null,e,[]),h=a.length;while(h--)(f=g[h])&&(a[h]=!(b[h]=f))}):function(a,e,f){return b[0]=a,d(b,null,f,c),!c.pop()}}),has:hb(function(a){return function(b){return fb(a,b).length>0}}),contains:hb(function(a){return function(b){return(b.textContent||b.innerText||e(b)).indexOf(a)>-1}}),lang:hb(function(a){return W.test(a||"")||fb.error("unsupported lang: "+a),a=a.replace(cb,db).toLowerCase(),function(b){var c;do if(c=p?b.lang:b.getAttribute("xml:lang")||b.getAttribute("lang"))return c=c.toLowerCase(),c===a||0===c.indexOf(a+"-");while((b=b.parentNode)&&1===b.nodeType);return!1}}),target:function(b){var c=a.location&&a.location.hash;return c&&c.slice(1)===b.id},root:function(a){return a===o},focus:function(a){return a===n.activeElement&&(!n.hasFocus||n.hasFocus())&&!!(a.type||a.href||~a.tabIndex)},enabled:function(a){return a.disabled===!1},disabled:function(a){return a.disabled===!0},checked:function(a){var b=a.nodeName.toLowerCase();return"input"===b&&!!a.checked||"option"===b&&!!a.selected},selected:function(a){return a.parentNode&&a.parentNode.selectedIndex,a.selected===!0},empty:function(a){for(a=a.firstChild;a;a=a.nextSibling)if(a.nodeType<6)return!1;return!0},parent:function(a){return!d.pseudos.empty(a)},header:function(a){return Z.test(a.nodeName)},input:function(a){return Y.test(a.nodeName)},button:function(a){var b=a.nodeName.toLowerCase();return"input"===b&&"button"===a.type||"button"===b},text:function(a){var b;return"input"===a.nodeName.toLowerCase()&&"text"===a.type&&(null==(b=a.getAttribute("type"))||"text"===b.toLowerCase())},first:nb(function(){return[0]}),last:nb(function(a,b){return[b-1]}),eq:nb(function(a,b,c){return[0>c?c+b:c]}),even:nb(function(a,b){for(var c=0;b>c;c+=2)a.push(c);return a}),odd:nb(function(a,b){for(var c=1;b>c;c+=2)a.push(c);return a}),lt:nb(function(a,b,c){for(var d=0>c?c+b:c;--d>=0;)a.push(d);return a}),gt:nb(function(a,b,c){for(var d=0>c?c+b:c;++d<b;)a.push(d);return a})}},d.pseudos.nth=d.pseudos.eq;for(b in{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})d.pseudos[b]=lb(b);for(b in{submit:!0,reset:!0})d.pseudos[b]=mb(b);function pb(){}pb.prototype=d.filters=d.pseudos,d.setFilters=new pb,g=fb.tokenize=function(a,b){var c,e,f,g,h,i,j,k=z[a+" "];if(k)return b?0:k.slice(0);h=a,i=[],j=d.preFilter;while(h){(!c||(e=S.exec(h)))&&(e&&(h=h.slice(e[0].length)||h),i.push(f=[])),c=!1,(e=T.exec(h))&&(c=e.shift(),f.push({value:c,type:e[0].replace(R," ")}),h=h.slice(c.length));for(g in d.filter)!(e=X[g].exec(h))||j[g]&&!(e=j[g](e))||(c=e.shift(),f.push({value:c,type:g,matches:e}),h=h.slice(c.length));if(!c)break}return b?h.length:h?fb.error(a):z(a,i).slice(0)};function qb(a){for(var b=0,c=a.length,d="";c>b;b++)d+=a[b].value;return d}function rb(a,b,c){var d=b.dir,e=c&&"parentNode"===d,f=x++;return b.first?function(b,c,f){while(b=b[d])if(1===b.nodeType||e)return a(b,c,f)}:function(b,c,g){var h,i,j=[w,f];if(g){while(b=b[d])if((1===b.nodeType||e)&&a(b,c,g))return!0}else while(b=b[d])if(1===b.nodeType||e){if(i=b[u]||(b[u]={}),(h=i[d])&&h[0]===w&&h[1]===f)return j[2]=h[2];if(i[d]=j,j[2]=a(b,c,g))return!0}}}function sb(a){return a.length>1?function(b,c,d){var e=a.length;while(e--)if(!a[e](b,c,d))return!1;return!0}:a[0]}function tb(a,b,c){for(var d=0,e=b.length;e>d;d++)fb(a,b[d],c);return c}function ub(a,b,c,d,e){for(var f,g=[],h=0,i=a.length,j=null!=b;i>h;h++)(f=a[h])&&(!c||c(f,d,e))&&(g.push(f),j&&b.push(h));return g}function vb(a,b,c,d,e,f){return d&&!d[u]&&(d=vb(d)),e&&!e[u]&&(e=vb(e,f)),hb(function(f,g,h,i){var j,k,l,m=[],n=[],o=g.length,p=f||tb(b||"*",h.nodeType?[h]:h,[]),q=!a||!f&&b?p:ub(p,m,a,h,i),r=c?e||(f?a:o||d)?[]:g:q;if(c&&c(q,r,h,i),d){j=ub(r,n),d(j,[],h,i),k=j.length;while(k--)(l=j[k])&&(r[n[k]]=!(q[n[k]]=l))}if(f){if(e||a){if(e){j=[],k=r.length;while(k--)(l=r[k])&&j.push(q[k]=l);e(null,r=[],j,i)}k=r.length;while(k--)(l=r[k])&&(j=e?K.call(f,l):m[k])>-1&&(f[j]=!(g[j]=l))}}else r=ub(r===g?r.splice(o,r.length):r),e?e(null,g,r,i):I.apply(g,r)})}function wb(a){for(var b,c,e,f=a.length,g=d.relative[a[0].type],h=g||d.relative[" "],i=g?1:0,k=rb(function(a){return a===b},h,!0),l=rb(function(a){return K.call(b,a)>-1},h,!0),m=[function(a,c,d){return!g&&(d||c!==j)||((b=c).nodeType?k(a,c,d):l(a,c,d))}];f>i;i++)if(c=d.relative[a[i].type])m=[rb(sb(m),c)];else{if(c=d.filter[a[i].type].apply(null,a[i].matches),c[u]){for(e=++i;f>e;e++)if(d.relative[a[e].type])break;return vb(i>1&&sb(m),i>1&&qb(a.slice(0,i-1).concat({value:" "===a[i-2].type?"*":""})).replace(R,"$1"),c,e>i&&wb(a.slice(i,e)),f>e&&wb(a=a.slice(e)),f>e&&qb(a))}m.push(c)}return sb(m)}function xb(a,b){var c=b.length>0,e=a.length>0,f=function(f,g,h,i,k){var l,m,o,p=0,q="0",r=f&&[],s=[],t=j,u=f||e&&d.find.TAG("*",k),v=w+=null==t?1:Math.random()||.1,x=u.length;for(k&&(j=g!==n&&g);q!==x&&null!=(l=u[q]);q++){if(e&&l){m=0;while(o=a[m++])if(o(l,g,h)){i.push(l);break}k&&(w=v)}c&&((l=!o&&l)&&p--,f&&r.push(l))}if(p+=q,c&&q!==p){m=0;while(o=b[m++])o(r,s,g,h);if(f){if(p>0)while(q--)r[q]||s[q]||(s[q]=G.call(i));s=ub(s)}I.apply(i,s),k&&!f&&s.length>0&&p+b.length>1&&fb.uniqueSort(i)}return k&&(w=v,j=t),r};return c?hb(f):f}return h=fb.compile=function(a,b){var c,d=[],e=[],f=A[a+" "];if(!f){b||(b=g(a)),c=b.length;while(c--)f=wb(b[c]),f[u]?d.push(f):e.push(f);f=A(a,xb(e,d)),f.selector=a}return f},i=fb.select=function(a,b,e,f){var i,j,k,l,m,n="function"==typeof a&&a,o=!f&&g(a=n.selector||a);if(e=e||[],1===o.length){if(j=o[0]=o[0].slice(0),j.length>2&&"ID"===(k=j[0]).type&&c.getById&&9===b.nodeType&&p&&d.relative[j[1].type]){if(b=(d.find.ID(k.matches[0].replace(cb,db),b)||[])[0],!b)return e;n&&(b=b.parentNode),a=a.slice(j.shift().value.length)}i=X.needsContext.test(a)?0:j.length;while(i--){if(k=j[i],d.relative[l=k.type])break;if((m=d.find[l])&&(f=m(k.matches[0].replace(cb,db),ab.test(j[0].type)&&ob(b.parentNode)||b))){if(j.splice(i,1),a=f.length&&qb(j),!a)return I.apply(e,f),e;break}}}return(n||h(a,o))(f,b,!p,e,ab.test(a)&&ob(b.parentNode)||b),e},c.sortStable=u.split("").sort(B).join("")===u,c.detectDuplicates=!!l,m(),c.sortDetached=ib(function(a){return 1&a.compareDocumentPosition(n.createElement("div"))}),ib(function(a){return a.innerHTML="<a href='#'></a>","#"===a.firstChild.getAttribute("href")})||jb("type|href|height|width",function(a,b,c){return c?void 0:a.getAttribute(b,"type"===b.toLowerCase()?1:2)}),c.attributes&&ib(function(a){return a.innerHTML="<input/>",a.firstChild.setAttribute("value",""),""===a.firstChild.getAttribute("value")})||jb("value",function(a,b,c){return c||"input"!==a.nodeName.toLowerCase()?void 0:a.defaultValue}),ib(function(a){return null==a.getAttribute("disabled")})||jb(L,function(a,b,c){var d;return c?void 0:a[b]===!0?b.toLowerCase():(d=a.getAttributeNode(b))&&d.specified?d.value:null}),fb}(a);m.find=s,m.expr=s.selectors,m.expr[":"]=m.expr.pseudos,m.unique=s.uniqueSort,m.text=s.getText,m.isXMLDoc=s.isXML,m.contains=s.contains;var t=m.expr.match.needsContext,u=/^<(\w+)\s*\/?>(?:<\/\1>|)$/,v=/^.[^:#\[\.,]*$/;function w(a,b,c){if(m.isFunction(b))return m.grep(a,function(a,d){return!!b.call(a,d,a)!==c});if(b.nodeType)return m.grep(a,function(a){return a===b!==c});if("string"==typeof b){if(v.test(b))return m.filter(b,a,c);b=m.filter(b,a)}return m.grep(a,function(a){return m.inArray(a,b)>=0!==c})}m.filter=function(a,b,c){var d=b[0];return c&&(a=":not("+a+")"),1===b.length&&1===d.nodeType?m.find.matchesSelector(d,a)?[d]:[]:m.find.matches(a,m.grep(b,function(a){return 1===a.nodeType}))},m.fn.extend({find:function(a){var b,c=[],d=this,e=d.length;if("string"!=typeof a)return this.pushStack(m(a).filter(function(){for(b=0;e>b;b++)if(m.contains(d[b],this))return!0}));for(b=0;e>b;b++)m.find(a,d[b],c);return c=this.pushStack(e>1?m.unique(c):c),c.selector=this.selector?this.selector+" "+a:a,c},filter:function(a){return this.pushStack(w(this,a||[],!1))},not:function(a){return this.pushStack(w(this,a||[],!0))},is:function(a){return!!w(this,"string"==typeof a&&t.test(a)?m(a):a||[],!1).length}});var x,y=a.document,z=/^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]*))$/,A=m.fn.init=function(a,b){var c,d;if(!a)return this;if("string"==typeof a){if(c="<"===a.charAt(0)&&">"===a.charAt(a.length-1)&&a.length>=3?[null,a,null]:z.exec(a),!c||!c[1]&&b)return!b||b.jquery?(b||x).find(a):this.constructor(b).find(a);if(c[1]){if(b=b instanceof m?b[0]:b,m.merge(this,m.parseHTML(c[1],b&&b.nodeType?b.ownerDocument||b:y,!0)),u.test(c[1])&&m.isPlainObject(b))for(c in b)m.isFunction(this[c])?this[c](b[c]):this.attr(c,b[c]);return this}if(d=y.getElementById(c[2]),d&&d.parentNode){if(d.id!==c[2])return x.find(a);this.length=1,this[0]=d}return this.context=y,this.selector=a,this}return a.nodeType?(this.context=this[0]=a,this.length=1,this):m.isFunction(a)?"undefined"!=typeof x.ready?x.ready(a):a(m):(void 0!==a.selector&&(this.selector=a.selector,this.context=a.context),m.makeArray(a,this))};A.prototype=m.fn,x=m(y);var B=/^(?:parents|prev(?:Until|All))/,C={children:!0,contents:!0,next:!0,prev:!0};m.extend({dir:function(a,b,c){var d=[],e=a[b];while(e&&9!==e.nodeType&&(void 0===c||1!==e.nodeType||!m(e).is(c)))1===e.nodeType&&d.push(e),e=e[b];return d},sibling:function(a,b){for(var c=[];a;a=a.nextSibling)1===a.nodeType&&a!==b&&c.push(a);return c}}),m.fn.extend({has:function(a){var b,c=m(a,this),d=c.length;return this.filter(function(){for(b=0;d>b;b++)if(m.contains(this,c[b]))return!0})},closest:function(a,b){for(var c,d=0,e=this.length,f=[],g=t.test(a)||"string"!=typeof a?m(a,b||this.context):0;e>d;d++)for(c=this[d];c&&c!==b;c=c.parentNode)if(c.nodeType<11&&(g?g.index(c)>-1:1===c.nodeType&&m.find.matchesSelector(c,a))){f.push(c);break}return this.pushStack(f.length>1?m.unique(f):f)},index:function(a){return a?"string"==typeof a?m.inArray(this[0],m(a)):m.inArray(a.jquery?a[0]:a,this):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(a,b){return this.pushStack(m.unique(m.merge(this.get(),m(a,b))))},addBack:function(a){return this.add(null==a?this.prevObject:this.prevObject.filter(a))}});function D(a,b){do a=a[b];while(a&&1!==a.nodeType);return a}m.each({parent:function(a){var b=a.parentNode;return b&&11!==b.nodeType?b:null},parents:function(a){return m.dir(a,"parentNode")},parentsUntil:function(a,b,c){return m.dir(a,"parentNode",c)},next:function(a){return D(a,"nextSibling")},prev:function(a){return D(a,"previousSibling")},nextAll:function(a){return m.dir(a,"nextSibling")},prevAll:function(a){return m.dir(a,"previousSibling")},nextUntil:function(a,b,c){return m.dir(a,"nextSibling",c)},prevUntil:function(a,b,c){return m.dir(a,"previousSibling",c)},siblings:function(a){return m.sibling((a.parentNode||{}).firstChild,a)},children:function(a){return m.sibling(a.firstChild)},contents:function(a){return m.nodeName(a,"iframe")?a.contentDocument||a.contentWindow.document:m.merge([],a.childNodes)}},function(a,b){m.fn[a]=function(c,d){var e=m.map(this,b,c);return"Until"!==a.slice(-5)&&(d=c),d&&"string"==typeof d&&(e=m.filter(d,e)),this.length>1&&(C[a]||(e=m.unique(e)),B.test(a)&&(e=e.reverse())),this.pushStack(e)}});var E=/\S+/g,F={};function G(a){var b=F[a]={};return m.each(a.match(E)||[],function(a,c){b[c]=!0}),b}m.Callbacks=function(a){a="string"==typeof a?F[a]||G(a):m.extend({},a);var b,c,d,e,f,g,h=[],i=!a.once&&[],j=function(l){for(c=a.memory&&l,d=!0,f=g||0,g=0,e=h.length,b=!0;h&&e>f;f++)if(h[f].apply(l[0],l[1])===!1&&a.stopOnFalse){c=!1;break}b=!1,h&&(i?i.length&&j(i.shift()):c?h=[]:k.disable())},k={add:function(){if(h){var d=h.length;!function f(b){m.each(b,function(b,c){var d=m.type(c);"function"===d?a.unique&&k.has(c)||h.push(c):c&&c.length&&"string"!==d&&f(c)})}(arguments),b?e=h.length:c&&(g=d,j(c))}return this},remove:function(){return h&&m.each(arguments,function(a,c){var d;while((d=m.inArray(c,h,d))>-1)h.splice(d,1),b&&(e>=d&&e--,f>=d&&f--)}),this},has:function(a){return a?m.inArray(a,h)>-1:!(!h||!h.length)},empty:function(){return h=[],e=0,this},disable:function(){return h=i=c=void 0,this},disabled:function(){return!h},lock:function(){return i=void 0,c||k.disable(),this},locked:function(){return!i},fireWith:function(a,c){return!h||d&&!i||(c=c||[],c=[a,c.slice?c.slice():c],b?i.push(c):j(c)),this},fire:function(){return k.fireWith(this,arguments),this},fired:function(){return!!d}};return k},m.extend({Deferred:function(a){var b=[["resolve","done",m.Callbacks("once memory"),"resolved"],["reject","fail",m.Callbacks("once memory"),"rejected"],["notify","progress",m.Callbacks("memory")]],c="pending",d={state:function(){return c},always:function(){return e.done(arguments).fail(arguments),this},then:function(){var a=arguments;return m.Deferred(function(c){m.each(b,function(b,f){var g=m.isFunction(a[b])&&a[b];e[f[1]](function(){var a=g&&g.apply(this,arguments);a&&m.isFunction(a.promise)?a.promise().done(c.resolve).fail(c.reject).progress(c.notify):c[f[0]+"With"](this===d?c.promise():this,g?[a]:arguments)})}),a=null}).promise()},promise:function(a){return null!=a?m.extend(a,d):d}},e={};return d.pipe=d.then,m.each(b,function(a,f){var g=f[2],h=f[3];d[f[1]]=g.add,h&&g.add(function(){c=h},b[1^a][2].disable,b[2][2].lock),e[f[0]]=function(){return e[f[0]+"With"](this===e?d:this,arguments),this},e[f[0]+"With"]=g.fireWith}),d.promise(e),a&&a.call(e,e),e},when:function(a){var b=0,c=d.call(arguments),e=c.length,f=1!==e||a&&m.isFunction(a.promise)?e:0,g=1===f?a:m.Deferred(),h=function(a,b,c){return function(e){b[a]=this,c[a]=arguments.length>1?d.call(arguments):e,c===i?g.notifyWith(b,c):--f||g.resolveWith(b,c)}},i,j,k;if(e>1)for(i=new Array(e),j=new Array(e),k=new Array(e);e>b;b++)c[b]&&m.isFunction(c[b].promise)?c[b].promise().done(h(b,k,c)).fail(g.reject).progress(h(b,j,i)):--f;return f||g.resolveWith(k,c),g.promise()}});var H;m.fn.ready=function(a){return m.ready.promise().done(a),this},m.extend({isReady:!1,readyWait:1,holdReady:function(a){a?m.readyWait++:m.ready(!0)},ready:function(a){if(a===!0?!--m.readyWait:!m.isReady){if(!y.body)return setTimeout(m.ready);m.isReady=!0,a!==!0&&--m.readyWait>0||(H.resolveWith(y,[m]),m.fn.triggerHandler&&(m(y).triggerHandler("ready"),m(y).off("ready")))}}});function I(){y.addEventListener?(y.removeEventListener("DOMContentLoaded",J,!1),a.removeEventListener("load",J,!1)):(y.detachEvent("onreadystatechange",J),a.detachEvent("onload",J))}function J(){(y.addEventListener||"load"===event.type||"complete"===y.readyState)&&(I(),m.ready())}m.ready.promise=function(b){if(!H)if(H=m.Deferred(),"complete"===y.readyState)setTimeout(m.ready);else if(y.addEventListener)y.addEventListener("DOMContentLoaded",J,!1),a.addEventListener("load",J,!1);else{y.attachEvent("onreadystatechange",J),a.attachEvent("onload",J);var c=!1;try{c=null==a.frameElement&&y.documentElement}catch(d){}c&&c.doScroll&&!function e(){if(!m.isReady){try{c.doScroll("left")}catch(a){return setTimeout(e,50)}I(),m.ready()}}()}return H.promise(b)};var K="undefined",L;for(L in m(k))break;k.ownLast="0"!==L,k.inlineBlockNeedsLayout=!1,m(function(){var a,b,c,d;c=y.getElementsByTagName("body")[0],c&&c.style&&(b=y.createElement("div"),d=y.createElement("div"),d.style.cssText="position:absolute;border:0;width:0;height:0;top:0;left:-9999px",c.appendChild(d).appendChild(b),typeof b.style.zoom!==K&&(b.style.cssText="display:inline;margin:0;border:0;padding:1px;width:1px;zoom:1",k.inlineBlockNeedsLayout=a=3===b.offsetWidth,a&&(c.style.zoom=1)),c.removeChild(d))}),function(){var a=y.createElement("div");if(null==k.deleteExpando){k.deleteExpando=!0;try{delete a.test}catch(b){k.deleteExpando=!1}}a=null}(),m.acceptData=function(a){var b=m.noData[(a.nodeName+" ").toLowerCase()],c=+a.nodeType||1;return 1!==c&&9!==c?!1:!b||b!==!0&&a.getAttribute("classid")===b};var M=/^(?:\{[\w\W]*\}|\[[\w\W]*\])$/,N=/([A-Z])/g;function O(a,b,c){if(void 0===c&&1===a.nodeType){var d="data-"+b.replace(N,"-$1").toLowerCase();if(c=a.getAttribute(d),"string"==typeof c){try{c="true"===c?!0:"false"===c?!1:"null"===c?null:+c+""===c?+c:M.test(c)?m.parseJSON(c):c}catch(e){}m.data(a,b,c)}else c=void 0}return c}function P(a){var b;for(b in a)if(("data"!==b||!m.isEmptyObject(a[b]))&&"toJSON"!==b)return!1;return!0}function Q(a,b,d,e){if(m.acceptData(a)){var f,g,h=m.expando,i=a.nodeType,j=i?m.cache:a,k=i?a[h]:a[h]&&h;
if(k&&j[k]&&(e||j[k].data)||void 0!==d||"string"!=typeof b)return k||(k=i?a[h]=c.pop()||m.guid++:h),j[k]||(j[k]=i?{}:{toJSON:m.noop}),("object"==typeof b||"function"==typeof b)&&(e?j[k]=m.extend(j[k],b):j[k].data=m.extend(j[k].data,b)),g=j[k],e||(g.data||(g.data={}),g=g.data),void 0!==d&&(g[m.camelCase(b)]=d),"string"==typeof b?(f=g[b],null==f&&(f=g[m.camelCase(b)])):f=g,f}}function R(a,b,c){if(m.acceptData(a)){var d,e,f=a.nodeType,g=f?m.cache:a,h=f?a[m.expando]:m.expando;if(g[h]){if(b&&(d=c?g[h]:g[h].data)){m.isArray(b)?b=b.concat(m.map(b,m.camelCase)):b in d?b=[b]:(b=m.camelCase(b),b=b in d?[b]:b.split(" ")),e=b.length;while(e--)delete d[b[e]];if(c?!P(d):!m.isEmptyObject(d))return}(c||(delete g[h].data,P(g[h])))&&(f?m.cleanData([a],!0):k.deleteExpando||g!=g.window?delete g[h]:g[h]=null)}}}m.extend({cache:{},noData:{"applet ":!0,"embed ":!0,"object ":"clsid:D27CDB6E-AE6D-11cf-96B8-444553540000"},hasData:function(a){return a=a.nodeType?m.cache[a[m.expando]]:a[m.expando],!!a&&!P(a)},data:function(a,b,c){return Q(a,b,c)},removeData:function(a,b){return R(a,b)},_data:function(a,b,c){return Q(a,b,c,!0)},_removeData:function(a,b){return R(a,b,!0)}}),m.fn.extend({data:function(a,b){var c,d,e,f=this[0],g=f&&f.attributes;if(void 0===a){if(this.length&&(e=m.data(f),1===f.nodeType&&!m._data(f,"parsedAttrs"))){c=g.length;while(c--)g[c]&&(d=g[c].name,0===d.indexOf("data-")&&(d=m.camelCase(d.slice(5)),O(f,d,e[d])));m._data(f,"parsedAttrs",!0)}return e}return"object"==typeof a?this.each(function(){m.data(this,a)}):arguments.length>1?this.each(function(){m.data(this,a,b)}):f?O(f,a,m.data(f,a)):void 0},removeData:function(a){return this.each(function(){m.removeData(this,a)})}}),m.extend({queue:function(a,b,c){var d;return a?(b=(b||"fx")+"queue",d=m._data(a,b),c&&(!d||m.isArray(c)?d=m._data(a,b,m.makeArray(c)):d.push(c)),d||[]):void 0},dequeue:function(a,b){b=b||"fx";var c=m.queue(a,b),d=c.length,e=c.shift(),f=m._queueHooks(a,b),g=function(){m.dequeue(a,b)};"inprogress"===e&&(e=c.shift(),d--),e&&("fx"===b&&c.unshift("inprogress"),delete f.stop,e.call(a,g,f)),!d&&f&&f.empty.fire()},_queueHooks:function(a,b){var c=b+"queueHooks";return m._data(a,c)||m._data(a,c,{empty:m.Callbacks("once memory").add(function(){m._removeData(a,b+"queue"),m._removeData(a,c)})})}}),m.fn.extend({queue:function(a,b){var c=2;return"string"!=typeof a&&(b=a,a="fx",c--),arguments.length<c?m.queue(this[0],a):void 0===b?this:this.each(function(){var c=m.queue(this,a,b);m._queueHooks(this,a),"fx"===a&&"inprogress"!==c[0]&&m.dequeue(this,a)})},dequeue:function(a){return this.each(function(){m.dequeue(this,a)})},clearQueue:function(a){return this.queue(a||"fx",[])},promise:function(a,b){var c,d=1,e=m.Deferred(),f=this,g=this.length,h=function(){--d||e.resolveWith(f,[f])};"string"!=typeof a&&(b=a,a=void 0),a=a||"fx";while(g--)c=m._data(f[g],a+"queueHooks"),c&&c.empty&&(d++,c.empty.add(h));return h(),e.promise(b)}});var S=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,T=["Top","Right","Bottom","Left"],U=function(a,b){return a=b||a,"none"===m.css(a,"display")||!m.contains(a.ownerDocument,a)},V=m.access=function(a,b,c,d,e,f,g){var h=0,i=a.length,j=null==c;if("object"===m.type(c)){e=!0;for(h in c)m.access(a,b,h,c[h],!0,f,g)}else if(void 0!==d&&(e=!0,m.isFunction(d)||(g=!0),j&&(g?(b.call(a,d),b=null):(j=b,b=function(a,b,c){return j.call(m(a),c)})),b))for(;i>h;h++)b(a[h],c,g?d:d.call(a[h],h,b(a[h],c)));return e?a:j?b.call(a):i?b(a[0],c):f},W=/^(?:checkbox|radio)$/i;!function(){var a=y.createElement("input"),b=y.createElement("div"),c=y.createDocumentFragment();if(b.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",k.leadingWhitespace=3===b.firstChild.nodeType,k.tbody=!b.getElementsByTagName("tbody").length,k.htmlSerialize=!!b.getElementsByTagName("link").length,k.html5Clone="<:nav></:nav>"!==y.createElement("nav").cloneNode(!0).outerHTML,a.type="checkbox",a.checked=!0,c.appendChild(a),k.appendChecked=a.checked,b.innerHTML="<textarea>x</textarea>",k.noCloneChecked=!!b.cloneNode(!0).lastChild.defaultValue,c.appendChild(b),b.innerHTML="<input type='radio' checked='checked' name='t'/>",k.checkClone=b.cloneNode(!0).cloneNode(!0).lastChild.checked,k.noCloneEvent=!0,b.attachEvent&&(b.attachEvent("onclick",function(){k.noCloneEvent=!1}),b.cloneNode(!0).click()),null==k.deleteExpando){k.deleteExpando=!0;try{delete b.test}catch(d){k.deleteExpando=!1}}}(),function(){var b,c,d=y.createElement("div");for(b in{submit:!0,change:!0,focusin:!0})c="on"+b,(k[b+"Bubbles"]=c in a)||(d.setAttribute(c,"t"),k[b+"Bubbles"]=d.attributes[c].expando===!1);d=null}();var X=/^(?:input|select|textarea)$/i,Y=/^key/,Z=/^(?:mouse|pointer|contextmenu)|click/,$=/^(?:focusinfocus|focusoutblur)$/,_=/^([^.]*)(?:\.(.+)|)$/;function ab(){return!0}function bb(){return!1}function cb(){try{return y.activeElement}catch(a){}}m.event={global:{},add:function(a,b,c,d,e){var f,g,h,i,j,k,l,n,o,p,q,r=m._data(a);if(r){c.handler&&(i=c,c=i.handler,e=i.selector),c.guid||(c.guid=m.guid++),(g=r.events)||(g=r.events={}),(k=r.handle)||(k=r.handle=function(a){return typeof m===K||a&&m.event.triggered===a.type?void 0:m.event.dispatch.apply(k.elem,arguments)},k.elem=a),b=(b||"").match(E)||[""],h=b.length;while(h--)f=_.exec(b[h])||[],o=q=f[1],p=(f[2]||"").split(".").sort(),o&&(j=m.event.special[o]||{},o=(e?j.delegateType:j.bindType)||o,j=m.event.special[o]||{},l=m.extend({type:o,origType:q,data:d,handler:c,guid:c.guid,selector:e,needsContext:e&&m.expr.match.needsContext.test(e),namespace:p.join(".")},i),(n=g[o])||(n=g[o]=[],n.delegateCount=0,j.setup&&j.setup.call(a,d,p,k)!==!1||(a.addEventListener?a.addEventListener(o,k,!1):a.attachEvent&&a.attachEvent("on"+o,k))),j.add&&(j.add.call(a,l),l.handler.guid||(l.handler.guid=c.guid)),e?n.splice(n.delegateCount++,0,l):n.push(l),m.event.global[o]=!0);a=null}},remove:function(a,b,c,d,e){var f,g,h,i,j,k,l,n,o,p,q,r=m.hasData(a)&&m._data(a);if(r&&(k=r.events)){b=(b||"").match(E)||[""],j=b.length;while(j--)if(h=_.exec(b[j])||[],o=q=h[1],p=(h[2]||"").split(".").sort(),o){l=m.event.special[o]||{},o=(d?l.delegateType:l.bindType)||o,n=k[o]||[],h=h[2]&&new RegExp("(^|\\.)"+p.join("\\.(?:.*\\.|)")+"(\\.|$)"),i=f=n.length;while(f--)g=n[f],!e&&q!==g.origType||c&&c.guid!==g.guid||h&&!h.test(g.namespace)||d&&d!==g.selector&&("**"!==d||!g.selector)||(n.splice(f,1),g.selector&&n.delegateCount--,l.remove&&l.remove.call(a,g));i&&!n.length&&(l.teardown&&l.teardown.call(a,p,r.handle)!==!1||m.removeEvent(a,o,r.handle),delete k[o])}else for(o in k)m.event.remove(a,o+b[j],c,d,!0);m.isEmptyObject(k)&&(delete r.handle,m._removeData(a,"events"))}},trigger:function(b,c,d,e){var f,g,h,i,k,l,n,o=[d||y],p=j.call(b,"type")?b.type:b,q=j.call(b,"namespace")?b.namespace.split("."):[];if(h=l=d=d||y,3!==d.nodeType&&8!==d.nodeType&&!$.test(p+m.event.triggered)&&(p.indexOf(".")>=0&&(q=p.split("."),p=q.shift(),q.sort()),g=p.indexOf(":")<0&&"on"+p,b=b[m.expando]?b:new m.Event(p,"object"==typeof b&&b),b.isTrigger=e?2:3,b.namespace=q.join("."),b.namespace_re=b.namespace?new RegExp("(^|\\.)"+q.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,b.result=void 0,b.target||(b.target=d),c=null==c?[b]:m.makeArray(c,[b]),k=m.event.special[p]||{},e||!k.trigger||k.trigger.apply(d,c)!==!1)){if(!e&&!k.noBubble&&!m.isWindow(d)){for(i=k.delegateType||p,$.test(i+p)||(h=h.parentNode);h;h=h.parentNode)o.push(h),l=h;l===(d.ownerDocument||y)&&o.push(l.defaultView||l.parentWindow||a)}n=0;while((h=o[n++])&&!b.isPropagationStopped())b.type=n>1?i:k.bindType||p,f=(m._data(h,"events")||{})[b.type]&&m._data(h,"handle"),f&&f.apply(h,c),f=g&&h[g],f&&f.apply&&m.acceptData(h)&&(b.result=f.apply(h,c),b.result===!1&&b.preventDefault());if(b.type=p,!e&&!b.isDefaultPrevented()&&(!k._default||k._default.apply(o.pop(),c)===!1)&&m.acceptData(d)&&g&&d[p]&&!m.isWindow(d)){l=d[g],l&&(d[g]=null),m.event.triggered=p;try{d[p]()}catch(r){}m.event.triggered=void 0,l&&(d[g]=l)}return b.result}},dispatch:function(a){a=m.event.fix(a);var b,c,e,f,g,h=[],i=d.call(arguments),j=(m._data(this,"events")||{})[a.type]||[],k=m.event.special[a.type]||{};if(i[0]=a,a.delegateTarget=this,!k.preDispatch||k.preDispatch.call(this,a)!==!1){h=m.event.handlers.call(this,a,j),b=0;while((f=h[b++])&&!a.isPropagationStopped()){a.currentTarget=f.elem,g=0;while((e=f.handlers[g++])&&!a.isImmediatePropagationStopped())(!a.namespace_re||a.namespace_re.test(e.namespace))&&(a.handleObj=e,a.data=e.data,c=((m.event.special[e.origType]||{}).handle||e.handler).apply(f.elem,i),void 0!==c&&(a.result=c)===!1&&(a.preventDefault(),a.stopPropagation()))}return k.postDispatch&&k.postDispatch.call(this,a),a.result}},handlers:function(a,b){var c,d,e,f,g=[],h=b.delegateCount,i=a.target;if(h&&i.nodeType&&(!a.button||"click"!==a.type))for(;i!=this;i=i.parentNode||this)if(1===i.nodeType&&(i.disabled!==!0||"click"!==a.type)){for(e=[],f=0;h>f;f++)d=b[f],c=d.selector+" ",void 0===e[c]&&(e[c]=d.needsContext?m(c,this).index(i)>=0:m.find(c,this,null,[i]).length),e[c]&&e.push(d);e.length&&g.push({elem:i,handlers:e})}return h<b.length&&g.push({elem:this,handlers:b.slice(h)}),g},fix:function(a){if(a[m.expando])return a;var b,c,d,e=a.type,f=a,g=this.fixHooks[e];g||(this.fixHooks[e]=g=Z.test(e)?this.mouseHooks:Y.test(e)?this.keyHooks:{}),d=g.props?this.props.concat(g.props):this.props,a=new m.Event(f),b=d.length;while(b--)c=d[b],a[c]=f[c];return a.target||(a.target=f.srcElement||y),3===a.target.nodeType&&(a.target=a.target.parentNode),a.metaKey=!!a.metaKey,g.filter?g.filter(a,f):a},props:"altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(a,b){return null==a.which&&(a.which=null!=b.charCode?b.charCode:b.keyCode),a}},mouseHooks:{props:"button buttons clientX clientY fromElement offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(a,b){var c,d,e,f=b.button,g=b.fromElement;return null==a.pageX&&null!=b.clientX&&(d=a.target.ownerDocument||y,e=d.documentElement,c=d.body,a.pageX=b.clientX+(e&&e.scrollLeft||c&&c.scrollLeft||0)-(e&&e.clientLeft||c&&c.clientLeft||0),a.pageY=b.clientY+(e&&e.scrollTop||c&&c.scrollTop||0)-(e&&e.clientTop||c&&c.clientTop||0)),!a.relatedTarget&&g&&(a.relatedTarget=g===a.target?b.toElement:g),a.which||void 0===f||(a.which=1&f?1:2&f?3:4&f?2:0),a}},special:{load:{noBubble:!0},focus:{trigger:function(){if(this!==cb()&&this.focus)try{return this.focus(),!1}catch(a){}},delegateType:"focusin"},blur:{trigger:function(){return this===cb()&&this.blur?(this.blur(),!1):void 0},delegateType:"focusout"},click:{trigger:function(){return m.nodeName(this,"input")&&"checkbox"===this.type&&this.click?(this.click(),!1):void 0},_default:function(a){return m.nodeName(a.target,"a")}},beforeunload:{postDispatch:function(a){void 0!==a.result&&a.originalEvent&&(a.originalEvent.returnValue=a.result)}}},simulate:function(a,b,c,d){var e=m.extend(new m.Event,c,{type:a,isSimulated:!0,originalEvent:{}});d?m.event.trigger(e,null,b):m.event.dispatch.call(b,e),e.isDefaultPrevented()&&c.preventDefault()}},m.removeEvent=y.removeEventListener?function(a,b,c){a.removeEventListener&&a.removeEventListener(b,c,!1)}:function(a,b,c){var d="on"+b;a.detachEvent&&(typeof a[d]===K&&(a[d]=null),a.detachEvent(d,c))},m.Event=function(a,b){return this instanceof m.Event?(a&&a.type?(this.originalEvent=a,this.type=a.type,this.isDefaultPrevented=a.defaultPrevented||void 0===a.defaultPrevented&&a.returnValue===!1?ab:bb):this.type=a,b&&m.extend(this,b),this.timeStamp=a&&a.timeStamp||m.now(),void(this[m.expando]=!0)):new m.Event(a,b)},m.Event.prototype={isDefaultPrevented:bb,isPropagationStopped:bb,isImmediatePropagationStopped:bb,preventDefault:function(){var a=this.originalEvent;this.isDefaultPrevented=ab,a&&(a.preventDefault?a.preventDefault():a.returnValue=!1)},stopPropagation:function(){var a=this.originalEvent;this.isPropagationStopped=ab,a&&(a.stopPropagation&&a.stopPropagation(),a.cancelBubble=!0)},stopImmediatePropagation:function(){var a=this.originalEvent;this.isImmediatePropagationStopped=ab,a&&a.stopImmediatePropagation&&a.stopImmediatePropagation(),this.stopPropagation()}},m.each({mouseenter:"mouseover",mouseleave:"mouseout",pointerenter:"pointerover",pointerleave:"pointerout"},function(a,b){m.event.special[a]={delegateType:b,bindType:b,handle:function(a){var c,d=this,e=a.relatedTarget,f=a.handleObj;return(!e||e!==d&&!m.contains(d,e))&&(a.type=f.origType,c=f.handler.apply(this,arguments),a.type=b),c}}}),k.submitBubbles||(m.event.special.submit={setup:function(){return m.nodeName(this,"form")?!1:void m.event.add(this,"click._submit keypress._submit",function(a){var b=a.target,c=m.nodeName(b,"input")||m.nodeName(b,"button")?b.form:void 0;c&&!m._data(c,"submitBubbles")&&(m.event.add(c,"submit._submit",function(a){a._submit_bubble=!0}),m._data(c,"submitBubbles",!0))})},postDispatch:function(a){a._submit_bubble&&(delete a._submit_bubble,this.parentNode&&!a.isTrigger&&m.event.simulate("submit",this.parentNode,a,!0))},teardown:function(){return m.nodeName(this,"form")?!1:void m.event.remove(this,"._submit")}}),k.changeBubbles||(m.event.special.change={setup:function(){return X.test(this.nodeName)?(("checkbox"===this.type||"radio"===this.type)&&(m.event.add(this,"propertychange._change",function(a){"checked"===a.originalEvent.propertyName&&(this._just_changed=!0)}),m.event.add(this,"click._change",function(a){this._just_changed&&!a.isTrigger&&(this._just_changed=!1),m.event.simulate("change",this,a,!0)})),!1):void m.event.add(this,"beforeactivate._change",function(a){var b=a.target;X.test(b.nodeName)&&!m._data(b,"changeBubbles")&&(m.event.add(b,"change._change",function(a){!this.parentNode||a.isSimulated||a.isTrigger||m.event.simulate("change",this.parentNode,a,!0)}),m._data(b,"changeBubbles",!0))})},handle:function(a){var b=a.target;return this!==b||a.isSimulated||a.isTrigger||"radio"!==b.type&&"checkbox"!==b.type?a.handleObj.handler.apply(this,arguments):void 0},teardown:function(){return m.event.remove(this,"._change"),!X.test(this.nodeName)}}),k.focusinBubbles||m.each({focus:"focusin",blur:"focusout"},function(a,b){var c=function(a){m.event.simulate(b,a.target,m.event.fix(a),!0)};m.event.special[b]={setup:function(){var d=this.ownerDocument||this,e=m._data(d,b);e||d.addEventListener(a,c,!0),m._data(d,b,(e||0)+1)},teardown:function(){var d=this.ownerDocument||this,e=m._data(d,b)-1;e?m._data(d,b,e):(d.removeEventListener(a,c,!0),m._removeData(d,b))}}}),m.fn.extend({on:function(a,b,c,d,e){var f,g;if("object"==typeof a){"string"!=typeof b&&(c=c||b,b=void 0);for(f in a)this.on(f,b,c,a[f],e);return this}if(null==c&&null==d?(d=b,c=b=void 0):null==d&&("string"==typeof b?(d=c,c=void 0):(d=c,c=b,b=void 0)),d===!1)d=bb;else if(!d)return this;return 1===e&&(g=d,d=function(a){return m().off(a),g.apply(this,arguments)},d.guid=g.guid||(g.guid=m.guid++)),this.each(function(){m.event.add(this,a,d,c,b)})},one:function(a,b,c,d){return this.on(a,b,c,d,1)},off:function(a,b,c){var d,e;if(a&&a.preventDefault&&a.handleObj)return d=a.handleObj,m(a.delegateTarget).off(d.namespace?d.origType+"."+d.namespace:d.origType,d.selector,d.handler),this;if("object"==typeof a){for(e in a)this.off(e,b,a[e]);return this}return(b===!1||"function"==typeof b)&&(c=b,b=void 0),c===!1&&(c=bb),this.each(function(){m.event.remove(this,a,c,b)})},trigger:function(a,b){return this.each(function(){m.event.trigger(a,b,this)})},triggerHandler:function(a,b){var c=this[0];return c?m.event.trigger(a,b,c,!0):void 0}});function db(a){var b=eb.split("|"),c=a.createDocumentFragment();if(c.createElement)while(b.length)c.createElement(b.pop());return c}var eb="abbr|article|aside|audio|bdi|canvas|data|datalist|details|figcaption|figure|footer|header|hgroup|mark|meter|nav|output|progress|section|summary|time|video",fb=/ jQuery\d+="(?:null|\d+)"/g,gb=new RegExp("<(?:"+eb+")[\\s/>]","i"),hb=/^\s+/,ib=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/gi,jb=/<([\w:]+)/,kb=/<tbody/i,lb=/<|&#?\w+;/,mb=/<(?:script|style|link)/i,nb=/checked\s*(?:[^=]|=\s*.checked.)/i,ob=/^$|\/(?:java|ecma)script/i,pb=/^true\/(.*)/,qb=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g,rb={option:[1,"<select multiple='multiple'>","</select>"],legend:[1,"<fieldset>","</fieldset>"],area:[1,"<map>","</map>"],param:[1,"<object>","</object>"],thead:[1,"<table>","</table>"],tr:[2,"<table><tbody>","</tbody></table>"],col:[2,"<table><tbody></tbody><colgroup>","</colgroup></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:k.htmlSerialize?[0,"",""]:[1,"X<div>","</div>"]},sb=db(y),tb=sb.appendChild(y.createElement("div"));rb.optgroup=rb.option,rb.tbody=rb.tfoot=rb.colgroup=rb.caption=rb.thead,rb.th=rb.td;function ub(a,b){var c,d,e=0,f=typeof a.getElementsByTagName!==K?a.getElementsByTagName(b||"*"):typeof a.querySelectorAll!==K?a.querySelectorAll(b||"*"):void 0;if(!f)for(f=[],c=a.childNodes||a;null!=(d=c[e]);e++)!b||m.nodeName(d,b)?f.push(d):m.merge(f,ub(d,b));return void 0===b||b&&m.nodeName(a,b)?m.merge([a],f):f}function vb(a){W.test(a.type)&&(a.defaultChecked=a.checked)}function wb(a,b){return m.nodeName(a,"table")&&m.nodeName(11!==b.nodeType?b:b.firstChild,"tr")?a.getElementsByTagName("tbody")[0]||a.appendChild(a.ownerDocument.createElement("tbody")):a}function xb(a){return a.type=(null!==m.find.attr(a,"type"))+"/"+a.type,a}function yb(a){var b=pb.exec(a.type);return b?a.type=b[1]:a.removeAttribute("type"),a}function zb(a,b){for(var c,d=0;null!=(c=a[d]);d++)m._data(c,"globalEval",!b||m._data(b[d],"globalEval"))}function Ab(a,b){if(1===b.nodeType&&m.hasData(a)){var c,d,e,f=m._data(a),g=m._data(b,f),h=f.events;if(h){delete g.handle,g.events={};for(c in h)for(d=0,e=h[c].length;e>d;d++)m.event.add(b,c,h[c][d])}g.data&&(g.data=m.extend({},g.data))}}function Bb(a,b){var c,d,e;if(1===b.nodeType){if(c=b.nodeName.toLowerCase(),!k.noCloneEvent&&b[m.expando]){e=m._data(b);for(d in e.events)m.removeEvent(b,d,e.handle);b.removeAttribute(m.expando)}"script"===c&&b.text!==a.text?(xb(b).text=a.text,yb(b)):"object"===c?(b.parentNode&&(b.outerHTML=a.outerHTML),k.html5Clone&&a.innerHTML&&!m.trim(b.innerHTML)&&(b.innerHTML=a.innerHTML)):"input"===c&&W.test(a.type)?(b.defaultChecked=b.checked=a.checked,b.value!==a.value&&(b.value=a.value)):"option"===c?b.defaultSelected=b.selected=a.defaultSelected:("input"===c||"textarea"===c)&&(b.defaultValue=a.defaultValue)}}m.extend({clone:function(a,b,c){var d,e,f,g,h,i=m.contains(a.ownerDocument,a);if(k.html5Clone||m.isXMLDoc(a)||!gb.test("<"+a.nodeName+">")?f=a.cloneNode(!0):(tb.innerHTML=a.outerHTML,tb.removeChild(f=tb.firstChild)),!(k.noCloneEvent&&k.noCloneChecked||1!==a.nodeType&&11!==a.nodeType||m.isXMLDoc(a)))for(d=ub(f),h=ub(a),g=0;null!=(e=h[g]);++g)d[g]&&Bb(e,d[g]);if(b)if(c)for(h=h||ub(a),d=d||ub(f),g=0;null!=(e=h[g]);g++)Ab(e,d[g]);else Ab(a,f);return d=ub(f,"script"),d.length>0&&zb(d,!i&&ub(a,"script")),d=h=e=null,f},buildFragment:function(a,b,c,d){for(var e,f,g,h,i,j,l,n=a.length,o=db(b),p=[],q=0;n>q;q++)if(f=a[q],f||0===f)if("object"===m.type(f))m.merge(p,f.nodeType?[f]:f);else if(lb.test(f)){h=h||o.appendChild(b.createElement("div")),i=(jb.exec(f)||["",""])[1].toLowerCase(),l=rb[i]||rb._default,h.innerHTML=l[1]+f.replace(ib,"<$1></$2>")+l[2],e=l[0];while(e--)h=h.lastChild;if(!k.leadingWhitespace&&hb.test(f)&&p.push(b.createTextNode(hb.exec(f)[0])),!k.tbody){f="table"!==i||kb.test(f)?"<table>"!==l[1]||kb.test(f)?0:h:h.firstChild,e=f&&f.childNodes.length;while(e--)m.nodeName(j=f.childNodes[e],"tbody")&&!j.childNodes.length&&f.removeChild(j)}m.merge(p,h.childNodes),h.textContent="";while(h.firstChild)h.removeChild(h.firstChild);h=o.lastChild}else p.push(b.createTextNode(f));h&&o.removeChild(h),k.appendChecked||m.grep(ub(p,"input"),vb),q=0;while(f=p[q++])if((!d||-1===m.inArray(f,d))&&(g=m.contains(f.ownerDocument,f),h=ub(o.appendChild(f),"script"),g&&zb(h),c)){e=0;while(f=h[e++])ob.test(f.type||"")&&c.push(f)}return h=null,o},cleanData:function(a,b){for(var d,e,f,g,h=0,i=m.expando,j=m.cache,l=k.deleteExpando,n=m.event.special;null!=(d=a[h]);h++)if((b||m.acceptData(d))&&(f=d[i],g=f&&j[f])){if(g.events)for(e in g.events)n[e]?m.event.remove(d,e):m.removeEvent(d,e,g.handle);j[f]&&(delete j[f],l?delete d[i]:typeof d.removeAttribute!==K?d.removeAttribute(i):d[i]=null,c.push(f))}}}),m.fn.extend({text:function(a){return V(this,function(a){return void 0===a?m.text(this):this.empty().append((this[0]&&this[0].ownerDocument||y).createTextNode(a))},null,a,arguments.length)},append:function(){return this.domManip(arguments,function(a){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var b=wb(this,a);b.appendChild(a)}})},prepend:function(){return this.domManip(arguments,function(a){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var b=wb(this,a);b.insertBefore(a,b.firstChild)}})},before:function(){return this.domManip(arguments,function(a){this.parentNode&&this.parentNode.insertBefore(a,this)})},after:function(){return this.domManip(arguments,function(a){this.parentNode&&this.parentNode.insertBefore(a,this.nextSibling)})},remove:function(a,b){for(var c,d=a?m.filter(a,this):this,e=0;null!=(c=d[e]);e++)b||1!==c.nodeType||m.cleanData(ub(c)),c.parentNode&&(b&&m.contains(c.ownerDocument,c)&&zb(ub(c,"script")),c.parentNode.removeChild(c));return this},empty:function(){for(var a,b=0;null!=(a=this[b]);b++){1===a.nodeType&&m.cleanData(ub(a,!1));while(a.firstChild)a.removeChild(a.firstChild);a.options&&m.nodeName(a,"select")&&(a.options.length=0)}return this},clone:function(a,b){return a=null==a?!1:a,b=null==b?a:b,this.map(function(){return m.clone(this,a,b)})},html:function(a){return V(this,function(a){var b=this[0]||{},c=0,d=this.length;if(void 0===a)return 1===b.nodeType?b.innerHTML.replace(fb,""):void 0;if(!("string"!=typeof a||mb.test(a)||!k.htmlSerialize&&gb.test(a)||!k.leadingWhitespace&&hb.test(a)||rb[(jb.exec(a)||["",""])[1].toLowerCase()])){a=a.replace(ib,"<$1></$2>");try{for(;d>c;c++)b=this[c]||{},1===b.nodeType&&(m.cleanData(ub(b,!1)),b.innerHTML=a);b=0}catch(e){}}b&&this.empty().append(a)},null,a,arguments.length)},replaceWith:function(){var a=arguments[0];return this.domManip(arguments,function(b){a=this.parentNode,m.cleanData(ub(this)),a&&a.replaceChild(b,this)}),a&&(a.length||a.nodeType)?this:this.remove()},detach:function(a){return this.remove(a,!0)},domManip:function(a,b){a=e.apply([],a);var c,d,f,g,h,i,j=0,l=this.length,n=this,o=l-1,p=a[0],q=m.isFunction(p);if(q||l>1&&"string"==typeof p&&!k.checkClone&&nb.test(p))return this.each(function(c){var d=n.eq(c);q&&(a[0]=p.call(this,c,d.html())),d.domManip(a,b)});if(l&&(i=m.buildFragment(a,this[0].ownerDocument,!1,this),c=i.firstChild,1===i.childNodes.length&&(i=c),c)){for(g=m.map(ub(i,"script"),xb),f=g.length;l>j;j++)d=i,j!==o&&(d=m.clone(d,!0,!0),f&&m.merge(g,ub(d,"script"))),b.call(this[j],d,j);if(f)for(h=g[g.length-1].ownerDocument,m.map(g,yb),j=0;f>j;j++)d=g[j],ob.test(d.type||"")&&!m._data(d,"globalEval")&&m.contains(h,d)&&(d.src?m._evalUrl&&m._evalUrl(d.src):m.globalEval((d.text||d.textContent||d.innerHTML||"").replace(qb,"")));i=c=null}return this}}),m.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(a,b){m.fn[a]=function(a){for(var c,d=0,e=[],g=m(a),h=g.length-1;h>=d;d++)c=d===h?this:this.clone(!0),m(g[d])[b](c),f.apply(e,c.get());return this.pushStack(e)}});var Cb,Db={};function Eb(b,c){var d,e=m(c.createElement(b)).appendTo(c.body),f=a.getDefaultComputedStyle&&(d=a.getDefaultComputedStyle(e[0]))?d.display:m.css(e[0],"display");return e.detach(),f}function Fb(a){var b=y,c=Db[a];return c||(c=Eb(a,b),"none"!==c&&c||(Cb=(Cb||m("<iframe frameborder='0' width='0' height='0'/>")).appendTo(b.documentElement),b=(Cb[0].contentWindow||Cb[0].contentDocument).document,b.write(),b.close(),c=Eb(a,b),Cb.detach()),Db[a]=c),c}!function(){var a;k.shrinkWrapBlocks=function(){if(null!=a)return a;a=!1;var b,c,d;return c=y.getElementsByTagName("body")[0],c&&c.style?(b=y.createElement("div"),d=y.createElement("div"),d.style.cssText="position:absolute;border:0;width:0;height:0;top:0;left:-9999px",c.appendChild(d).appendChild(b),typeof b.style.zoom!==K&&(b.style.cssText="-webkit-box-sizing:content-box;-moz-box-sizing:content-box;box-sizing:content-box;display:block;margin:0;border:0;padding:1px;width:1px;zoom:1",b.appendChild(y.createElement("div")).style.width="5px",a=3!==b.offsetWidth),c.removeChild(d),a):void 0}}();var Gb=/^margin/,Hb=new RegExp("^("+S+")(?!px)[a-z%]+$","i"),Ib,Jb,Kb=/^(top|right|bottom|left)$/;a.getComputedStyle?(Ib=function(a){return a.ownerDocument.defaultView.getComputedStyle(a,null)},Jb=function(a,b,c){var d,e,f,g,h=a.style;return c=c||Ib(a),g=c?c.getPropertyValue(b)||c[b]:void 0,c&&(""!==g||m.contains(a.ownerDocument,a)||(g=m.style(a,b)),Hb.test(g)&&Gb.test(b)&&(d=h.width,e=h.minWidth,f=h.maxWidth,h.minWidth=h.maxWidth=h.width=g,g=c.width,h.width=d,h.minWidth=e,h.maxWidth=f)),void 0===g?g:g+""}):y.documentElement.currentStyle&&(Ib=function(a){return a.currentStyle},Jb=function(a,b,c){var d,e,f,g,h=a.style;return c=c||Ib(a),g=c?c[b]:void 0,null==g&&h&&h[b]&&(g=h[b]),Hb.test(g)&&!Kb.test(b)&&(d=h.left,e=a.runtimeStyle,f=e&&e.left,f&&(e.left=a.currentStyle.left),h.left="fontSize"===b?"1em":g,g=h.pixelLeft+"px",h.left=d,f&&(e.left=f)),void 0===g?g:g+""||"auto"});function Lb(a,b){return{get:function(){var c=a();if(null!=c)return c?void delete this.get:(this.get=b).apply(this,arguments)}}}!function(){var b,c,d,e,f,g,h;if(b=y.createElement("div"),b.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",d=b.getElementsByTagName("a")[0],c=d&&d.style){c.cssText="float:left;opacity:.5",k.opacity="0.5"===c.opacity,k.cssFloat=!!c.cssFloat,b.style.backgroundClip="content-box",b.cloneNode(!0).style.backgroundClip="",k.clearCloneStyle="content-box"===b.style.backgroundClip,k.boxSizing=""===c.boxSizing||""===c.MozBoxSizing||""===c.WebkitBoxSizing,m.extend(k,{reliableHiddenOffsets:function(){return null==g&&i(),g},boxSizingReliable:function(){return null==f&&i(),f},pixelPosition:function(){return null==e&&i(),e},reliableMarginRight:function(){return null==h&&i(),h}});function i(){var b,c,d,i;c=y.getElementsByTagName("body")[0],c&&c.style&&(b=y.createElement("div"),d=y.createElement("div"),d.style.cssText="position:absolute;border:0;width:0;height:0;top:0;left:-9999px",c.appendChild(d).appendChild(b),b.style.cssText="-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box;display:block;margin-top:1%;top:1%;border:1px;padding:1px;width:4px;position:absolute",e=f=!1,h=!0,a.getComputedStyle&&(e="1%"!==(a.getComputedStyle(b,null)||{}).top,f="4px"===(a.getComputedStyle(b,null)||{width:"4px"}).width,i=b.appendChild(y.createElement("div")),i.style.cssText=b.style.cssText="-webkit-box-sizing:content-box;-moz-box-sizing:content-box;box-sizing:content-box;display:block;margin:0;border:0;padding:0",i.style.marginRight=i.style.width="0",b.style.width="1px",h=!parseFloat((a.getComputedStyle(i,null)||{}).marginRight)),b.innerHTML="<table><tr><td></td><td>t</td></tr></table>",i=b.getElementsByTagName("td"),i[0].style.cssText="margin:0;border:0;padding:0;display:none",g=0===i[0].offsetHeight,g&&(i[0].style.display="",i[1].style.display="none",g=0===i[0].offsetHeight),c.removeChild(d))}}}(),m.swap=function(a,b,c,d){var e,f,g={};for(f in b)g[f]=a.style[f],a.style[f]=b[f];e=c.apply(a,d||[]);for(f in b)a.style[f]=g[f];return e};var Mb=/alpha\([^)]*\)/i,Nb=/opacity\s*=\s*([^)]*)/,Ob=/^(none|table(?!-c[ea]).+)/,Pb=new RegExp("^("+S+")(.*)$","i"),Qb=new RegExp("^([+-])=("+S+")","i"),Rb={position:"absolute",visibility:"hidden",display:"block"},Sb={letterSpacing:"0",fontWeight:"400"},Tb=["Webkit","O","Moz","ms"];function Ub(a,b){if(b in a)return b;var c=b.charAt(0).toUpperCase()+b.slice(1),d=b,e=Tb.length;while(e--)if(b=Tb[e]+c,b in a)return b;return d}function Vb(a,b){for(var c,d,e,f=[],g=0,h=a.length;h>g;g++)d=a[g],d.style&&(f[g]=m._data(d,"olddisplay"),c=d.style.display,b?(f[g]||"none"!==c||(d.style.display=""),""===d.style.display&&U(d)&&(f[g]=m._data(d,"olddisplay",Fb(d.nodeName)))):(e=U(d),(c&&"none"!==c||!e)&&m._data(d,"olddisplay",e?c:m.css(d,"display"))));for(g=0;h>g;g++)d=a[g],d.style&&(b&&"none"!==d.style.display&&""!==d.style.display||(d.style.display=b?f[g]||"":"none"));return a}function Wb(a,b,c){var d=Pb.exec(b);return d?Math.max(0,d[1]-(c||0))+(d[2]||"px"):b}function Xb(a,b,c,d,e){for(var f=c===(d?"border":"content")?4:"width"===b?1:0,g=0;4>f;f+=2)"margin"===c&&(g+=m.css(a,c+T[f],!0,e)),d?("content"===c&&(g-=m.css(a,"padding"+T[f],!0,e)),"margin"!==c&&(g-=m.css(a,"border"+T[f]+"Width",!0,e))):(g+=m.css(a,"padding"+T[f],!0,e),"padding"!==c&&(g+=m.css(a,"border"+T[f]+"Width",!0,e)));return g}function Yb(a,b,c){var d=!0,e="width"===b?a.offsetWidth:a.offsetHeight,f=Ib(a),g=k.boxSizing&&"border-box"===m.css(a,"boxSizing",!1,f);if(0>=e||null==e){if(e=Jb(a,b,f),(0>e||null==e)&&(e=a.style[b]),Hb.test(e))return e;d=g&&(k.boxSizingReliable()||e===a.style[b]),e=parseFloat(e)||0}return e+Xb(a,b,c||(g?"border":"content"),d,f)+"px"}m.extend({cssHooks:{opacity:{get:function(a,b){if(b){var c=Jb(a,"opacity");return""===c?"1":c}}}},cssNumber:{columnCount:!0,fillOpacity:!0,flexGrow:!0,flexShrink:!0,fontWeight:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":k.cssFloat?"cssFloat":"styleFloat"},style:function(a,b,c,d){if(a&&3!==a.nodeType&&8!==a.nodeType&&a.style){var e,f,g,h=m.camelCase(b),i=a.style;if(b=m.cssProps[h]||(m.cssProps[h]=Ub(i,h)),g=m.cssHooks[b]||m.cssHooks[h],void 0===c)return g&&"get"in g&&void 0!==(e=g.get(a,!1,d))?e:i[b];if(f=typeof c,"string"===f&&(e=Qb.exec(c))&&(c=(e[1]+1)*e[2]+parseFloat(m.css(a,b)),f="number"),null!=c&&c===c&&("number"!==f||m.cssNumber[h]||(c+="px"),k.clearCloneStyle||""!==c||0!==b.indexOf("background")||(i[b]="inherit"),!(g&&"set"in g&&void 0===(c=g.set(a,c,d)))))try{i[b]=c}catch(j){}}},css:function(a,b,c,d){var e,f,g,h=m.camelCase(b);return b=m.cssProps[h]||(m.cssProps[h]=Ub(a.style,h)),g=m.cssHooks[b]||m.cssHooks[h],g&&"get"in g&&(f=g.get(a,!0,c)),void 0===f&&(f=Jb(a,b,d)),"normal"===f&&b in Sb&&(f=Sb[b]),""===c||c?(e=parseFloat(f),c===!0||m.isNumeric(e)?e||0:f):f}}),m.each(["height","width"],function(a,b){m.cssHooks[b]={get:function(a,c,d){return c?Ob.test(m.css(a,"display"))&&0===a.offsetWidth?m.swap(a,Rb,function(){return Yb(a,b,d)}):Yb(a,b,d):void 0},set:function(a,c,d){var e=d&&Ib(a);return Wb(a,c,d?Xb(a,b,d,k.boxSizing&&"border-box"===m.css(a,"boxSizing",!1,e),e):0)}}}),k.opacity||(m.cssHooks.opacity={get:function(a,b){return Nb.test((b&&a.currentStyle?a.currentStyle.filter:a.style.filter)||"")?.01*parseFloat(RegExp.$1)+"":b?"1":""},set:function(a,b){var c=a.style,d=a.currentStyle,e=m.isNumeric(b)?"alpha(opacity="+100*b+")":"",f=d&&d.filter||c.filter||"";c.zoom=1,(b>=1||""===b)&&""===m.trim(f.replace(Mb,""))&&c.removeAttribute&&(c.removeAttribute("filter"),""===b||d&&!d.filter)||(c.filter=Mb.test(f)?f.replace(Mb,e):f+" "+e)}}),m.cssHooks.marginRight=Lb(k.reliableMarginRight,function(a,b){return b?m.swap(a,{display:"inline-block"},Jb,[a,"marginRight"]):void 0}),m.each({margin:"",padding:"",border:"Width"},function(a,b){m.cssHooks[a+b]={expand:function(c){for(var d=0,e={},f="string"==typeof c?c.split(" "):[c];4>d;d++)e[a+T[d]+b]=f[d]||f[d-2]||f[0];return e}},Gb.test(a)||(m.cssHooks[a+b].set=Wb)}),m.fn.extend({css:function(a,b){return V(this,function(a,b,c){var d,e,f={},g=0;if(m.isArray(b)){for(d=Ib(a),e=b.length;e>g;g++)f[b[g]]=m.css(a,b[g],!1,d);return f}return void 0!==c?m.style(a,b,c):m.css(a,b)},a,b,arguments.length>1)},show:function(){return Vb(this,!0)},hide:function(){return Vb(this)},toggle:function(a){return"boolean"==typeof a?a?this.show():this.hide():this.each(function(){U(this)?m(this).show():m(this).hide()})}});function Zb(a,b,c,d,e){return new Zb.prototype.init(a,b,c,d,e)}m.Tween=Zb,Zb.prototype={constructor:Zb,init:function(a,b,c,d,e,f){this.elem=a,this.prop=c,this.easing=e||"swing",this.options=b,this.start=this.now=this.cur(),this.end=d,this.unit=f||(m.cssNumber[c]?"":"px")
},cur:function(){var a=Zb.propHooks[this.prop];return a&&a.get?a.get(this):Zb.propHooks._default.get(this)},run:function(a){var b,c=Zb.propHooks[this.prop];return this.pos=b=this.options.duration?m.easing[this.easing](a,this.options.duration*a,0,1,this.options.duration):a,this.now=(this.end-this.start)*b+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),c&&c.set?c.set(this):Zb.propHooks._default.set(this),this}},Zb.prototype.init.prototype=Zb.prototype,Zb.propHooks={_default:{get:function(a){var b;return null==a.elem[a.prop]||a.elem.style&&null!=a.elem.style[a.prop]?(b=m.css(a.elem,a.prop,""),b&&"auto"!==b?b:0):a.elem[a.prop]},set:function(a){m.fx.step[a.prop]?m.fx.step[a.prop](a):a.elem.style&&(null!=a.elem.style[m.cssProps[a.prop]]||m.cssHooks[a.prop])?m.style(a.elem,a.prop,a.now+a.unit):a.elem[a.prop]=a.now}}},Zb.propHooks.scrollTop=Zb.propHooks.scrollLeft={set:function(a){a.elem.nodeType&&a.elem.parentNode&&(a.elem[a.prop]=a.now)}},m.easing={linear:function(a){return a},swing:function(a){return.5-Math.cos(a*Math.PI)/2}},m.fx=Zb.prototype.init,m.fx.step={};var $b,_b,ac=/^(?:toggle|show|hide)$/,bc=new RegExp("^(?:([+-])=|)("+S+")([a-z%]*)$","i"),cc=/queueHooks$/,dc=[ic],ec={"*":[function(a,b){var c=this.createTween(a,b),d=c.cur(),e=bc.exec(b),f=e&&e[3]||(m.cssNumber[a]?"":"px"),g=(m.cssNumber[a]||"px"!==f&&+d)&&bc.exec(m.css(c.elem,a)),h=1,i=20;if(g&&g[3]!==f){f=f||g[3],e=e||[],g=+d||1;do h=h||".5",g/=h,m.style(c.elem,a,g+f);while(h!==(h=c.cur()/d)&&1!==h&&--i)}return e&&(g=c.start=+g||+d||0,c.unit=f,c.end=e[1]?g+(e[1]+1)*e[2]:+e[2]),c}]};function fc(){return setTimeout(function(){$b=void 0}),$b=m.now()}function gc(a,b){var c,d={height:a},e=0;for(b=b?1:0;4>e;e+=2-b)c=T[e],d["margin"+c]=d["padding"+c]=a;return b&&(d.opacity=d.width=a),d}function hc(a,b,c){for(var d,e=(ec[b]||[]).concat(ec["*"]),f=0,g=e.length;g>f;f++)if(d=e[f].call(c,b,a))return d}function ic(a,b,c){var d,e,f,g,h,i,j,l,n=this,o={},p=a.style,q=a.nodeType&&U(a),r=m._data(a,"fxshow");c.queue||(h=m._queueHooks(a,"fx"),null==h.unqueued&&(h.unqueued=0,i=h.empty.fire,h.empty.fire=function(){h.unqueued||i()}),h.unqueued++,n.always(function(){n.always(function(){h.unqueued--,m.queue(a,"fx").length||h.empty.fire()})})),1===a.nodeType&&("height"in b||"width"in b)&&(c.overflow=[p.overflow,p.overflowX,p.overflowY],j=m.css(a,"display"),l="none"===j?m._data(a,"olddisplay")||Fb(a.nodeName):j,"inline"===l&&"none"===m.css(a,"float")&&(k.inlineBlockNeedsLayout&&"inline"!==Fb(a.nodeName)?p.zoom=1:p.display="inline-block")),c.overflow&&(p.overflow="hidden",k.shrinkWrapBlocks()||n.always(function(){p.overflow=c.overflow[0],p.overflowX=c.overflow[1],p.overflowY=c.overflow[2]}));for(d in b)if(e=b[d],ac.exec(e)){if(delete b[d],f=f||"toggle"===e,e===(q?"hide":"show")){if("show"!==e||!r||void 0===r[d])continue;q=!0}o[d]=r&&r[d]||m.style(a,d)}else j=void 0;if(m.isEmptyObject(o))"inline"===("none"===j?Fb(a.nodeName):j)&&(p.display=j);else{r?"hidden"in r&&(q=r.hidden):r=m._data(a,"fxshow",{}),f&&(r.hidden=!q),q?m(a).show():n.done(function(){m(a).hide()}),n.done(function(){var b;m._removeData(a,"fxshow");for(b in o)m.style(a,b,o[b])});for(d in o)g=hc(q?r[d]:0,d,n),d in r||(r[d]=g.start,q&&(g.end=g.start,g.start="width"===d||"height"===d?1:0))}}function jc(a,b){var c,d,e,f,g;for(c in a)if(d=m.camelCase(c),e=b[d],f=a[c],m.isArray(f)&&(e=f[1],f=a[c]=f[0]),c!==d&&(a[d]=f,delete a[c]),g=m.cssHooks[d],g&&"expand"in g){f=g.expand(f),delete a[d];for(c in f)c in a||(a[c]=f[c],b[c]=e)}else b[d]=e}function kc(a,b,c){var d,e,f=0,g=dc.length,h=m.Deferred().always(function(){delete i.elem}),i=function(){if(e)return!1;for(var b=$b||fc(),c=Math.max(0,j.startTime+j.duration-b),d=c/j.duration||0,f=1-d,g=0,i=j.tweens.length;i>g;g++)j.tweens[g].run(f);return h.notifyWith(a,[j,f,c]),1>f&&i?c:(h.resolveWith(a,[j]),!1)},j=h.promise({elem:a,props:m.extend({},b),opts:m.extend(!0,{specialEasing:{}},c),originalProperties:b,originalOptions:c,startTime:$b||fc(),duration:c.duration,tweens:[],createTween:function(b,c){var d=m.Tween(a,j.opts,b,c,j.opts.specialEasing[b]||j.opts.easing);return j.tweens.push(d),d},stop:function(b){var c=0,d=b?j.tweens.length:0;if(e)return this;for(e=!0;d>c;c++)j.tweens[c].run(1);return b?h.resolveWith(a,[j,b]):h.rejectWith(a,[j,b]),this}}),k=j.props;for(jc(k,j.opts.specialEasing);g>f;f++)if(d=dc[f].call(j,a,k,j.opts))return d;return m.map(k,hc,j),m.isFunction(j.opts.start)&&j.opts.start.call(a,j),m.fx.timer(m.extend(i,{elem:a,anim:j,queue:j.opts.queue})),j.progress(j.opts.progress).done(j.opts.done,j.opts.complete).fail(j.opts.fail).always(j.opts.always)}m.Animation=m.extend(kc,{tweener:function(a,b){m.isFunction(a)?(b=a,a=["*"]):a=a.split(" ");for(var c,d=0,e=a.length;e>d;d++)c=a[d],ec[c]=ec[c]||[],ec[c].unshift(b)},prefilter:function(a,b){b?dc.unshift(a):dc.push(a)}}),m.speed=function(a,b,c){var d=a&&"object"==typeof a?m.extend({},a):{complete:c||!c&&b||m.isFunction(a)&&a,duration:a,easing:c&&b||b&&!m.isFunction(b)&&b};return d.duration=m.fx.off?0:"number"==typeof d.duration?d.duration:d.duration in m.fx.speeds?m.fx.speeds[d.duration]:m.fx.speeds._default,(null==d.queue||d.queue===!0)&&(d.queue="fx"),d.old=d.complete,d.complete=function(){m.isFunction(d.old)&&d.old.call(this),d.queue&&m.dequeue(this,d.queue)},d},m.fn.extend({fadeTo:function(a,b,c,d){return this.filter(U).css("opacity",0).show().end().animate({opacity:b},a,c,d)},animate:function(a,b,c,d){var e=m.isEmptyObject(a),f=m.speed(b,c,d),g=function(){var b=kc(this,m.extend({},a),f);(e||m._data(this,"finish"))&&b.stop(!0)};return g.finish=g,e||f.queue===!1?this.each(g):this.queue(f.queue,g)},stop:function(a,b,c){var d=function(a){var b=a.stop;delete a.stop,b(c)};return"string"!=typeof a&&(c=b,b=a,a=void 0),b&&a!==!1&&this.queue(a||"fx",[]),this.each(function(){var b=!0,e=null!=a&&a+"queueHooks",f=m.timers,g=m._data(this);if(e)g[e]&&g[e].stop&&d(g[e]);else for(e in g)g[e]&&g[e].stop&&cc.test(e)&&d(g[e]);for(e=f.length;e--;)f[e].elem!==this||null!=a&&f[e].queue!==a||(f[e].anim.stop(c),b=!1,f.splice(e,1));(b||!c)&&m.dequeue(this,a)})},finish:function(a){return a!==!1&&(a=a||"fx"),this.each(function(){var b,c=m._data(this),d=c[a+"queue"],e=c[a+"queueHooks"],f=m.timers,g=d?d.length:0;for(c.finish=!0,m.queue(this,a,[]),e&&e.stop&&e.stop.call(this,!0),b=f.length;b--;)f[b].elem===this&&f[b].queue===a&&(f[b].anim.stop(!0),f.splice(b,1));for(b=0;g>b;b++)d[b]&&d[b].finish&&d[b].finish.call(this);delete c.finish})}}),m.each(["toggle","show","hide"],function(a,b){var c=m.fn[b];m.fn[b]=function(a,d,e){return null==a||"boolean"==typeof a?c.apply(this,arguments):this.animate(gc(b,!0),a,d,e)}}),m.each({slideDown:gc("show"),slideUp:gc("hide"),slideToggle:gc("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(a,b){m.fn[a]=function(a,c,d){return this.animate(b,a,c,d)}}),m.timers=[],m.fx.tick=function(){var a,b=m.timers,c=0;for($b=m.now();c<b.length;c++)a=b[c],a()||b[c]!==a||b.splice(c--,1);b.length||m.fx.stop(),$b=void 0},m.fx.timer=function(a){m.timers.push(a),a()?m.fx.start():m.timers.pop()},m.fx.interval=13,m.fx.start=function(){_b||(_b=setInterval(m.fx.tick,m.fx.interval))},m.fx.stop=function(){clearInterval(_b),_b=null},m.fx.speeds={slow:600,fast:200,_default:400},m.fn.delay=function(a,b){return a=m.fx?m.fx.speeds[a]||a:a,b=b||"fx",this.queue(b,function(b,c){var d=setTimeout(b,a);c.stop=function(){clearTimeout(d)}})},function(){var a,b,c,d,e;b=y.createElement("div"),b.setAttribute("className","t"),b.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",d=b.getElementsByTagName("a")[0],c=y.createElement("select"),e=c.appendChild(y.createElement("option")),a=b.getElementsByTagName("input")[0],d.style.cssText="top:1px",k.getSetAttribute="t"!==b.className,k.style=/top/.test(d.getAttribute("style")),k.hrefNormalized="/a"===d.getAttribute("href"),k.checkOn=!!a.value,k.optSelected=e.selected,k.enctype=!!y.createElement("form").enctype,c.disabled=!0,k.optDisabled=!e.disabled,a=y.createElement("input"),a.setAttribute("value",""),k.input=""===a.getAttribute("value"),a.value="t",a.setAttribute("type","radio"),k.radioValue="t"===a.value}();var lc=/\r/g;m.fn.extend({val:function(a){var b,c,d,e=this[0];{if(arguments.length)return d=m.isFunction(a),this.each(function(c){var e;1===this.nodeType&&(e=d?a.call(this,c,m(this).val()):a,null==e?e="":"number"==typeof e?e+="":m.isArray(e)&&(e=m.map(e,function(a){return null==a?"":a+""})),b=m.valHooks[this.type]||m.valHooks[this.nodeName.toLowerCase()],b&&"set"in b&&void 0!==b.set(this,e,"value")||(this.value=e))});if(e)return b=m.valHooks[e.type]||m.valHooks[e.nodeName.toLowerCase()],b&&"get"in b&&void 0!==(c=b.get(e,"value"))?c:(c=e.value,"string"==typeof c?c.replace(lc,""):null==c?"":c)}}}),m.extend({valHooks:{option:{get:function(a){var b=m.find.attr(a,"value");return null!=b?b:m.trim(m.text(a))}},select:{get:function(a){for(var b,c,d=a.options,e=a.selectedIndex,f="select-one"===a.type||0>e,g=f?null:[],h=f?e+1:d.length,i=0>e?h:f?e:0;h>i;i++)if(c=d[i],!(!c.selected&&i!==e||(k.optDisabled?c.disabled:null!==c.getAttribute("disabled"))||c.parentNode.disabled&&m.nodeName(c.parentNode,"optgroup"))){if(b=m(c).val(),f)return b;g.push(b)}return g},set:function(a,b){var c,d,e=a.options,f=m.makeArray(b),g=e.length;while(g--)if(d=e[g],m.inArray(m.valHooks.option.get(d),f)>=0)try{d.selected=c=!0}catch(h){d.scrollHeight}else d.selected=!1;return c||(a.selectedIndex=-1),e}}}}),m.each(["radio","checkbox"],function(){m.valHooks[this]={set:function(a,b){return m.isArray(b)?a.checked=m.inArray(m(a).val(),b)>=0:void 0}},k.checkOn||(m.valHooks[this].get=function(a){return null===a.getAttribute("value")?"on":a.value})});var mc,nc,oc=m.expr.attrHandle,pc=/^(?:checked|selected)$/i,qc=k.getSetAttribute,rc=k.input;m.fn.extend({attr:function(a,b){return V(this,m.attr,a,b,arguments.length>1)},removeAttr:function(a){return this.each(function(){m.removeAttr(this,a)})}}),m.extend({attr:function(a,b,c){var d,e,f=a.nodeType;if(a&&3!==f&&8!==f&&2!==f)return typeof a.getAttribute===K?m.prop(a,b,c):(1===f&&m.isXMLDoc(a)||(b=b.toLowerCase(),d=m.attrHooks[b]||(m.expr.match.bool.test(b)?nc:mc)),void 0===c?d&&"get"in d&&null!==(e=d.get(a,b))?e:(e=m.find.attr(a,b),null==e?void 0:e):null!==c?d&&"set"in d&&void 0!==(e=d.set(a,c,b))?e:(a.setAttribute(b,c+""),c):void m.removeAttr(a,b))},removeAttr:function(a,b){var c,d,e=0,f=b&&b.match(E);if(f&&1===a.nodeType)while(c=f[e++])d=m.propFix[c]||c,m.expr.match.bool.test(c)?rc&&qc||!pc.test(c)?a[d]=!1:a[m.camelCase("default-"+c)]=a[d]=!1:m.attr(a,c,""),a.removeAttribute(qc?c:d)},attrHooks:{type:{set:function(a,b){if(!k.radioValue&&"radio"===b&&m.nodeName(a,"input")){var c=a.value;return a.setAttribute("type",b),c&&(a.value=c),b}}}}}),nc={set:function(a,b,c){return b===!1?m.removeAttr(a,c):rc&&qc||!pc.test(c)?a.setAttribute(!qc&&m.propFix[c]||c,c):a[m.camelCase("default-"+c)]=a[c]=!0,c}},m.each(m.expr.match.bool.source.match(/\w+/g),function(a,b){var c=oc[b]||m.find.attr;oc[b]=rc&&qc||!pc.test(b)?function(a,b,d){var e,f;return d||(f=oc[b],oc[b]=e,e=null!=c(a,b,d)?b.toLowerCase():null,oc[b]=f),e}:function(a,b,c){return c?void 0:a[m.camelCase("default-"+b)]?b.toLowerCase():null}}),rc&&qc||(m.attrHooks.value={set:function(a,b,c){return m.nodeName(a,"input")?void(a.defaultValue=b):mc&&mc.set(a,b,c)}}),qc||(mc={set:function(a,b,c){var d=a.getAttributeNode(c);return d||a.setAttributeNode(d=a.ownerDocument.createAttribute(c)),d.value=b+="","value"===c||b===a.getAttribute(c)?b:void 0}},oc.id=oc.name=oc.coords=function(a,b,c){var d;return c?void 0:(d=a.getAttributeNode(b))&&""!==d.value?d.value:null},m.valHooks.button={get:function(a,b){var c=a.getAttributeNode(b);return c&&c.specified?c.value:void 0},set:mc.set},m.attrHooks.contenteditable={set:function(a,b,c){mc.set(a,""===b?!1:b,c)}},m.each(["width","height"],function(a,b){m.attrHooks[b]={set:function(a,c){return""===c?(a.setAttribute(b,"auto"),c):void 0}}})),k.style||(m.attrHooks.style={get:function(a){return a.style.cssText||void 0},set:function(a,b){return a.style.cssText=b+""}});var sc=/^(?:input|select|textarea|button|object)$/i,tc=/^(?:a|area)$/i;m.fn.extend({prop:function(a,b){return V(this,m.prop,a,b,arguments.length>1)},removeProp:function(a){return a=m.propFix[a]||a,this.each(function(){try{this[a]=void 0,delete this[a]}catch(b){}})}}),m.extend({propFix:{"for":"htmlFor","class":"className"},prop:function(a,b,c){var d,e,f,g=a.nodeType;if(a&&3!==g&&8!==g&&2!==g)return f=1!==g||!m.isXMLDoc(a),f&&(b=m.propFix[b]||b,e=m.propHooks[b]),void 0!==c?e&&"set"in e&&void 0!==(d=e.set(a,c,b))?d:a[b]=c:e&&"get"in e&&null!==(d=e.get(a,b))?d:a[b]},propHooks:{tabIndex:{get:function(a){var b=m.find.attr(a,"tabindex");return b?parseInt(b,10):sc.test(a.nodeName)||tc.test(a.nodeName)&&a.href?0:-1}}}}),k.hrefNormalized||m.each(["href","src"],function(a,b){m.propHooks[b]={get:function(a){return a.getAttribute(b,4)}}}),k.optSelected||(m.propHooks.selected={get:function(a){var b=a.parentNode;return b&&(b.selectedIndex,b.parentNode&&b.parentNode.selectedIndex),null}}),m.each(["tabIndex","readOnly","maxLength","cellSpacing","cellPadding","rowSpan","colSpan","useMap","frameBorder","contentEditable"],function(){m.propFix[this.toLowerCase()]=this}),k.enctype||(m.propFix.enctype="encoding");var uc=/[\t\r\n\f]/g;m.fn.extend({addClass:function(a){var b,c,d,e,f,g,h=0,i=this.length,j="string"==typeof a&&a;if(m.isFunction(a))return this.each(function(b){m(this).addClass(a.call(this,b,this.className))});if(j)for(b=(a||"").match(E)||[];i>h;h++)if(c=this[h],d=1===c.nodeType&&(c.className?(" "+c.className+" ").replace(uc," "):" ")){f=0;while(e=b[f++])d.indexOf(" "+e+" ")<0&&(d+=e+" ");g=m.trim(d),c.className!==g&&(c.className=g)}return this},removeClass:function(a){var b,c,d,e,f,g,h=0,i=this.length,j=0===arguments.length||"string"==typeof a&&a;if(m.isFunction(a))return this.each(function(b){m(this).removeClass(a.call(this,b,this.className))});if(j)for(b=(a||"").match(E)||[];i>h;h++)if(c=this[h],d=1===c.nodeType&&(c.className?(" "+c.className+" ").replace(uc," "):"")){f=0;while(e=b[f++])while(d.indexOf(" "+e+" ")>=0)d=d.replace(" "+e+" "," ");g=a?m.trim(d):"",c.className!==g&&(c.className=g)}return this},toggleClass:function(a,b){var c=typeof a;return"boolean"==typeof b&&"string"===c?b?this.addClass(a):this.removeClass(a):this.each(m.isFunction(a)?function(c){m(this).toggleClass(a.call(this,c,this.className,b),b)}:function(){if("string"===c){var b,d=0,e=m(this),f=a.match(E)||[];while(b=f[d++])e.hasClass(b)?e.removeClass(b):e.addClass(b)}else(c===K||"boolean"===c)&&(this.className&&m._data(this,"__className__",this.className),this.className=this.className||a===!1?"":m._data(this,"__className__")||"")})},hasClass:function(a){for(var b=" "+a+" ",c=0,d=this.length;d>c;c++)if(1===this[c].nodeType&&(" "+this[c].className+" ").replace(uc," ").indexOf(b)>=0)return!0;return!1}}),m.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(a,b){m.fn[b]=function(a,c){return arguments.length>0?this.on(b,null,a,c):this.trigger(b)}}),m.fn.extend({hover:function(a,b){return this.mouseenter(a).mouseleave(b||a)},bind:function(a,b,c){return this.on(a,null,b,c)},unbind:function(a,b){return this.off(a,null,b)},delegate:function(a,b,c,d){return this.on(b,a,c,d)},undelegate:function(a,b,c){return 1===arguments.length?this.off(a,"**"):this.off(b,a||"**",c)}});var vc=m.now(),wc=/\?/,xc=/(,)|(\[|{)|(}|])|"(?:[^"\\\r\n]|\\["\\\/bfnrt]|\\u[\da-fA-F]{4})*"\s*:?|true|false|null|-?(?!0\d)\d+(?:\.\d+|)(?:[eE][+-]?\d+|)/g;m.parseJSON=function(b){if(a.JSON&&a.JSON.parse)return a.JSON.parse(b+"");var c,d=null,e=m.trim(b+"");return e&&!m.trim(e.replace(xc,function(a,b,e,f){return c&&b&&(d=0),0===d?a:(c=e||b,d+=!f-!e,"")}))?Function("return "+e)():m.error("Invalid JSON: "+b)},m.parseXML=function(b){var c,d;if(!b||"string"!=typeof b)return null;try{a.DOMParser?(d=new DOMParser,c=d.parseFromString(b,"text/xml")):(c=new ActiveXObject("Microsoft.XMLDOM"),c.async="false",c.loadXML(b))}catch(e){c=void 0}return c&&c.documentElement&&!c.getElementsByTagName("parsererror").length||m.error("Invalid XML: "+b),c};var yc,zc,Ac=/#.*$/,Bc=/([?&])_=[^&]*/,Cc=/^(.*?):[ \t]*([^\r\n]*)\r?$/gm,Dc=/^(?:about|app|app-storage|.+-extension|file|res|widget):$/,Ec=/^(?:GET|HEAD)$/,Fc=/^\/\//,Gc=/^([\w.+-]+:)(?:\/\/(?:[^\/?#]*@|)([^\/?#:]*)(?::(\d+)|)|)/,Hc={},Ic={},Jc="*/".concat("*");try{zc=location.href}catch(Kc){zc=y.createElement("a"),zc.href="",zc=zc.href}yc=Gc.exec(zc.toLowerCase())||[];function Lc(a){return function(b,c){"string"!=typeof b&&(c=b,b="*");var d,e=0,f=b.toLowerCase().match(E)||[];if(m.isFunction(c))while(d=f[e++])"+"===d.charAt(0)?(d=d.slice(1)||"*",(a[d]=a[d]||[]).unshift(c)):(a[d]=a[d]||[]).push(c)}}function Mc(a,b,c,d){var e={},f=a===Ic;function g(h){var i;return e[h]=!0,m.each(a[h]||[],function(a,h){var j=h(b,c,d);return"string"!=typeof j||f||e[j]?f?!(i=j):void 0:(b.dataTypes.unshift(j),g(j),!1)}),i}return g(b.dataTypes[0])||!e["*"]&&g("*")}function Nc(a,b){var c,d,e=m.ajaxSettings.flatOptions||{};for(d in b)void 0!==b[d]&&((e[d]?a:c||(c={}))[d]=b[d]);return c&&m.extend(!0,a,c),a}function Oc(a,b,c){var d,e,f,g,h=a.contents,i=a.dataTypes;while("*"===i[0])i.shift(),void 0===e&&(e=a.mimeType||b.getResponseHeader("Content-Type"));if(e)for(g in h)if(h[g]&&h[g].test(e)){i.unshift(g);break}if(i[0]in c)f=i[0];else{for(g in c){if(!i[0]||a.converters[g+" "+i[0]]){f=g;break}d||(d=g)}f=f||d}return f?(f!==i[0]&&i.unshift(f),c[f]):void 0}function Pc(a,b,c,d){var e,f,g,h,i,j={},k=a.dataTypes.slice();if(k[1])for(g in a.converters)j[g.toLowerCase()]=a.converters[g];f=k.shift();while(f)if(a.responseFields[f]&&(c[a.responseFields[f]]=b),!i&&d&&a.dataFilter&&(b=a.dataFilter(b,a.dataType)),i=f,f=k.shift())if("*"===f)f=i;else if("*"!==i&&i!==f){if(g=j[i+" "+f]||j["* "+f],!g)for(e in j)if(h=e.split(" "),h[1]===f&&(g=j[i+" "+h[0]]||j["* "+h[0]])){g===!0?g=j[e]:j[e]!==!0&&(f=h[0],k.unshift(h[1]));break}if(g!==!0)if(g&&a["throws"])b=g(b);else try{b=g(b)}catch(l){return{state:"parsererror",error:g?l:"No conversion from "+i+" to "+f}}}return{state:"success",data:b}}m.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:zc,type:"GET",isLocal:Dc.test(yc[1]),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":Jc,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/xml/,html:/html/,json:/json/},responseFields:{xml:"responseXML",text:"responseText",json:"responseJSON"},converters:{"* text":String,"text html":!0,"text json":m.parseJSON,"text xml":m.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(a,b){return b?Nc(Nc(a,m.ajaxSettings),b):Nc(m.ajaxSettings,a)},ajaxPrefilter:Lc(Hc),ajaxTransport:Lc(Ic),ajax:function(a,b){"object"==typeof a&&(b=a,a=void 0),b=b||{};var c,d,e,f,g,h,i,j,k=m.ajaxSetup({},b),l=k.context||k,n=k.context&&(l.nodeType||l.jquery)?m(l):m.event,o=m.Deferred(),p=m.Callbacks("once memory"),q=k.statusCode||{},r={},s={},t=0,u="canceled",v={readyState:0,getResponseHeader:function(a){var b;if(2===t){if(!j){j={};while(b=Cc.exec(f))j[b[1].toLowerCase()]=b[2]}b=j[a.toLowerCase()]}return null==b?null:b},getAllResponseHeaders:function(){return 2===t?f:null},setRequestHeader:function(a,b){var c=a.toLowerCase();return t||(a=s[c]=s[c]||a,r[a]=b),this},overrideMimeType:function(a){return t||(k.mimeType=a),this},statusCode:function(a){var b;if(a)if(2>t)for(b in a)q[b]=[q[b],a[b]];else v.always(a[v.status]);return this},abort:function(a){var b=a||u;return i&&i.abort(b),x(0,b),this}};if(o.promise(v).complete=p.add,v.success=v.done,v.error=v.fail,k.url=((a||k.url||zc)+"").replace(Ac,"").replace(Fc,yc[1]+"//"),k.type=b.method||b.type||k.method||k.type,k.dataTypes=m.trim(k.dataType||"*").toLowerCase().match(E)||[""],null==k.crossDomain&&(c=Gc.exec(k.url.toLowerCase()),k.crossDomain=!(!c||c[1]===yc[1]&&c[2]===yc[2]&&(c[3]||("http:"===c[1]?"80":"443"))===(yc[3]||("http:"===yc[1]?"80":"443")))),k.data&&k.processData&&"string"!=typeof k.data&&(k.data=m.param(k.data,k.traditional)),Mc(Hc,k,b,v),2===t)return v;h=k.global,h&&0===m.active++&&m.event.trigger("ajaxStart"),k.type=k.type.toUpperCase(),k.hasContent=!Ec.test(k.type),e=k.url,k.hasContent||(k.data&&(e=k.url+=(wc.test(e)?"&":"?")+k.data,delete k.data),k.cache===!1&&(k.url=Bc.test(e)?e.replace(Bc,"$1_="+vc++):e+(wc.test(e)?"&":"?")+"_="+vc++)),k.ifModified&&(m.lastModified[e]&&v.setRequestHeader("If-Modified-Since",m.lastModified[e]),m.etag[e]&&v.setRequestHeader("If-None-Match",m.etag[e])),(k.data&&k.hasContent&&k.contentType!==!1||b.contentType)&&v.setRequestHeader("Content-Type",k.contentType),v.setRequestHeader("Accept",k.dataTypes[0]&&k.accepts[k.dataTypes[0]]?k.accepts[k.dataTypes[0]]+("*"!==k.dataTypes[0]?", "+Jc+"; q=0.01":""):k.accepts["*"]);for(d in k.headers)v.setRequestHeader(d,k.headers[d]);if(k.beforeSend&&(k.beforeSend.call(l,v,k)===!1||2===t))return v.abort();u="abort";for(d in{success:1,error:1,complete:1})v[d](k[d]);if(i=Mc(Ic,k,b,v)){v.readyState=1,h&&n.trigger("ajaxSend",[v,k]),k.async&&k.timeout>0&&(g=setTimeout(function(){v.abort("timeout")},k.timeout));try{t=1,i.send(r,x)}catch(w){if(!(2>t))throw w;x(-1,w)}}else x(-1,"No Transport");function x(a,b,c,d){var j,r,s,u,w,x=b;2!==t&&(t=2,g&&clearTimeout(g),i=void 0,f=d||"",v.readyState=a>0?4:0,j=a>=200&&300>a||304===a,c&&(u=Oc(k,v,c)),u=Pc(k,u,v,j),j?(k.ifModified&&(w=v.getResponseHeader("Last-Modified"),w&&(m.lastModified[e]=w),w=v.getResponseHeader("etag"),w&&(m.etag[e]=w)),204===a||"HEAD"===k.type?x="nocontent":304===a?x="notmodified":(x=u.state,r=u.data,s=u.error,j=!s)):(s=x,(a||!x)&&(x="error",0>a&&(a=0))),v.status=a,v.statusText=(b||x)+"",j?o.resolveWith(l,[r,x,v]):o.rejectWith(l,[v,x,s]),v.statusCode(q),q=void 0,h&&n.trigger(j?"ajaxSuccess":"ajaxError",[v,k,j?r:s]),p.fireWith(l,[v,x]),h&&(n.trigger("ajaxComplete",[v,k]),--m.active||m.event.trigger("ajaxStop")))}return v},getJSON:function(a,b,c){return m.get(a,b,c,"json")},getScript:function(a,b){return m.get(a,void 0,b,"script")}}),m.each(["get","post"],function(a,b){m[b]=function(a,c,d,e){return m.isFunction(c)&&(e=e||d,d=c,c=void 0),m.ajax({url:a,type:b,dataType:e,data:c,success:d})}}),m.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],function(a,b){m.fn[b]=function(a){return this.on(b,a)}}),m._evalUrl=function(a){return m.ajax({url:a,type:"GET",dataType:"script",async:!1,global:!1,"throws":!0})},m.fn.extend({wrapAll:function(a){if(m.isFunction(a))return this.each(function(b){m(this).wrapAll(a.call(this,b))});if(this[0]){var b=m(a,this[0].ownerDocument).eq(0).clone(!0);this[0].parentNode&&b.insertBefore(this[0]),b.map(function(){var a=this;while(a.firstChild&&1===a.firstChild.nodeType)a=a.firstChild;return a}).append(this)}return this},wrapInner:function(a){return this.each(m.isFunction(a)?function(b){m(this).wrapInner(a.call(this,b))}:function(){var b=m(this),c=b.contents();c.length?c.wrapAll(a):b.append(a)})},wrap:function(a){var b=m.isFunction(a);return this.each(function(c){m(this).wrapAll(b?a.call(this,c):a)})},unwrap:function(){return this.parent().each(function(){m.nodeName(this,"body")||m(this).replaceWith(this.childNodes)}).end()}}),m.expr.filters.hidden=function(a){return a.offsetWidth<=0&&a.offsetHeight<=0||!k.reliableHiddenOffsets()&&"none"===(a.style&&a.style.display||m.css(a,"display"))},m.expr.filters.visible=function(a){return!m.expr.filters.hidden(a)};var Qc=/%20/g,Rc=/\[\]$/,Sc=/\r?\n/g,Tc=/^(?:submit|button|image|reset|file)$/i,Uc=/^(?:input|select|textarea|keygen)/i;function Vc(a,b,c,d){var e;if(m.isArray(b))m.each(b,function(b,e){c||Rc.test(a)?d(a,e):Vc(a+"["+("object"==typeof e?b:"")+"]",e,c,d)});else if(c||"object"!==m.type(b))d(a,b);else for(e in b)Vc(a+"["+e+"]",b[e],c,d)}m.param=function(a,b){var c,d=[],e=function(a,b){b=m.isFunction(b)?b():null==b?"":b,d[d.length]=encodeURIComponent(a)+"="+encodeURIComponent(b)};if(void 0===b&&(b=m.ajaxSettings&&m.ajaxSettings.traditional),m.isArray(a)||a.jquery&&!m.isPlainObject(a))m.each(a,function(){e(this.name,this.value)});else for(c in a)Vc(c,a[c],b,e);return d.join("&").replace(Qc,"+")},m.fn.extend({serialize:function(){return m.param(this.serializeArray())},serializeArray:function(){return this.map(function(){var a=m.prop(this,"elements");return a?m.makeArray(a):this}).filter(function(){var a=this.type;return this.name&&!m(this).is(":disabled")&&Uc.test(this.nodeName)&&!Tc.test(a)&&(this.checked||!W.test(a))}).map(function(a,b){var c=m(this).val();return null==c?null:m.isArray(c)?m.map(c,function(a){return{name:b.name,value:a.replace(Sc,"\r\n")}}):{name:b.name,value:c.replace(Sc,"\r\n")}}).get()}}),m.ajaxSettings.xhr=void 0!==a.ActiveXObject?function(){return!this.isLocal&&/^(get|post|head|put|delete|options)$/i.test(this.type)&&Zc()||$c()}:Zc;var Wc=0,Xc={},Yc=m.ajaxSettings.xhr();a.ActiveXObject&&m(a).on("unload",function(){for(var a in Xc)Xc[a](void 0,!0)}),k.cors=!!Yc&&"withCredentials"in Yc,Yc=k.ajax=!!Yc,Yc&&m.ajaxTransport(function(a){if(!a.crossDomain||k.cors){var b;return{send:function(c,d){var e,f=a.xhr(),g=++Wc;if(f.open(a.type,a.url,a.async,a.username,a.password),a.xhrFields)for(e in a.xhrFields)f[e]=a.xhrFields[e];a.mimeType&&f.overrideMimeType&&f.overrideMimeType(a.mimeType),a.crossDomain||c["X-Requested-With"]||(c["X-Requested-With"]="XMLHttpRequest");for(e in c)void 0!==c[e]&&f.setRequestHeader(e,c[e]+"");f.send(a.hasContent&&a.data||null),b=function(c,e){var h,i,j;if(b&&(e||4===f.readyState))if(delete Xc[g],b=void 0,f.onreadystatechange=m.noop,e)4!==f.readyState&&f.abort();else{j={},h=f.status,"string"==typeof f.responseText&&(j.text=f.responseText);try{i=f.statusText}catch(k){i=""}h||!a.isLocal||a.crossDomain?1223===h&&(h=204):h=j.text?200:404}j&&d(h,i,j,f.getAllResponseHeaders())},a.async?4===f.readyState?setTimeout(b):f.onreadystatechange=Xc[g]=b:b()},abort:function(){b&&b(void 0,!0)}}}});function Zc(){try{return new a.XMLHttpRequest}catch(b){}}function $c(){try{return new a.ActiveXObject("Microsoft.XMLHTTP")}catch(b){}}m.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/(?:java|ecma)script/},converters:{"text script":function(a){return m.globalEval(a),a}}}),m.ajaxPrefilter("script",function(a){void 0===a.cache&&(a.cache=!1),a.crossDomain&&(a.type="GET",a.global=!1)}),m.ajaxTransport("script",function(a){if(a.crossDomain){var b,c=y.head||m("head")[0]||y.documentElement;return{send:function(d,e){b=y.createElement("script"),b.async=!0,a.scriptCharset&&(b.charset=a.scriptCharset),b.src=a.url,b.onload=b.onreadystatechange=function(a,c){(c||!b.readyState||/loaded|complete/.test(b.readyState))&&(b.onload=b.onreadystatechange=null,b.parentNode&&b.parentNode.removeChild(b),b=null,c||e(200,"success"))},c.insertBefore(b,c.firstChild)},abort:function(){b&&b.onload(void 0,!0)}}}});var _c=[],ad=/(=)\?(?=&|$)|\?\?/;m.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var a=_c.pop()||m.expando+"_"+vc++;return this[a]=!0,a}}),m.ajaxPrefilter("json jsonp",function(b,c,d){var e,f,g,h=b.jsonp!==!1&&(ad.test(b.url)?"url":"string"==typeof b.data&&!(b.contentType||"").indexOf("application/x-www-form-urlencoded")&&ad.test(b.data)&&"data");return h||"jsonp"===b.dataTypes[0]?(e=b.jsonpCallback=m.isFunction(b.jsonpCallback)?b.jsonpCallback():b.jsonpCallback,h?b[h]=b[h].replace(ad,"$1"+e):b.jsonp!==!1&&(b.url+=(wc.test(b.url)?"&":"?")+b.jsonp+"="+e),b.converters["script json"]=function(){return g||m.error(e+" was not called"),g[0]},b.dataTypes[0]="json",f=a[e],a[e]=function(){g=arguments},d.always(function(){a[e]=f,b[e]&&(b.jsonpCallback=c.jsonpCallback,_c.push(e)),g&&m.isFunction(f)&&f(g[0]),g=f=void 0}),"script"):void 0}),m.parseHTML=function(a,b,c){if(!a||"string"!=typeof a)return null;"boolean"==typeof b&&(c=b,b=!1),b=b||y;var d=u.exec(a),e=!c&&[];return d?[b.createElement(d[1])]:(d=m.buildFragment([a],b,e),e&&e.length&&m(e).remove(),m.merge([],d.childNodes))};var bd=m.fn.load;m.fn.load=function(a,b,c){if("string"!=typeof a&&bd)return bd.apply(this,arguments);var d,e,f,g=this,h=a.indexOf(" ");return h>=0&&(d=m.trim(a.slice(h,a.length)),a=a.slice(0,h)),m.isFunction(b)?(c=b,b=void 0):b&&"object"==typeof b&&(f="POST"),g.length>0&&m.ajax({url:a,type:f,dataType:"html",data:b}).done(function(a){e=arguments,g.html(d?m("<div>").append(m.parseHTML(a)).find(d):a)}).complete(c&&function(a,b){g.each(c,e||[a.responseText,b,a])}),this},m.expr.filters.animated=function(a){return m.grep(m.timers,function(b){return a===b.elem}).length};var cd=a.document.documentElement;function dd(a){return m.isWindow(a)?a:9===a.nodeType?a.defaultView||a.parentWindow:!1}m.offset={setOffset:function(a,b,c){var d,e,f,g,h,i,j,k=m.css(a,"position"),l=m(a),n={};"static"===k&&(a.style.position="relative"),h=l.offset(),f=m.css(a,"top"),i=m.css(a,"left"),j=("absolute"===k||"fixed"===k)&&m.inArray("auto",[f,i])>-1,j?(d=l.position(),g=d.top,e=d.left):(g=parseFloat(f)||0,e=parseFloat(i)||0),m.isFunction(b)&&(b=b.call(a,c,h)),null!=b.top&&(n.top=b.top-h.top+g),null!=b.left&&(n.left=b.left-h.left+e),"using"in b?b.using.call(a,n):l.css(n)}},m.fn.extend({offset:function(a){if(arguments.length)return void 0===a?this:this.each(function(b){m.offset.setOffset(this,a,b)});var b,c,d={top:0,left:0},e=this[0],f=e&&e.ownerDocument;if(f)return b=f.documentElement,m.contains(b,e)?(typeof e.getBoundingClientRect!==K&&(d=e.getBoundingClientRect()),c=dd(f),{top:d.top+(c.pageYOffset||b.scrollTop)-(b.clientTop||0),left:d.left+(c.pageXOffset||b.scrollLeft)-(b.clientLeft||0)}):d},position:function(){if(this[0]){var a,b,c={top:0,left:0},d=this[0];return"fixed"===m.css(d,"position")?b=d.getBoundingClientRect():(a=this.offsetParent(),b=this.offset(),m.nodeName(a[0],"html")||(c=a.offset()),c.top+=m.css(a[0],"borderTopWidth",!0),c.left+=m.css(a[0],"borderLeftWidth",!0)),{top:b.top-c.top-m.css(d,"marginTop",!0),left:b.left-c.left-m.css(d,"marginLeft",!0)}}},offsetParent:function(){return this.map(function(){var a=this.offsetParent||cd;while(a&&!m.nodeName(a,"html")&&"static"===m.css(a,"position"))a=a.offsetParent;return a||cd})}}),m.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(a,b){var c=/Y/.test(b);m.fn[a]=function(d){return V(this,function(a,d,e){var f=dd(a);return void 0===e?f?b in f?f[b]:f.document.documentElement[d]:a[d]:void(f?f.scrollTo(c?m(f).scrollLeft():e,c?e:m(f).scrollTop()):a[d]=e)},a,d,arguments.length,null)}}),m.each(["top","left"],function(a,b){m.cssHooks[b]=Lb(k.pixelPosition,function(a,c){return c?(c=Jb(a,b),Hb.test(c)?m(a).position()[b]+"px":c):void 0})}),m.each({Height:"height",Width:"width"},function(a,b){m.each({padding:"inner"+a,content:b,"":"outer"+a},function(c,d){m.fn[d]=function(d,e){var f=arguments.length&&(c||"boolean"!=typeof d),g=c||(d===!0||e===!0?"margin":"border");return V(this,function(b,c,d){var e;return m.isWindow(b)?b.document.documentElement["client"+a]:9===b.nodeType?(e=b.documentElement,Math.max(b.body["scroll"+a],e["scroll"+a],b.body["offset"+a],e["offset"+a],e["client"+a])):void 0===d?m.css(b,c,g):m.style(b,c,d,g)},b,f?d:void 0,f,null)}})}),m.fn.size=function(){return this.length},m.fn.andSelf=m.fn.addBack,"function"==typeof define&&define.amd&&define("jquery",[],function(){return m});var ed=a.jQuery,fd=a.$;return m.noConflict=function(b){return a.$===m&&(a.$=fd),b&&a.jQuery===m&&(a.jQuery=ed),m},typeof b===K&&(a.jQuery=a.$=m),m});

==> spe-aplcache-framework/js/scrolling-nav.js <==
//jQuery to collapse the navbar on scroll
$(window).scroll(function() {
    if ($(".navbar").offset().top > 50) {
        $(".navbar-fixed-top").addClass("top-nav-collapse");
    } else {
        $(".navbar-fixed-top").removeClass("top-nav-collapse");
    }
});

//jQuery for page scrolling feature - requires jQuery Easing plugin
$(function() {
    $('a.page-scroll').bind('click', function(event) {
        var $anchor = $(this);
        $('html, body').stop().animate({
            scrollTop: $($anchor.attr('href')).offset().top
        }, 1500, 'easeInOutExpo');
        event.preventDefault();
    });
});

